Modellierung der Messung von Flussqubits mittels Quanten-Fluss-Parametron

The aim of this work is to model the measurement of flux qubits using Quantum-Flux-Parametron (QFP) and to theoretically investigate and numerically simulate the fidelity of the measurement in different bases.

==> J_0112/.ipynb_checkpoints/2qm_J-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj #1/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .035, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(1, 10, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 12min 6s\n"
     ]
    }
   ],
   "source": [
    "%time F_rj = [main(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(.0125, .0225)\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "ax.ticklabel_format(axis='x', scilimits=(0, 0), style='sci', useOffset=False)\n",
    "\n",
    "plt.savefig('2qm_J.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> J_0112/.ipynb_checkpoints/2qm_Jxx-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .03, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 17min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> J_0112/.ipynb_checkpoints/2qm_Jxx_0212-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 28min 41s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx_0212.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> J_0112/2qm_J.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj #1/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(1, 10, 8, 1, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 42min 53s, sys: 1min 9s, total: 44min 3s\n",
      "Wall time: 23min 37s\n"
     ]
    }
   ],
   "source": [
    "%time F_rj = [main(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$J$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=1)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_J.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> J_0112/2qm_Jxx.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .03, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 17min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> J_0112/2qm_Jxx_0212.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 28min 41s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx_0212.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> J_0112/2qo_J.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj # 1/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, alpha, rtc) =(1, 8, 1, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 12min 49s\n"
     ]
    }
   ],
   "source": [
    "%time F_rj = [main(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 9min 16s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjzz = [mainzz(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Eigenbasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ J$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjzz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J/(\\omega_{2}-\\omega_{1})$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjzz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J/(\\omega_{2}-\\omega_{1})$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, alpha, rtc) =(10, 8, 1, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 2min 16s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J/(\\omega_{2}-\\omega_{1})$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/.ipynb_checkpoints/2qm_J-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj #1/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .035, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(1, 10, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 12min 6s\n"
     ]
    }
   ],
   "source": [
    "%time F_rj = [main(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf4AAAGBCAYAAACHG9MxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/d3fzzAAAACXBIWXMAAAsTAAALEwEAmpwYAACdZ0lEQVR4nOydZ3hURReA30lPSAgQCDX0Jl0CCAioFFHpVUAFFBQbCooVFEQFQVRQmgiCFEGaSlXp+AlIEaQ36b2TQAJp8/2Y7N7d9ITN1nmf5z65c9ueO3uz586ZU4SUEo1Go9FoNJ6Bl6MF0Gg0Go1GYz+04tdoNBqNxoPQil+j0Wg0Gg9CK36NRqPRaDwIrfg1Go1Go/EgtOLXaDQajcaD8HG0APagYMGCsnTp0ja73u3bt8mTJ4/Nrufq6P6wRveHge4La3R/GOi+sMbW/bFjx44rUspCae3zCMVfunRptm/fbrPrrV+/nocffthm13N1dH9Yo/vDQPeFNbo/DHRfWGPr/hBCnExvnzb1azQajUbjQWjFr9FoNBqNB6EVv0aj0Wg0HoRW/BqNRqPReBBa8Ws0Go1G40Foxa/RaDQajQehFb9Go9FoNB6EVvwajUaj0XgQWvFrNBqNRuNBaMWv0Wg0Go0HoRW/RuPOSOloCTQajZPhEbn6NRqP4/ff4a234OBBKFkSypVLvZQtC7pIikbjcWjFr9G4E9evw5tvwvTpxrb//lNLWhQtmvZLQblyEBYGQthHbo1GYze04tdo3IVff4WXXoLz57N+zvnzavnf/1Lvy5vX/BIQV6YUN4oX4EJ4HqLLFKN2ZGsCfQNtJ7tGo7EbWvFrNK7O5cvw2mswb5719iefhNGjITpajfiPHjVG///9hzxxApGQkP51o6Jg507YuRM/IDx5AZhfLw+F5/zKQ+Wb5dJNaTSa3EIrfo3GVZES5s+HV1+FK1eM7YULw6RJXGnZmB3ndnA+/jzn8p/jfOXznC9xkfOR0ZyPTuTSTW8KXUug3DUofw3KXYdyFn+D49P/6K5bbzO3Q3PeGj2Qj1uMIMAnIPfvV6PR2ASt+DUaV+T8eXjlFfj5Z+vtvXqR9MUYvjkyh3e+LMHdxLsZXuZ2fjiRH9aUS7FDQvhtzC8FFW94UTU6gCqXodKpGAC674X4d7/igWN/8EOn2dQqUst296fRaHINrfg1GldCSpg1CwYMUI58JkqUgClTOPtgDXr/2p3Vx1Zn6XJBvkEUDS5K0ZCi6q/levLfYiHFKBBYACEESMmtF/sQPEU5D/bcDXHT9vHAlboMb/YJgxoOwtvLOxduXKPR2Aqt+DUaV+H0aejXD1autN7erx+MHs2C07/Tb1J1rt8xXggqhlWkTrE6ZgWeUrGH+IUohZ5VhCB48jQkvogpUwDouxPivBN4Rb7LsiPL+KH9D5TNX9YWd6zRaHIBrfg1GmdHSvjuOxg0SDnqmShTBr77jpsP1qH/yleZtXuWeZdA8PaDbzP8keH4efvZVh4hEJMmQXy8OWzw5e0Q5w0DH/sfNSfXZGzLsTx3/3O2/VyNRmMTdOY+jcaZOXYMmjVTo3qT0hdCefHv3s2f5f2oObmmldIvFVqK9b3X81nzz2yv9E14eamXkaeeMm8a8DeMXgW37t6i79K+tP+pPdfjrmdwEY1G4wj0iF+jcUYSE2H8eHj/fYiJMbZXrAjTphHXoB5D1w1l1F+jkBhpeZ+p8QzfPP4NoQGhuS+jtzfMmKFG/vPnA/DWJjXyH9IUlhxawkbfjXiX8qZtpba5L49Go8kSesSv0TgbBw9CkybKgc+k9L284O23Ydcu9lcqQP2p9fnsr8/MSj9/QH5+6vwTMzvMtI/SN+HjA7NnQ4cO5k2D/4QPNqj1G/E3aDevHX2X9CX6bnQ6F9FoNPZEK36NxllISIBRo6BWLdi0ydherRps2YL87DO+2T2VyCmR7Lyw07y7ednm7HlpD12rdrW/zAC+vip5UOvW5k3D18OnW0PM7Wk7p1Fzck3+dyqNDIEajcauaMWv0TgDe/ZA/frw7rtwNzn23scHhg6FHTs4V7k4j815jNd+e407CXcA8Pf256uWX/H7079TPG9xBwoP+PnBggXQsqV50/sropmw20gQcPzGcZpMb8J7q98jLjHOEVJqNBq04tdoHM+PP0JkJOzYYWyrXRu2b4dhw1h0dCnVJ1Xnj//+MO+uUbgG21/YzoD6A/ASTvJvHBCgEgo1bWre9PLi/9h2txf5AvIBIJF89tdn1PuuHnsv7XWQoBqNZ+MkvxgajYeyfTs895xykAM1ch45Ev7+m6jKZXj212fpvKAz12KvASpM762Gb7G171aqhVdzoODpEBgIS5ZA48bmTXVG/sCxgHdpVsbI6//vxX+JnBLJl5u/JEkmOUJSjcZj0Ypfo3EUV65Ap06Gaf+++2DXLnj3Xf53bgs1J9dkxq4Z5sMj8kawttdaRrcYjb+Pv0NEzhJ58sDy5dCggXlT/gHv8kdCd8Y9Ns6c1z8uMY43/3iTZjObcfLGSUdJq9F4HFrxazSOIDERuneHU6dUOzQUliwhrmI5Bq8ZzEMzHuLEjRPmw3tU78Hul3bzcOmHHSJutgkJgZUriapc2bzJq+/zvHakAP+88A+1i9Y2b19/Yj01Jtdg9u7ZjpBUo/E4tOLXaBzBkCGw2iKf/uzZHMyXQMNpDRnxvxFm83eofyg/dvyROR3nmOfJXYbQUHaPHg3336/aUkKvXty3bg+b+2xmSOMhZv+EqLtRPPPzM3y/83sHCqzReAZa8Ws09ubnn+Gzz8xNOWQIE8JPUvvb2uw4bzj4PVL6Efa8tIfu1bs7QkqbkBASAn/8AdWrqw1JSdCjB35LlvNx04/537P/o3yB8ubj+y3rx9rjax0krUbjGWjFr9HYk0OHoFcvc1M+1pIXap/l1ZWvEpsQC4Cftx9jWoxhdc/VRIRGOEpS21GwoLJu3HefaicmwpNPwrJlNIhowI4XdlCzcE0AEpIS6DS/EwevHHSgwBqNe6MVv0ZjL27dgo4dzTn3ZZkyDOpZlKm7p5sPqR5enW3Pb+PNhm86T5ieLQgPhzVrVMphUFEMnTrB77+T1z8vy3oso2hwUQBu3LlBqx9bcfn2ZQcKrNG4L270y6LRODFSqrC9/ftVMyCAMW/U58vDM8yHPFPjGbY+v5UahWs4SMhcpmhRWLsWyiaX7I2Lg/btYc0aSuQtwdLuSwnyDQLg2PVjdPipgzlZkUajsR1a8Ws09uDLL1Vmu2Tm92/K21fnmttPVX+K6e2mm0Pd3JbixZXyL1VKte/cgTZtYONGIotF8mPHHxEIAP46/Rd9lvRBSpnBBTUaTXbRil+jyW3Wr4d33jE3/25Xh255VpjbXap0YUb7GXh7eTtAOAdQqpRS/iVKqHZsLDzxBGzaRLvK7Rjz6BjzoT/u+ZFh64c5Rk6Nxk3Ril+jyU3OnIGuXZVDG3CmagSNq283725XqR1zOs7Bx8vDKmSXLauUf1E1r8/t2/D443D4MAPrD+TFyBfNhw7fOFzH+Gs0NkQrfo0mt7h7Fzp3hsvKSe12/mAeaHma+GQd/3j5x/mp80/4evs6UEgHUqGCcvgLD1ftqCjo2RORmMg3T3zDo+UeNR/aZ0kf/jz5p4ME1WjcC634NZrcYsAA+PtvAJK8vXii3S3O5VW7mpdtzqKui5w79a49uO8+WLlSlfYF1V+ffYaPlw/zO8+naqGqgErv2/6n9hy5esSBwmo07oFW/BpNbjBjBkyebG6+2TyJjaXVepNSTfi1268E+gY6RDSno3Zt+Ogjo/3RR/DPP4QGhLK8x3IK5ykMwLXYa7T6sZW5YJFGo8kZWvFrNDYm+PBheNGYo55XFcbWV+sNSjRgWfdl5rA1TTJvvWUU9UlIgGeegTt3KJWvFEu6LzFHOxy5doSOP3UkLjHOgcJqNK6NVvwajS25epVqH35orri3Nxz6tgUE1ClWh5VPrSTEP8SxMjojPj4wcyYEJb8Q7d8PgwcDUK94PWZ1mGU+dMPJDTy/9Hkd5qfR5BCt+DUaW5GYCD16EHDxIgA3/aHDk3DbH2oVqcXvT/9OaECog4V0YsqXhy++MNpffaVCIYHOVTrzWTOjvsHMf2cy4s8RdhZQo3EPtOLXaGzF0KGqIE0yz3SAo2FQtVBVVj2zigKBBRwonIvQrx889phalxJ691be/sDbD75Nn/v7mA8dsm4IP+39yQFCajSujVb8Go0tWLIEPv3U3PykMSytDJXCKrGm5xoKBhV0oHAuhBAwbRrkz6/aJ0+q6AhACMGkVpNoWqap+fBev/Ri8+nNDhBUo3FdtOLXaO6VI0eUM1oyv5eDoY9AufzlWNNzDYWDCztQOBekWDGYNMloT58Ov/4KgK+3Lwu7LKRywcoA3E28S7t57Th2/ZgjJNVoXBKt+DWae+H2bVVxL9kcfSIUenSCiPylWNtrLcXzFnewgC7Kk09Ct25G+/nn4dIlAPIH5md5j+VmK8rlmMu0+rEVN+7ccICgGo3roRW/RpNTpIS+fWHvXgDueEPHJ8E7fyHW9lpLydCSDhbQxZkwQY3+QWU/7NdP9TlQNn9Zfu32K/7eKgHSwSsH6Ty/M/GJ8Y6SVqNxGbTi12hyyrhxMG+euflSazhfsQhf1viSsvnLOlAwN6FAAfj+e6P9yy8q5C+ZhhENmd5uurm95vgaXl7+sg7z02gyQSt+jSYnbNyIHDTI3JwcCcsfLMSanmsoEVTCgYK5GS1bwksvGe3XXlMOf8l0r96d4Q8PN7en7pzK55s+t6eEGo3LYXfFL4SoIoRYI4SIEUKcE0IMF0JkWo9UCFFHCPGHEOKqEOKaEGK1EOIBe8is0Vhx7hzxnTsikivubSkOH3XMz+qeq6lSqIqDhXNDPv9cxfiD8qV49llISjLvHtJkCM/UMJwr31n9DosPLLa3lBqNy2BXxS+EyA+sBiTQDhgOvAl8lMl5Ecnn+QA9gWeS1/8QQpTKTZk1Givi4oht3xrfy1cBuBQEzz0TwvJnV1OjcA0HC+em5MmjTPxeyT9X69bB11+bdwsh+K7NdzQp1cS87enFT7Pt7DZ7S6rRuAT2HvG/CAQCHaWUq6SUk1FK/w0hRN4MzmsFhCSft1xKuRzoAAQDT+S20BqNiZuv9CVw204AEgU82z2Q6a+sonbR2g6WzM1p0ADefddov/uuSuubjL+PP4u7LqZCgQoAxCbE0mZuG07eOJnyShqNx2Nvxf848LuUMspi2zzUy8BDGZznCyQAtyy23UreJmwtpEaTFtdWLyN0qpEz/oOWvrz34R88UELPONmFoUOhVi21fvcu9OwJ8YYXf1hQGMt7LDdnSLx4+yKt57Ym6m5UGhfTaDwXeyv+ysBByw1SylNATPK+9FiUfMwXQohwIUQ48BVwHViQS7JqNGZi797mwvNGXPnSyl40n7CSRiUbOVAqD8PPD2bNUn8BduyATz6xOqRCWAV+fvJnfL18Adh7aS8tZ7fUpXw1GguEPUNfhBDxwFtSyrEptp8BZkop38/g3FrAMsCUEeU88LiU8t90jn8BeAGgcOHCkfMswq7ulVu3bhEcHGyz67k67t4fSTKJv2e8ynszDwAqXv/7b96iyn1pzzK5e39kh9zoi4iffqLc5MkASC8v/hk/nuj77rM65o+LfzDy4Ehzu2yesnxe43MK+Dm2XoJ+Ngx0X1hj6/545JFHdkgp66S5U0pptwWIB15PY/tZ4NMMzisKHAV+BR5LXpYCZ4CSmX1uZGSktCXr1q2z6fVcHXfvj4+WvS3PhCClSh8jt/Z6NMPj3b0/skOu9EVCgpRNmpi/D1mxopS3b6c6bMLWCZJhmJdy48rJ49eP216ebKCfDQPdF9bYuj+A7TIdnWhvU/91IF8a20OBGxmc9xbKi7+zlPI3KeVvQCcgERiUwXkazT0x89+ZyM9HUzxatW/mD6LuNwsdK5Sn4+0NM2aAaXR0+LC1418yL9d9mVkdZuGdHC383/X/aPR9Iw5cPmBHYTUa58Peiv8gKebyk0P18pBi7j8FlYF9UkqzJ4+UMg7YB5TLBTk1Gjae3MhHM/vw9l/GtuDPx0FIiOOE0ijKlIGxY432N9/A6tWpDnu6xtMs6rrInNr3bPRZmsxowo5zO+wkqEbjfNhb8a8EWgohLH85nwRigQ0ZnHcSqCaE8DNtEEL4A9WAE7kgp8bDOXrtKB1+6sDwVQkEJqhtibVq4P3sc44VTGPw3HPQpo3RfvZZuHEj1WHtKrdjxVMryOObB4ArMVd45IdH2Hhyo50E1WicC3sr/snAXWCxEKJ5sgPeMOBLaRHiJ4Q4KoSYZnHeVKAY8LMQopUQojXwC2ruf4q9hNd4Btdjr9Pqx1ZUPHyNp/YY273HfWMkkdE4HiHgu++goKrSx5kz0L9/moc2LdOUNT3XkD8gPwDRcdG0nN2SFUdW2EtajcZpsOuvmJTyOtAM8EY5532ECssbmuJQn+RjTOftQDn0hQCzgJlAENBCpuPVr9HkhLjEODrN78SRy4cZ+5vFjs6doUmTdM/TOIjChWGKxbv/7NmwMG0fjAdKPMDGZzdSNLgoAHcS7tBuXjt+2vuTPSTVaJwGuw9fpJT7pZRNpZSBUsqiUsoPpJSJKY4pLaXsnWLbGillEyllgeTlISnlenvKrnFvpJS8vPxl1p1YR4898MDZ5B1+fjB6tENl02RAhw4qmY+JF1+E8+fTPLRaeDX+fPZPyuQrA0BCUgLdF3Xnux3f2UNSjcYp0HZLjSaZzzd9zrSd0wiKg88s/cTeeEM5k2mcl6+/hogItX71Kjz/vAr2S4NyBcrx57N/mgsqSSQvLHuBz//SVf00noFW/BoNsPjAYt5Z/Q4Ab/0FJZLD9yhcGN57z3GCabJGaKgK8TOxfDlMm5bu4cXzFmdD7w3UKWbkN3l79dsMXjPYlDtEo3FbtOLXeDzbz23n6cVPA1DiJry72eLf4tNPIW9G9aM0TkPTpvD660Z74EA4dizdwwsGFWRNzzU8VMooEzLifyN4dcWrJMmkdM/TaFwdrfg1Hs3pm6dpM7cNsQmxAIz/M5iAuOQf/Vq1oHdvh8mmyQEjR0Ll5FQht25Br16QmJju4Xn987LyqZW0rtjavG3i9on0/Lkn8Ynx6Z6n0bgyWvFrPJbou9G0ntuaC7cuANDiUgjttlsUgPzqK5UlTuM6BAaqQj6m7+1//4MPP8z4FN9AFnddTPdq3c3b5uyZQ+cFnbmTcCc3pdVoHIJW/BqPJDEpke6LurP74m4AfIQ3CzeVMA7o2BEeftgxwmnujTp14IMPjPaIEcoSkAG+3r7M6jCLFyNfNG9bcmgJT8x5gui70RmcqdG4HlrxazySN/94k+VHlpvbq336kHdXcg53Hb7n+rz/Pjz+uHX7yy8zPMXby5uJrSby7oNG3v91J9bRfFZzrsZczS1JNRq7oxW/xuOYuG0i4/4eZ25/EPkmD02yyOA2YACU0yUgXBpfX1i0CJo1M7a9+SZMmJDhaUIIRjYfychmhoVg69mtPDTjIc5Fn8staTUau6IVv8aj+O3ob7y28jVzu9N9nRi2I0SlewUID4fBgx0kncamBAbCr79C48bGtldfhalTMz313UbvMqnVJAQCgH2X99F4emOOXz+eW9JqXAEp1W9FtGtP/2jFr/EY9l7aS9cFXUlMThRZt1hdZtUdiZelWf+TT3T4njuRJ4+K6a9f39j2wgvKATATXqzzInM6zsHHyweAY9eP8eD3D7Lv0r7cklbjjEgJ//yj8nlUqKASRYWGQtWqKupn4kTYtg3u3nW0pFnGx9ECaDT24OKti7T+sTXRcepNPSJvBEu6LyHw5bchJkYdVKOGqvimcS9CQmDlSmjeHHbsUD/kvXsrX44nn8zw1O7VuxPiH0KXBV24k3CH87fO02RGE2Z1mMWj5R41vxRo3AwpYedOWLBALf/9l3r//v1q+eEHtc3PD2rWhLp1oV499bdyZacs7KWfWo3bExsfS7t57Th58yQAwX7BLOuxjCL7T1mP/MaO1eF77kq+fPD77yrJz+7dkJQETz2lfqw7dMjw1NYVW7PyqZW0mduGW3G3uBZ7jVY/tqJQUCE63teRLlW68FDph/RLgKtjUvbz5ytln17yp6AguHNHPUOWxMWpkf+2bcoKAOqlMzLSeBGoWxdKllSVJR2IflI1bk2STKL3r735++zfAHgJL37q/BM1wqtDhweNA9u3h0cecYyQGvsQFgarVqkwzQMHVGKfJ5+EX36BJ57I8NSHSz/Mul7reGz2Y1yNVR7+l2Mu8+2Ob/l2x7cUCipEh8od6FK1Cw+Xfli/BLgKJjO+aWSfnrIPCYG2baFrV3j0UfXs7NwJW7cayj6lVQCUL8D69WoxER5ubRWoW9coLW0n9NOpcWuGrhvK/H3zze2xLcfyRIUnYN482LxZbfT1hc91gRaPIDwc1qyBhx6CI0cgPl7lbFi6FFq0yPDUOsXqsP2F7Xyx6QsWHVjE+VtGBcDLMZeZ8s8UpvwzhbDAMPNLwCOlH8HX2ze370qTHbKq7PPmVcq+Sxel7AMCrPc3aqQWE1evwvbt6iXA9EJw4ULq6166pPxOlhvhxJQpQ5VSpeDECbtkC9WKX+O2zPx3Jp/8+Ym5/WrdV+n/QH+IjYW33zYOfP11KF/eARJqHELRorB2LTRpAsePK6esdu2UH8BDD2V4aul8pfnmiW8Y9/g4/jr1Fwv2L2DRgUVWoX5XY68ydedUpu6cSoHAAuoloEoXmpZpmtt3pkkPk7KfPx8WLsxc2ZtG9v7+Wf+MsDBo2VItps88e9baKrBtG0RFpT73+HHCjx9Xz6ZW/BpN9pFS8t0/3/HqilfN2x4v/zhfPfaVanzxBZw+rdYLFYIhQxwgpcahlChhKP/Tp9XLYKtW8Mcf0LBhpqd7CS8al2pM41KNGfvYWDaf3syC/QtYuH8hZ6PPmo+7FnuNaTunMW3nNPIH5OeBfA8QWzyWZmWb4eftl5t3qJFSOXOaRvbH0wnFzJtXvfiZRvbJyl5KyY3Y61yOuczl25e5HHOZKzFXuB57nYphFWletjl5/PKk//lCqOesRAllVQLlF3DkiPXLwM6dRkRA3bo27ID00Ypf41ZcjbnK80uf5+eDP5u3VQuvxrzO89S867lz1ulbP/5YheZoPI/SpQ3lf/483L6tsv2tXp2tH2Av4cWDJR/kwZIP8mXLL9lyZgsL9i1g4YGFnIk6Yz7u+p3r/HbhN3778TfyBeSjfeX2dKnSheZlm+uXAFuzfTu89JL6mwYJIXk483Ak+x6uws5qBbmQcJ3LMbO58tNYKyWfkJSQ7kf4e/vTrGwz2lRsQ+uKrSmRt0S6x5rx8oJKldTyzDNqW1wc7N3LodmzqZSJr4mt0Ipf4zasO76OZ35+xmrEVbVQVZb3WE5e/+TY/PffN8L3qleHPn0cIKnGaShfXin/hx5Sc69RUcpUu3atqs6YTbyEFw0jGtIwoiFftPyCrWe3ml8CTt08ZT7uxp0bzNg1gxm7ZhDqH0q7yu1oVqYZxUOKUzSkKMVCihHqH4pwsPe3yxEVhRw8GCZORKTwur/pD79UhgVVYFW528T5bITojbA5Zx91N/EuK46sYMWRFby0/CXuL3I/bSu1pU3FNtQuWjvr352fH9SuzfmoKCpVqpQzYbKJVvwalyc+MZ6h64fy2f8+QyLN21+p+wqft/icQN9AtWH7diPmFlT1PR/9L+DxVK6sRvkPPwzXrsH168rRb906qFYtx5f1El7UL1Gf+iXqM+bRMWw9u5Uvf/+Sv6P/NoeWAty8e5OZ/85k5r8zrc4P8AmgaLB6CSgaUtRYT7GtQGABj39BSEiM5+CUEZT44HPyXb1t3n7HG36qZlL2EJfNf/cQvxAK5SlEoaBCFAwqSKE8hQjyCWLjqY3svbTX6tidF3ay88JOPtrwEcVCitG6QmvaVGpDszLNjN8gJ0H/6mlcmqPXjtJjUQ+2ndtm3lYwqCDft/2eNpXaGAdKqXLwm2jb1jqPu8azqV5dhfo1awY3bsCVKyrhz4YNyix7jwgheKDEA7xU7iXmPTSP7ee2s2D/AhbsX8CJGyfSPOdOwh2O3zjO8RsZpwn28/ajaHBRs6XA8gUhIjSC2kVrUyCwwD3fg7MRlxjH2uNrWb9uBk2//JlHD8ZZ7f+9HLzcCo5Z3HqBwAIUCipkrcwt2pZ/CwYVJMAnhSe/BcevH2fp4aUsPbyUDSc2EJ8Ub953LvqcOcoj0CeQ5mWb07ZSW1pVaEXRkKI274vsohW/xiWRUjLz35m8uvJVbsXdMm9vUbYFP7T/IfU/14IF8Ndfat3XF8aMsaO0Gpegdm347Tc12o+OhosXVcKfjRttWrRJCEHd4nWpW7wuo5qPYsf5Hfx68FeOXDvC+VvnOR99nnPR57gdfzvzi6EU4MmbJ62sCCkpX6A89YrXo16xetQrXo9aRWo53Sg0K8TGx/LHf3+w6MAiVh5YQu/1Nxm2HvIYOpcLeeCDtsHIJ7vyVeV2lM1flkJBhQgLCrNpfoUy+cvw2gOv8doDrxF1N4rfj/7O0sNLWXFkhTnXA0BsQqz5BQFUqvA2FdvQplIbahau6RBrjVb8Gpfjxp0bvLT8JebtnWfe5uvly8hmIxnYYCBeIkWKzJThe/37q5zbGk1KHngAVqxQ8/wxMcoZ1KT8S5Wy+ccJIahTrA51itVJtS/6bjTnos9ZvQycv3We87eS15O3mdJQZ8TRa0c5eu0oP+75EQAfLx9qFK5hfhGoV7welQtWxtvL+TJXRt+NZsWRFSw6sIgVR1ZwO/42D5yG1cug5kXrY/98oipyxAgmVX/CrkmU8vrnpUvVLnSp2oWEpAQ2n95sVvYHrxy0OnbbuW1sO7eND9d/SETeCPNLgFeS/VL7asWvcSn+OvUXTy1+ymp0UzGsInM7zaV20dppn/TVV3Ay+fiwMPjgAztIqnFZGjVSCX1atVKpWU+dMpR/8eJ2EyPEP4RK/pWoVDDjqYbbcbetXgbM67fOc/DKQf698K+VGRogISmBf87/wz/n/2HyjsmASmVdp1gdq5eBEnlLOGREej32OksPL2XRgUX8fvR37iaqcLfQWJi4Bvptt64wd7tyOQKn/UDjhg+mfUE74uPlYw71HN1iNEevHWXpIfUSsPHkRnORMIDTUaeZuH0iE7dPJMArgF4xvZjcenLuy5jrn6DR2ICEpAQ+3fgpwzcOJ0ka3rp97+/L2MfGph9Pe/48jBhhtD/+WOVt12gyomlTlcq3bVsVbnXsmNq2YQMUKeJo6azI45eH8gXKU75A2kmo7ibc5d+L/7L17FbzcujqoVTH3Yq7xfoT61l/Yr15W5HgIlZTBHWK1SF/YP5cuY/Lty/zy8FfWHRgEWuOr7EOpZPw5F4Y+xsUsZgBkUFBiGHDyDNggJrCc0LKFyjPwAYDGdhgINdjr/Pb0d9YengpK4+u5MadG+bj7iTdIT4xPv0L2RCt+DVOz4kbJ3h68dP8dfov87b8Afn5rs13dKrSKeOTBw9W8dmgymg+/3wuSqpxK1q2VFneOnaEhAQ4fFg5/K1bpxI/uQj+Pv7mEbyJG3dusP3cdvOLwN9n/+bCrdTpZS/cusCSQ0tYcmiJeVv5AuXJF5APUL42gDmaxtROa5tlxI2Uktu3bxN0IAiAxKREDl09ZPVSb6LsNZi1KpiGB25Z72jVCjF+vMrH4CLkD8xP9+rd6V69O/GJ8fx1+i+WHlrKksNLOHrtqLVDci6iFb/GqZm3dx79lvUj6q6R5vKhUg8xq8MsIkIjMj55xw6YMcNo6/A9TXZp00bVdXjySVWYZd8+5fy3di0UcF1P+XwB+WhetjnNyzYHlCI+G33Wyiqw/dz2NP0Hjl47ajtBMvBfbBAeycidBWk8az1edyyUfrFi8PXX6oXMhcMYfb19ebj0wzxc+mHGPDqGWStVqWd7oH8FNRkSGx/L2eiznI06y5moM5yJOsOtuFtUDKtItfBq3Ffovlz53Oi70fRf2Z8f/jXi7r2FNx89/BHvNno3cyckKWHgQPUXoHXrTIuwaDRp0qmTKt/81FPqefr3XzXX37Chquj4yCMq05+f62bfE0JQIm8JSuQtQcf7VHpZ0yjc8mXg34v/ZpjN7p5kQNCoZCM63teR7jciKPzmh7D/d0sh4dVX4ZNPVJpdN0IIQcmgkgT5Btnl87Ti92Ci70ZzNtpQ6GktlmEpaeEtvCkeWJwHLj9A9fDqVAuvRvXC1Smbv2xq7/ossvXsVnos6sF/140yl2Xzl2VOxznUL1E/axeZMwf+/FOt+/jo8D3NvdG9u8qn/uyzqn3njhr1r12r2kFByimwaVP1IlC7tstbl7y9vKlSqApVClWhd63egMotcPDKQfNctKXjn0Bkus3UBti+fTt169Y1bysaUpSCd7zgnXdg6kBrYWrXhm+/hTqpox802ce1n0xNhly6fYkd53ZYK/NoY93SfJ5TEmUip2JOcWr/KRbsX2DeHuQbRNVCVa1eBqqHV6dwcOH0r5WUyOebPueDdR9YjSqeqfEM458Yb6TdzYzjx+GVV4z2K6/YJAmLxsPp3Vsp+A8+UPP9lsTEqAI/f/yh2nnzQuPG6iWgaVOoWVPlaXdxAnwCqFWklk2udT34OjUK11ANKdXL+htvwOXLxkHBwcoh99VXXf5FypnQPemmzNs7j+d+fY7YhNh7uo6Plw/FQoqZzYAlQkoQ4BPA/iv72XNxD8euH7Ny2jEREx9jjle1pFBQIaoXrk61QsbLQNXwqty4c4OeP/dk3Yl15mND/EKY1GoST9V4KusCJySo4hem0pflyqkfDo3GFnTtqpYzZ5STn2k5ccL6uKgo65rr+fPDQw9RvEQJKFhQOZq68Py0TUhKUtMm69bBokXwv/9Z72/fXs3lR2Tiy6PJNlrxuyEbTmyg1y+9iEuMy/A4f29/Q6GnsRQPKU54nvAM59Nvx91m5m8z8Y/wZ8/FPey5pJZLty+lefzlmMusPb6WtcfXppLFFKsLUL9EfeZ0nEPZ/GWzceeo0D1Thj5vbzWKCAnJ3jU0mswoUUK9YJoqrJ04YbwErF2r6rBbcv06/PILFQDGj1dRAQ8/bPgIVKrk/i8CUsKhQ+YpkgdXrUq7Nn1EhOqjtm3tL6OHoBW/m3Hg8gHa/9TerPRLhZbikTKPUCKkBMXzFrdS7GGBYfecnCOPXx7uy3sfD9//sNX2S7cvsefiHvZe2mt+Gdh7aS8x8TFpXsek9L2EF4MbD+bDhz7MfuatzZth+HCjPWyYysSm0eQ2pUur+f9nn1UK7uhRa4vAxRQp5i5fNurEAxQtCvfdpxwETYuvb/rtrO7LkwfKllXOiI6Yajh+3PCFWLdO5dVIJlXUvbc3vP46fPSRMvFrcg2t+N2Ii7cu8sSPT5iTQhQJLsKG3hsolc/2qUYzIzxPOM3KNqNZWaMQTpJM4vj14+aXgD2X9rDn4h4OXz1MokykZGhJZnWYRZNSTbL/gVFRyus6MTkrVqNG8N57NrobjSYbCKFSQleoAC+8oF4EDh6EtWu5PH8+hfbtg6spnGbPn7dSijbH31+9AJQvbyzlyqm/pUrZbv787FnD6rF2rZExMz0KFTIcIh97LFfSImtSoxW/m3A77jZt5rYxV/oK8g1iWfdlDlH66eElvChXoBzlCpSjfeX25u13Eu5w8sZJSuUrlWE1rAzp31+NLgBCQ2H2bDWC0GgcjRBqNH/ffeyrWpWHmzSBvXsNa8D69XDzZu7KcPcuHDiglpT4+CiFm/KFoHx5KFMGAjL4n7x0SclvUvYpnR5Tki+fmuJo2pRtwcHU7d3b/ac4nBCt+N2AxKREnlr8lNmRzkt48VPnn4gsFulgybJGgE9ApvnIM2TePJhpUct88mQ9ctA4L15eUKOGWl5/XVmp9uxRpYDj4tQSH2+sZ7dtuX79Ovz3n7p2eiQkqGP++w9+/916nxDKn8HypaBoUZUca906JXdGBAdDkybW0Q3JL+S316/XSt9BaMXvBrzx+xv8euhXc/ubx7+hdcXWDpTIjpw8CS++aLSfeQa6dXOcPBpNdvH2hlq1cvczbt5Uiv3oUbVYrp87l/55UsLp02pZty7940wEBMCDDxrm+zp1nDaHviejFb+LM27LOL7e+rW5PajBIF6u+7IDJbIjiYlK0ZvMpGXKKG9gjUZjTWioSoJTO40KljExqghRWi8Fp06psLv08PVVDrRNm6rlgQcynhrQOAVa8bswPx/4mYG/GxmuOlfpzKgWoxwokZ357DMjO58pdM/NUnlqNLlOUBBUq6aWlMTFqVBFyxeCM2eU42LTpmp0nyedypgap0Urfhfl7zN/02NxD3PynAYlGjCz/cwcp8l1Of7+G4YONdoffggNGjhOHo3GHfHzg4oV1aJxGzxES7gXx64fo83cNtxJuAOoMplLui8h0DfQwZLZieho69C9Bx+E9993rEwajUbjImjF72Jci73GE3Oe4HKMymcdFhjGih4rKBhU0MGS2ZHXXlNmR1Cm/dmzdR5vjUajySJa8bsQdxLu0H5eew5dPQSoNLdLui+hQlgFB0tmR+bPhxkzjPbEiSprmkaj0WiyhFb8LkKSTOLZX5/lz1N/mrfN6jCLhhENHSiVnTl1Cvr1M9pPPaUWjUaj0WQZrfhdhCFrhzBv7zxze3Tz0XSp2sWBEtmZxETo2RNu3FDt0qVhwgRHSqTRaDQuiVb8LsB3O75j5P9Gmtsv1XmJQQ0HOVAiBzB6NGzYoNa9vNS8fmioY2XSaDQaF0Qrfifnt6O/8dLyl8ztVhVa8fXjX99zVT2XYts2Fa5nYsgQ5cmv0Wg0mmyjFb8Ts+vCLros6EKiVGFrtYvWZl7nedkvV+vK3Lql5vETElS7fn344APHyqTRaDQujFb8TsqZqDO0+rEVt+JuARCRN4Jl3ZcR7OdhdaoHDIAjR9R6SIjKzqdD9zQajSbHaMXvhETdjaLVj604F62KZ+T1z8uKp1ZQNKSogyWzM4sWwbRpRnvCBFVTXKPRaDQ5Rit+JyM+MZ7O8zuz++JuAHy8fFjcdTHVwtPIo+3OnDkDzz9vtLt1g6efdpw8Go1G4yZoxe9ESCl5aflLrDq2yrxtapupNCvbzIFSOYCkJBW6d/26apcsCZMm6drdGo1GYwO04nciRvw5gmk7DdP20IeG0qtWLwdK5CDGjDFqf5tC9/Llc6hIGo1G4y5oxe8kzNk9hyHrhpjbPWv2ZOhDQzM4w03ZsUOF65l4/31o3Nhx8mg0Go2boRW/E7DhxAaeW/Kcud20TFO+a/OdZ8XqA9y+DT16QHy8aj/wgHX8vkaj0WjuGa34Hcypm6foNL8TcYlxAFQpVIVFXRfh5+3nYMkcwBtvwOHDaj04WIXu+fo6ViaNRqNxM7TidyB3Eu7QaX4nrsZeBaBwnsKs6LGCfAH5HCuYI/j5Z5gyxWh/8w2UK+c4eTQajcZN0ZlQHEj/Ff3Zfm47oML2FnVdRKl8pRwslR2REi5cgP37oW9fY3vXrtDLA50aNRqNxg5oxe8gpv4zlak7p5rbXz76JQ+WdMP881LC1asq+97hw+qvaf3oUZWS15KICJg8WYfuaTQaTS5hd8UvhKgCfAM0AG4AU4GPpExOSJ/xuR2B94BqQAywDegkpbydawLnAtvObuOVFa+Y2z2q9+DVeq86UCIbcPOmtVK3XDeV0s0MIWDWLMifP1dF1Wg0Gk/GropfCJEfWA3sB9oB5YAvUL4GQzI4FSFEX2A8MBp4C8gPNMXFrBZXYq7QeUFnszNf9fDqTGk9xXU8+C9dgj//NJT74cM03L/fSLaTXfLlgwoV1NKjBzz0kE3F1Wg0Go019laaLwKBQEcpZRSwSgiRFxgmhBidvC0VQoiCwFdAfynldxa7fs51iW1IYlIi3Rd159TNUwCE+oey+MnF5PHL42DJssDOnTB2LMyda4TbJZNp/EGePIZyr1ABKlY01gsW1Gb9XEBKFRRx6RL076+DI5yZAwfUO2/BgjBvHoSFOVoiTXqcOQOff65Si3Tu7Ghpco69Ff/jwO8pFPw8YBTwELA0nfO6Jv/9IRdly3WGrB3C6mOrze3ZHWdTvkB5B0qUCYmJsGSJUvgbNwIQhy/nKUlJTmGlrv39lRe+SalbKveiRbVytzMTJiiFD+rH6ssvHSuPJm2khD59YNcu1X7vPevgFo3zICV07AjbtsHXX8OKFfD4446WKmfYO5yvMnDQcoOU8hRqvr5yBuc9ABwC+gghzggh4oUQfwshGuaeqLbl5wM/89lfn5nbHzT5gNYVWztQogy4eRO++grKl1dPerLSP0UEVdlHaU4yvP5KpV3++IPNc+eq5Dv79qmwvNGjlZf+Qw9BsWJa6duZY8fgnXeM9rffKv9KjfOxfDls3my0p01T/0Ya52P9eqX0TfTtm3X3JWfD3oo/P8qhLyXXk/elRxGgEsoP4B2gDXAb+E0IUdjGMtqcQ1cO0esXIzztsfKPOWc63qNH4fXXoUQJlUznxAnzrsveRWgRsoWjVABg9O7HiHr6ZWjRgrtFioC3t4OE1liSlKRGkDExxraYGBUooXEukpJg8ODU2yxf2jTOwxdfWLfPnYOBAx0jy70ipJT2+zAh4oFBUspxKbafBWZIKQenc94qoDnwuJTyt+RteYGTwHgp5QdpnPMC8AJA4cKFI+fNm2ez+7h16xbBwcFZOjY2MZaX/nmJkzEnASgaUJTJtSeT1zevzeS5J6Qk365dlFi4kLDNmxEpnof4vHk59FhXOm8fxaFjBaz2DRp0iFatzmerPzwBR/bHr78WY+zYiqm2588fx7x5W/DzS7KrPPrZsMayP9asCeeTT6oA4OeXSHy8F1Iq69gXX+yidu0bjhLTLrjSs3HyZBC9e9dLc9+IEbtp0ODaPX+GrfvjkUce2SGlrJPmTiml3RbgEjA0je23gLcyOO8nQAIBKbavBhZl9rmRkZHSlqxbty5LxyUlJcku87tIhiEZhgz4JED+c+4fm8qSY2Jjpfz+eylr1JBSTV9ZL1WqSDllioy9els+8kjah9Svry6V1f7wFBzVH8ePSxkcbHw/b7whZYkSRvu77+wvk342rDH1R1yclOXLG9/N++9L2bu30b7/fikTEx0ra27jSs9G377Gd9OunZTduxvtokWlvHbt3j/D1v0BbJfp6ER7m/oPkmIuXwgRAeQhxdx/Cg6gFH/KyWIB2HcIkw2+3PwlC/YvMLe/bf0t9xe934ESoTLlDR2qatw/9xzs3m29/4kn4I8/YO9eEp59nu59gswVcgFGjjQ8xLdsUUn3NI5HSnj+eSMfUuXK8OmnMGCAccwXXyhTssbxTJ+uZtZARbQOGgQffwyBgWrbzp3w448OE09jwcWLMHOm0X7zTZVRvHDyJPP582qG1JWwt+JfCbQUQoRYbHsSiAU2ZHDeMpSSf8S0QQgRCkQC/+aCnPfM+hPreWe1MVn3Up2X6Fmzp+ME+ucflQa3ZEkYPhwuXzb2BQXByy/DwYPK26hFCySCfv3gl1+Mwz77DN59F9q2NbZNn263O9BkwNSpsDo5YMTLS30vAQHqZSBv8qzSwYPKE1njWGJj1b+giXfeUTmrTK41Jt5/Xx2rcSwTJkCcSrtCvXrQqJEKufz2W+OYWbNUAJSrYG/FPxm4CywWQjRPnocfBnwpLUL8hBBHhRDTTG0p5XbgV2CaEKKXEKIVsASIBybY8waywpmoMzy58EkSk5MR1i9Rn7GPjbW/IImJysv+oYcgMlK9tlrG4EdEKA/8M2fU012pknnXO+/A998bhw4aBG+/rdafMyoIM3MmJCRor31HcuqUGoWYeOMNqF9frefNCy+8YOwbM8a+smlSM2kSnD2r1gsXNsIuQf2PFSqk1k+fVmFjGscREwMTJxrtN980gpTatYOnnzb29evnOtEzdlX8UsrrQDPAGxWz/xEqMU9KF3ef5GMseRr4BfgSWIhS+k2Tr+k03E24S5cFXbh0+xIA4XnCWdhlof3L7B47BtWqWYXjmWnYEObPV8e89VaqFLmjR6skFSaefVZtMz3wjz6qovRAJYjZskVnHHEUJhN/dLRqV6xoPZoEeO018EnO2LFhg3VIksa+3L7tzYgRRnvIEJXfykTevPDRR0Z7xAhr45zGvvzwg6HMS5dWP6eWjBsHRYqo9QsX1P+aK2D3srxSyv1SyqZSykApZVEp5QcyRZ5+KWVpKWXvFNtuSSlfklKGJZ/bXEq5x67CZ4GBvw9ky5ktAHgLb+Z3nk/xvMXtK4SU0Lu3su2a8PFR6cH+/hv++gu6dDG0gQVTp1qHE7VvrxKKWIbi+/ioy5tYubKIre9Ak0WmT1cuGaC+o+nTjXliExER0L270dajfsexcGEJK0ViaY0x0bevYXyLilJz/xr7k5honfhqwIDUP5kFClgnXPrxR2VkdXbsrvjdmR92/cCk7ZPM7dEtRvNQaQfknp81S+XTB/Wkvv++ismfM0dNUqXD4sXKXGXi4YdVht403g949lljfcuWMM6ft4nkmmxw5ox1HPGAAcqYkxaWUwELF8Lx47kqmiYNrlyB+fMjzO1hw8AvDUOgr6+ysJmYNEmVxdDYl6VLrR0wLac4LWnTBnpauG+9+KL6rp0ZrfhtxM7zO3lx+YvmdteqXRlY3wHZHW7cUOZ7EwMHKvfu4hlbHdauVaNCk9d37drw66/KQSwtypeHJk3UelKSsPJ61eQ+UqqXtKhkz5jy5eGTT9I/vmZNaNFCrSclqcSMGvvy2WcQE6Peou+7z3p+OCVt2hj/XwkJyqlWY18sLWP9+kFISPrHjh1rPf1p6bfhjGjFbwOuxV6j0/xO3Em4A0CVQlWY1naaYyruDRminjxQbsIffpjpKdu3K0cVk+dqxYqwcqXhDZ4effoY699/r5SRxj7MnGl46Auh+j8oKONzBg0y1qdNg2v3nnNEk0XOnIHx4432J59knOxSCGvFs3ixmqHT2IctW4z+9vXNXJHnzw/fWZSPmzcPFi3KPfnulWwpfiFEayGEflmwIDEpkacWP8XxG8p2GuIXwuKuiwn2c0BGqn/+UXZBE199BZlkgjp4UBWaMMV/Fy+u5ozDwzP/uE6djLfgw4f1D5O9OHfOOj7/1VdVtbDMaNECatRQ6zqNr3355BO4e1etR0ZChw6Zn1O3rrVvxqBB+uXaXlim5+3RI1ODKaBSoFhOgb70kvM6ZmZXif8KnBVCjBJC3JcbArkawzcM57ejv5nbMzvMpFLBShmckUskJalYfJOt/tFHlWbOgFOnlDIwzUcVKKCUfqlSWfvIPHmgWzejbRn+p8kdpFRziKbiIGXLqqRKWUEI61H/118bykiTexw9qiwsJkaMyHrdqhEjDD+ALVuUf4Ymdzl2TFlYTFjmVsiML79UhlZQSv+VV2wrm63IruIvB0xBlcndK4TYLIR4Pjlvvsex7PAyhm80Yqfea/Qe7Su3d4ww33+vPPZB/VKMH5/hr8vly+rd4MwZ1c6TR5mOq1TJ3sdamvvnzzfCyjS5w48/KqcjE9OmWYeDZcaTTxqjl4sXYfZs28qnSc3QoWqeHqBWretmX4usULq0tZn53XeNKTlN7jB2rPX4yWQlywr58qnIKBMLFqjfRWcjW4pfSnlCSjlUSlkGaAEcRcXhnxdCzBJCPJLxFdyHo9eO8vRiwzunednmfPyIg+Jurl619v55+22oUCHdw6OjlVnq0CHV9vVVISgPPJD9j65XD0qVug2oyrzO+JC7CxcuWCuBl19WkRfZwc/POr2oTuObu+zerSJjTPTpczzbVaoHDzZSbRw7Zp1QRmNbrl2ztlxaRsNklZYtVUimiZdfVi/ZzkSO5+ullGullM8AFYEdwFPAaiHEcSHEQCFEGkFg7kFsYiwdf+rIzbs3ASgZWpK5nebi7eWg0rTvvWedZeK999I99O5dFZu/fbtqC6FGkdkZhVgiBDzxhBHLp839uYOUas7wenK6qtKlYdSonF3rhRcM34wDB5QjpyZ3GDLEmJdv3RqqVYvK+IQ0yJ8fPrCoP/rxx65bB97Z+fZbNYABqF4957+LX3yh8meA+ml++WXn8s/IseIXQjwkhJgBHAKqoVLnPgosQGXkc8sALyklXxz+gj2XVO4gf29/FnVdRMGggo4R6O+/rW1L48al696dmKgcVdauNbZNngydO9+bCC1aXDTH+m/aZJ03SGMbfvrJum7C1KmZ+m2mS2ioTuNrDzZvtp6W+fTTnF/r5ZehTBm1fu0aVtn/NLbh7l1VfMeEZXre7JI3r7Vfx+LF6n/YWciuV38pIcSHQoj/gLVABKrmfVEpZX8p5Rop5dtAL6Cd7cV1POO3jmfNpTXm9oQnJlCnWNolj3OdxETrV8nWra0r6FhgcgqzdFoZMSLtzGHZJX/+eNq0Mdp61G9bLl5Unvsm+vWDZs3u7Zqvv24kZlq/3rAAaWyDlCpvlonu3bM3V5wSf3+VB8DEuHEqJ5fGdsydizkRWbFi1hEVOaFFC+vf11deUdN1zkB2R/zHgOeBH4HyUspmUsq5UsqUvsH7gK22ENCZ+N+p//HGH4aLZ9/7+9Kndp8MzshlJk9WIXygMu1kUNHj/fetDQNvvGHbpCApC/dY1gLS3BuvvmrM5JjqKt0rERHK0c+EHvXbltWr1QsVqHh9y/z7OaVLF8MPJy5Ozf1rbIOU1iF8/funnVUxu4wZY0RJXbumBl/OYPLPruJvA5RKzq+fbtJPKeVhKaXbOfr9evBXEpKUe26dYnX45olvMjkjF7l0yfo///33DVtgCsaMsR4t9OqlivDYMr/QY49B0aJq/eJFPW9sKxYssA7hmjo188RKWcUytG/BAj2CtBUpR/t9+mToa5tlUib1+fFHbamxFX/8AXv3qvU8eaxTl98LISHWJv9ff1Xfm6PJruLvDKQZ5Z08DeDWRt7RLUYzqdUkCvoVZFHXRQT4pJPP1h68/TbcVM6FlC9vnabXgu+/t97Vtq1SHl42TsPk46NeKExYPuyanJEyDrhPHxVeZCtq1YLmzdV6UpIKY9LcO7/8Yihkf39rx7x7pVEj6+Q/OqmPbbAc7ffpk6pg6T3RrJlyzDXRvz8Or22S3Z//XkChdPYVTN7vtggheLHOi8yqN4uSoSUdJ8j//qfqRZoYPz7NpPq//KJKtppo0kSlkkyr6I4tsMxatXy588xnuSr9+xuZv0qUsP5xshWWo/6pU42oAU3OSExUnvwmXn3VSOhiKz77zLrM8rJltr2+p/Hvv7BqlVr38rLOimkrRo9WkTig/sf69XPsC1t2Fb8A0hO3GuCkCQptS4C3A0f6CQnKoc9Ep04qcDQFu3aprHqmGO3774clS1KXbLUlFSsaqWMTE9GFe+6BlF7AU6Yob3xb8+ijKmwJVBiTTuN7b8yZA/v3q/Xg4NwprlOxoporNvH220aCIE32sSy926lTujOm90RwsLXT89Kljk2elaniF0K8LoQ4JoQ4hlL6v5jaFss54HtgeW4L7PF88w3sUaGEBAWlW2Zt0iQjHWuFCvDbb7mjOFJi6eSnC/fkjKtXrU2DvXuregq5gU7jazvi4lSWPhNvvgkFcynK98MPDV+PgwetHXc1WefMGes595wk7MkqjzxiPXX32mtw9mzufV5GZGXEvx9YBCxGjfjXJbctl+lAb+DltC+hsQnnzln/snz4oZElIgWWBXMmTcpa0R1b0KWLEV9+6JCKZdZkj9dfNwosFitmPSLJDbp1M0qKXrjgHM5Hrsh33xkOkmFh2cvxnl0KFbK2JgwdqtNl54RvvjGsJY0a5Sx7aXb47DNVXwNUEqYXXnDM4ChTxS+lXCWlfEtKOQiVmOed5LblMlhKOSuNsD6NLXnzTeO/+777YODANA+7cQP27VPr3t5Qv759xIPUhXu0k1/2WLJEmYtNfPutbR2N0iJlGt8xY3Qa3+xy+7bKqGfivfdsF32RHgMGGP4Dly7ZJszTk4iOVv9fJiwtX7lFcDBMn260V6ywdteyF9nN1f+RlNJBxgkPZ+1a5ZlnYsKEdANNLUfZtWplr4iLLbA09//0k1HyV5Mx165ZhxE984zKyWQPXnjBsNTs36+mhjRZZ/x4Ix978eLWbji5RWCgdTbAL75wnOnYFZk2zQiMqlABqyRkuUmTJsrMb+L1141iafYiK3P884UQ5SzWM1qcKCmhGxEXZz051L27mjBKh02bjPUHH8xFudKhfn1lkAA1ElqwwP4yuCIDBxqREEWK2De8Ll8+ncY3p9y4YV034cMPc9eJ1pKnn1Yv9wCxsbYNHXRnEhKs/7/eeMP2Ic4ZMWKEisIGiIpS0Vf2NPln5VYLAb7J6+HJ7fQWO80kexhffWUkwA8JyTSuy3J+v2HDXJQrHYSwHvVrc3/mLF9uHQUxeTIUKGBfGV5/XU0NAaxbBzt22PfzXZUxY4wwyHLlrMNacxsvL+uXtBkzVEVATcYsWgQnT6r1sDDo2dO+n58njzL5m5Ko/fYbrFhRxG6fn5U5/keklAeT1x9Obqe75L7IHsapUzB8uNEePtxIkZcG8fGqbo8JR4z4QZmpTbHGf/1llADWpMbk5GOie3do54BKFyVL6jS+2eXiReuR4/Dhqsy1PWnWzIj6kFKF92nSJ2V63ldeSbeuWa7SqJF1zoBJk8pz6pR9PtuOxg1Njhg4EGJi1Hr16tbVWtJg927j8JIlbZ88JKsULmw9P23p0KKx5qOPVMAGqOiLDEou5Do6jW/2GDHCuoyrpWOrPRk92jBV//67SkGrSZs//4Rt29S6v7/1LKq9+eQTI53z7ds+9O1rH5N/Vub4X87OkvsiexC//WZdTm/ixEzT7jnazG+Jpbn/hx90kpH0sCzd+vXXuRf7nRXuv9+o/JeYqKrAadLm5EnrhEeffmrfeWJLqlWz/n976y31/WlSYzna79nTfqHOaREUpKZnhAAhJDVq2Od3MivJW8dn43oSmJhDWTSW3LljPbrv1UvZhjLB0Y59ljz+uHJSu3BBLStX2s9z1lW4cgX++0+t+/lB+/YOFQdQo/41yZWnv/tOOavldkihKzJ8uPK7BWjQwH4RGBnJ8+OPyuK3ezfMmqWSP2kMDh1SIbMmcjPXQlZp2FC9jPj67uTVV2vb5TOzMsfvlY3F2x5CewSff25ohHz5shyk60wj/pSFeyxTVmoUWy2KV9eqpUyPjqZlSzWCBGXGtox11igOHlQjNRMjRti22mVOKFrUuiDX4MHGtJ9GYZnotHVrqFzZcbJYMnAgVKsWZbfP03P8zsjx4+qXxMSnn2bJHnX6tBEPmicP1KiRS/JlA0sP52XLjFhnjcLSETO3s4ZlFSGsU5fqNL6p+fBDI8lRixbw8MMOFcfMoEHKygbKbySdjN4eyeXL1slycjM9r7OTbcUvhAgXQowSQqwRQhwWQlRN3v66EKKB7UX0QF57TZn6ASIjs1wc2nK0/8ADuVeFLztUqmRMOSQkKPOjxsByxO8sih9UZIEpeOT8eZg717HyOBP//GOdm8IyiY6jCQ5WzqImPvtMv2ybmDjR+mf1oYccK48jyZbiF0LUA44AnYATQDnAZJwsCnjwO5SNWLLEqLMphHpavbM2g2Kp+B09v29Jnz7Gui7cYyCl8yp+f//UaXz196YYPNhY79gR6tZ1nCxp8dxzUKWKWr91C0aOdKw8zkBsrMquaGLQIMdPzTiS7I74v0IV6akI9EMV7TGxFahnI7k8k5gY61yOzz8P9bLepc7k2GdJly5G2uADB2DLFsfK4ywcParS9IJK1lOunGPlSUm/fkYa3337dBpfgI0bjX4Qwjo/v7Pg42Ot7JfrmqnMmqUcaUGFOXfu7Fh5HE12FX9tYKKUMgnlwW/JVXTmvntjxAjrdFKW8/yZcOsW/PuvWhfCvoV5MiM42DoxjHbyU1jO79er53wjkHz5oG9fo60T+lgXx3zmGWNk7Ww8+qgx1Xf0qJFZ0BNJSrIO4RswwDmmQR1JdhX/TVRq3rQoC7j3bFJUFCxZQt49e5Rb75UrtguWPXxYefKb+OwzpfyzyNathijVqkFoqG3EshWW5v5584ykJ56MMzr2pWTAAGOmae1aNb/tqURHw4YNat3LC4YNc6g4GRIQYO3c68npl5cvVz+voComWv4WeSrZfe/5FfhICLEZSB6aIoUQBYFBwOJ0z3QHDh2Cdu2wirQUQg2NChZUijosLGvrlpX1pIT+/Y2g4Pr1rbNxZAFnCuNLiwYNlKPfoUPKOrFggY4xdgXFX6oUdO1qOPeNGaNixT2RnTsNP4eqVaFMGcfKkxl16xovatu2QfPmjpXHUVhaqvr1y/1yya5AdhX/u8AaYD9geoecDJQHjgMf2k40J8Q0SWSJlMqOdv06HDmS9WuFhBgvAUFBKo8kqKHExInZTgHmrPP7JkyFe955R7W//96zFf/du7Brl9HOhiuH3XnzTUPxz5+v5o9LlXKsTI5g+3ZjvU4dx8mRVerUMXIwmFLUehrbtim/DFDmfUsXKk8mW9pFSnkdqA+8ghrxr0Yp/HeBB6WU0TaX0JkIDYUnniDqvvtUTcV8+XJ+reholQh9xw5D6YMq5H3//dm6VFISbN5stJ1xxA8qPabJbPznn4b5zRPZtUsVVAL1KGVjVsfuREYaVaA9OY2vqyl+y2gDS9k9Ccu5/W7dHFe7xNnItouDlDIOmJa8eBYNG8Ly5fyzfj0PmzJ2JCSo0f7Vq8oicPVq6vW02mn5BpQsmSM34X374OZNtV64MJQtm/NbzE2KFIFWrYyUmdOne26okSuY+S0ZNEiV6gUjje+9vPe6Iq6m+KtWVXP9d+6o5F4XL6rfB0/hxAlYuNBoe3LCnpR4uG+jDfDxgUKF1JJVpFSa2vKlICYGGjfO0a9pSjO/s3mHW9Knj6H4f/hBved4oodtSo9+Z+fxx5UH+/79ykfj22+NaRtP4MYNYybPx8c5smJmho+PMh6arIHbtjm+noA9GTfOGF81a6ZSYmsUWanOlySESMzqYg+hXR6TQ2C5cupX/4knVGBpDl/Hnd2xz5LHHzdu8/x5z40Nd7URvxDWJXsnTPCshD6W0QzVq6uRtCvgqeb+W7dg6lSjrUf71mRljv81i+VN4BxwGPgceAsYg8rmdw6duc8hOLtjnyW+vmqu34QnxvSnrMjnKiORHj2UTyoo0/G5c46Vx564mpnfhKXi9yQHv23blPIHVe/+scccK4+zkZXqfOOllBOklBOAksDfQBUp5btSyi+llO8A9yVvd/IAF/fj4kVDifj7Z9sv0CFYRiouXQqXLjlOFkdg+QPsLBX5skLK58uTYvpdVfFbyrp9u+dYaXbuNNYbN3bu6U9HkN0EPj2B76S0fnyS298BT9tKME3WsBzt163rGkqkcmVjSsITC/e4mpnfktoWSSw8KSmM5b26kuKvWNGIW790SVlqPAHLUFlXGAzZm+wqfm/U6D4tqubgepp7xFkL82SG5ajf0wr3uIvi95QR/7VrcOyYWvfzU5kxXQUvLxWOacJTzP2WI35XmUqzJ9lV1HOAEUKIQUKIikKIfMl/3wI+Td6vsSOu5NhnSdeuRuGe/futq9S5M85ckS8reKLitxzt16hhnXTTFUhp7nd3YmNVMTBQJv6aNR0rjzOSXcX/BvAtMBw4gCrMcwD4KHn7GzaVTpMhd+5Y/yi5kuIPCVHK38Q0D8kK4ewV+TKjUiUIDFTrZ896Rq13V53fN+FpDn779hlhfOXLGw6pGoPsZu6Lk1IOBEoATYEeyX9LSCkHJCf30diJ7duN7G8VK6pSAK6EpbnfUwr3OHtFvszw8bEeQVmaVN0Vd1L827erTJ/ujDbzZ06O5uSllNeklBuklD8l/71ma8E0meNKYXxp8eCD6oUFVAbjRYscK489cOX5fROeZu53dcVfqpSREvrmTSMKyF2xVPzasS9tspLA5wkhRF6L9QyX3BdZY8JV5/dNmAr3mPAEc78rz++bsHQWc3fFf+kSnDql1gMCVPZCV0MIzzL3a4/+zMnKiH8pUDl5fVlye1k6y9JckFGTBlK6/ogfrAv3bNzo3uFGrlSRLyM8acRv6UNTq5ZKQOWKeIriT0yEf/812lrxp01WFP9aIDZ5vQxQDngeqJHctlyctDyM+3HkiFEluEAB5XTlihQtqhJsmHBnr+NduyAu2QvG2SvyZUSVKoZn+/HjhrOiO+LqZn4TnuLZf+SIKnsCqiiYJxUlyg5ZUfxNgUAAKeVJ4DQwBfCTUp5MueSirBoLLM38DRqoeF1XxdJ0bDkidjdcrTBPevj5qXz1JtzZwc9dFL/liP+ff1TiLHdEm/mzRlbURVp+xy7mi+x+uIOZ34Sl5607KxF3cOwz4SnmfndR/EWLQvHiaj0mxohzdze0Y1/WcOFxomfj6o59llgqfk8Z8WvF7/ycO2cUIgoKUqmmXRlPMPfrUL6skVXFn1ZCVQ9KsupcXLtmvLH7+Fib8VyRSpWMGgOnT8PVq46VJze4etU1K/KlhycofkvHvtq1DSdUV8XdHfyk1Kb+rJJVxf+7EOKSEOIScD552xrTNssll+TUWLB5s7F+//1qNOLK+PpazxlbeuW6C5ZhfK5UkS89qlc3FOHhwxAV5Vh5cgN3MfObSJnIx904dw4uX1brISFQVruap4tPFo75KNel0GQLd5rfN1GrlvFjtHMnNG3qUHFsjjuZ+UGl7a1aFXbvVu1//7WOznAH3E3xWzrR/vuvijBxtboDGWFp5q9Z07UdnnObTBW/lFIrfifDVSvyZYS7z/O7i0e/JbVrG4p/xw73UvxSup/iDwtTo+Bjx5TS373bPe7LhDbzZx39TuRixMdbm41d3bHPhOU/qrspflevyJce7jzPf+aMytoHymxcoYJj5bEV7mzu1x79WUcrfhdj1y5VdhKgdGkoVsyR0tiO6tWNgjUHDhj36A6krMhXvrxj5bEV7qz4LZViZKT7mI0tR/ju5uCnPfqzjps8zp6DO4XxWRISYijExERVWtNdsBztu2JFvvSoWdP6Zc2UMc0dcDczvwl39ey/cUNlkQTlLFy1qkPFcXrsrviFEFWEEGuEEDFCiHNCiOFCiCwHygghvIQQO4QQUgjROjdldUbc0bHPhLvO87ubY5+J4GAjVXRSkjHf7w64q+KvXdt4Wdu3z31e1iwjgapWdS+nxdzAropfCJEfWI3KAdAOGA68SfYiB/oCxW0vnfMjpfuO+MF95/ndVfGDe5r73dGxz0RIiJGIKCnJfTJlajN/9rD3iP9FVN7/jlLKVVLKySil/4ap9G9GJL84fAoMzl0xnZNTp4xMYiEh1rHv7oA7pu5NWZHP1ZMtpcQdFf+JE4ZPRr587hcP7o7mfu3Rnz3srfgfB36XUlqm+5iHehl4KAvnfwz8BazJBdmcHsvRfv36rp9JLCWWiv/ff9WIxNWxrMhXrhwULOhQcWyOZWy4ZaY7VyblaN9dfDJMuGPqXu3Rnz3srfgrAwctN0gpTwExyfvSRQhRA3gWGJRr0jk57mzmB1VIxFRG8/ZtI8WtK+POZn6wflnbu1dZOFwddzXzm3C3Ef/du7B/v9GuWdNxsrgKWcncZ0vyAzfS2H49eV9GfANMkFIeFUKUzuyDhBAvAC8AFC5cmPXr12dL0Iy4deuWTa+XVf74IxIIASA4+F/Wr79udxnSwpb9UbJkDS5eLADAnDn7ePjhyza5rj2x7I+lS+8D1NtMgQJHWL/+rOMEyyWKFXuAc+cCSUiAGTO2U6nSLfM+R/2v3AurVtXE9HMUELCX9euv2OzaztAfd+964e3diMRELw4fhmXL/kdwsP3r9NqqLw4fDiYhQb2hFSsWyz///J3JGc6JXZ8NKaXdFiAeeD2N7WeBTzM4rxtwAcib3C6NchBsnZXPjYyMlLZk3bp1Nr1eVoiKktLLS0pQf2/etLsI6WLL/njnHXWPIOV779nssnbFsj/KlzfuZ8sWx8mUm3TpYtzjlCnW+xzxv3IvJCZKGRpq3M+JE7a9vrP0R61axj2uWeMYGWzVF1OnGvfSubNNLukQbP1sANtlOjrR3qb+60C+NLaHkrYlACGEL/A5MArwEkLkA0yOgHmEECE2l9IJ+ftvY867enXIm6krpGviTiF9V6+q5D2gYovd1dvYnRz8/vsPbt5U6wULQsmSjpUnt3Anc7/26M8+9lb8B0kxly+EiADykGLu34I8QAngS9SLw3XAFLU5D3AT/++Mccf8/GnhTiF97laRLz3cSfG7u2OfCXdK3as9+rOPvef4VwJvCSFCpJTRydueBGKBDemccwt4JMW2IsBc4H1gbW4I6mxYJu5xR8c+E+XLqzLDMTFw/jxcvGg4/Lka7u7YZ8Lyx/bff1U9CV9fx8lzL7i7Y58Jd0ndm5RknbxHK/6sYe8R/2TgLrBYCNE82QFvGPCltAjxE0IcFUJMA5BSJkgp11suwJbkQ/dIKV3TkyMbJCbC5s1G251H/N7eUKOG0XblUb+nKP5ChSAiQq3fvQsH07PduQCeovirVYOAALV+8qRRx97VOHoUbiX7koaHQ5EijpXHVbCr4pdSXgeaAd7AUlTynq+AoSkO9Uk+RoMKk4pOto8ULQqlSjlWntzGHcz97lqRLz3cIZ4/MdF6qsLyntyNlD4nrmruT2nmd9epGVtj91z9Usr9UsqmUspAKWVRKeUHUsrEFMeUllL2zuAaJ6SUQkq5LNcFdgJS5ud394fbHRz8/vvPPSvypYc7zPMfPmyMHgsXhuJunhjcHcz9OnFPztDV+VwAd0/ckxJ3SN1raeZ3p4p86eEOit/SUuHOjn0m3MGzX3v05wyt+F0Ad67IlxbVqhn1zw8fVln8XA1Pmd83Yan4d+1SZnNXw1Pm902k9OxXKVJcC+3RnzO04ndyzp836kwHBnrGwx0UZFQQkxL27HGsPDkh5Yjf3Sla1HCsun0bjhxxrDw5wdMUf8WKqrQywIULcNbFkkqaon4A8uRx/+k0W6IVv5NjaeavW9d1w6Syiyub++PihNVIxBMUP7i2uT8hwfo5c2fHPhPe3tb36Wrmfsvvq2ZNw0qoyRzdVU6Op5n5Tbiyg99//wW7dUW+9HBlxX/woModAcqpr2hRx8pjL1w5kY828+ccrfidHE9z7DPhyiF9Bw4Y+ZQ9YX7fhKXid7WQPk8z85twZc9+7dGfc7Tid2JiY61HTg0aOE4We2NZWnP3bmWKdRU8VfFbmo3/+ceoLeEKeKrid2UHP+3Rn3O04nditm0zFF7lyhAW5lh57EmhQkYc9Z07yrvfVThwwKgb5UmKPyLCeEajogynVFfAUxV/mTIqzwTA9etw7Jhj5ckqUVEqVwaAj4+KBNJkHa34nRhPnd834Yrz/FevwtmzQYByxLS0XLg7QrjmPH98vPXz5QmOfSaEcE1zv2V+/ipV3LcAVm6hFb8T4ykV+dLDFef5U1bkM+VD9xRcUfHv26dqDIBKh12okGPlsTeu6OCnzfz3hlb8TkpSkudU5EsPVxzxe1J+/rRwRcXvqWZ+E66YwU979N8bWvE7KYcPG7new8JUsg1PI2Usvys4Hnlaxr6UpFT8rvCdebrit7znHTtcI+ui9ui/N7Tid1JShvG5e97wtChTBkKS/eSuXIFz5xwrT2Z4WkW+tChbFvImBzVcuQKXLjn/5KunK37LvAW3b8OhQ46VJzPi4tT0jAlP8qOxFVrxOyme7tgHKhOXK5n7//tPOfcB5M/vmSlEvbysR/1HjoSkf7ATcPeuChc14UmOfZa4krl//37lkAlqcJAvn0PFcUm04ndSPDVxT0pcKXWvp1XkSw9LxX/4cLDjBMkCe/YYSqRcOfXC5om4kme/NvPfO1rxOyFXrhjmNl9fzzQ/mnClEb+nz++bcKURv6eb+U24kme/9ui/d7Tid0I2bzbWIyNVVT5PxZVC+jx9ft+EteJ37hG/VvwKy3vftQtzrQlnRHv03zta8Tsh2sxvUKWKyswFag49Ksqx8qTH3bvWIxFPqciXFhUrqtLKAFev+nP+vGPlyQit+BUFC0Lp0mr97l3Yu9eh4qRLUpJW/LZAK34nRDv2Gfj7K+VvwjJjlzPx77/GKKlYsViPqciXFt7eruGbERtrreAsLRWeiCuY+48dg+hotV6wIBQr5lh5XBWt+J2MuDhr5xpPH/GDa8zzW87v33efk5ol7IgrJPL5918jZr1SJSMM0VNxBQe/lKN9T3WgvVe04ncydu5URWlAxUQXKeJYeZwBV5jnt1T8lStrxe8KJXq1md8aVwjp0x79tkErfifD0/Pzp4UrmI0tFX+VKtGOE8RJSFmi1xnRit8ay+9s7141FeJsaI9+26AVv5Ph6fn508IyM9e+fc7ncXztGhw9qtZ9faF8+VuOFcgJuO8+o2LaqVMqRNXZ0Irfmrx51ZQHqCkQZ7Suacc+26AVvxMhpR7xp0X+/IbHcVwcHDzoUHFSkbIin59fksNkcRZ8faFGDaPtbJaaW7fgwAG1njJDpCfjzA5+Fy9ijhAJCoIKFRwrjyujFb8Tcfw4XLig1vPmtfZm93Sc2cFPJ+5JG2d28Nu1S4WGgbJOBDt3ugG74czz/JYvjzVqqOgRTc7Qit+JsDTzN2igH2xLnHmeXyv+tHFmxa/N/GnjzJ792sxvO7TidyJ04p70cdYRf8qKfJ6cuCclrqL4PbUwT1rUqmUMOA4dcq6EWdqj33Zoxe9E6MQ96ZMypM9Z6rynrMin5x0NqlUDb29lTz96FG7edLBAFugRf9oEBanvDdT/mDO9sGmPftuhFb+TcPOmqhQGytlIm4ytiYgwKqfduAEnTzpUHDO6Il/6BARA6dIx5razTNFERRlFsLy9dT33lDijuT862oic8faG6tUdK4+roxW/k/D338YotmZN7WyUEiGc09yvC/NkTMWKRk4DZxk9WspRtapRV0CjcEbP/t27jd/H++5TL5WanKMVv5Ogw/gyxxkz+GnHvoypUMH5FL8282eMM3r2azO/bdGK30nQjn2Z42wjfl2RL3MqVjSSGWnF7xpUqwZ+fmr9+HHnSL6kHftsi1b8TkBCgvXIUY/408bZQvosK/KVK4dHV+RLj7Jlb+GV/Ctz8CDcvu1YeUAr/szw87P+X3OGWgs6lM+2aMXvBOzZozKJARQvrhzZNKmpXNk6Dey1a46VJ6VjnyY1gYFJVK6s1qV0fFnl69dVJAakzi6oMXAmc398vHX5ZO2Mee9oxe8EpAzj057haePra4QageOViJ7fzxrOVKnPcrqhenXjRVJjjaUlxNEOfvv3G5a1UqWgQAHHyuMOaMXvBGjHvqzjTPP82qM/azhTIh9t5s8azjTi12Z+26MVv4OREjZuNNrasS9jnGWe/9o1OHJErfv6ak/jjNCK3/WoXBny5FHr586pxVFoj37boxW/g9m2Dc6eVev58+sHOzOcJaQvZUU+HVecPpbf2b59cOeO42TRij9reHtbv7A50tyvPfptj4+jBXAGoqKiuHTpEvHx8Vk6PjQ0lAOmmp73SEICrFyp1vPkMUaRroQt+yMz8uUz+gvU/J8jfCJCQw05QkKMEq9qn/36w9kJDQ3l7NkDrFqlnnVQ3v2OmFtPTIRJk9S6EEoGe39Nufls+Pr6Eh4eTt68eW1yvbp14c8/1fq2bdC2rU0umy2k1Kb+3MDjFX9UVBQXL16kePHiBAYGIrKgRaKjowkJCbnnz5ZSeauaYmbLl1eKzdWwVX9klaQkFUMPytnHZJK0J0eOKBM/QJkyEBZm7LN3fzgzpr7w81Me9aAiVwoVsr8sN28a1oY8eVQGOHuTW8+GlJLY2FjOJpsPbaH8nWGe//hxo1BQgQJQooRj5HA3PN7Uf+nSJYoXL05QUFCWlL4tiY01FJiXF9joRd3tsUyxGhOT/nG5hZTW8eiOePFwNSz7yBHfWcrPdbc0vUIIgoKCKF68OJcuXbLJNVN69juiMFZKM7+OeLINHq/44+PjCQwMdMhn37hhrOfLhznRiSZjLH+0Y2Pt//l37xpma29vHRKWFSy/M0cl8fGEl7XAwMAsT1lmRrlyRmGsq1fhxAmbXDZbaDN/7qBVDdh9pG/CZPoE1zTxOwpHj/hTKhA9CsmclC9rSUn2l8GdR/wmbPlbJoTjK/Vpj/7cQSt+B3HnjjFaFUI5i2myhqWBJibG/iZITxg52hofH8OXRUr7e/bHxxtJYLy8rJ8hTfo4OpGP9ujPHbTidxCWo/3QUGUy1mQNX1+lSMDa0c9eWCp+XT456zjSUmP5nQUFaStNVnGkg9+lS0b+gMBAqFTJvp/vzmjF7yAsFb9pHu1eGDZsGEKIVEvz5s0BZQIcP378vX9QNmUqmAuVa4RIrUQefvhhOnfubPPPSklSkmeYjHMDRzr46e8sZ1iO+HfssO8UjeX8fo0aenBkSzw+nM8R3L1r/BDZ0swfGhrKb7/9lmqbOxIUZIT5xMbCxIkT8TXF1+UisbHG1IK/vxHSp8kcRzr46emZnFGiBBQuDBcvQnQ0HD6MuehSbqPn93MPrfgdgKU3f0iIYba+V3x8fKhfv75tLubkpJznr1Klil0+VyuQnJPSwU9K+5jcpdQj/pwihDL3L1um2tu22U/xa4/+3EOb+h2Arc38OaF06dIMGjTIatuMGTMQQnAruUZwfHw8gwYNomTJkvj7+1OsWDE6dOhAXLKX1I0bN+jbty8VK1YkICCAkiVL8vzzz6f6rL/++ovatWsTEBBArVq1+N///me1f+bMmTRq1IgCBQqQP39+HnnkEban8CTat28fjz32GAUKFCBPnjw8+OB9zJ8/AUjb1H/mzBm6du1KeHg4gYGBlCtXjg8++OCe+81UPhm04s8uvr6GhSQpyX4OfvHxagHl2KfTK2cPRzn4ace+3EOP+O1MfLy18rB1GF+CKcA8GW9v7xyH+IwcOZI5c+bw2WefUaZMGS5cuMCKFStITEwE4I033mDTpk2MHDmSMmXKcPr0aTZaVhwCYmJiePrpp3nvvfcoWrQoX3zxBY8//jhHjhyhSJEiAJw4cYKePXtSrlw54uLi+PHHH2nSpAl79+6lbNmyALRt25bKlSsze/Zs/P39OXjwEAcPKlt/fHxqz/6ePXsSGxvLlClTyJcvH8eOHePgwYM56gdL9Ij/3ggKUhn0QL2w2cO7PuVoXzv2ZQ9HOPjduqWmFUC9rFmW49bcO1rxp4H4yI6/DMvT3iyHZj9G7erVq6nmuVetWmV28MsuW7dupUePHvTq1cu8rWvXrlb7X3nlFTp16mROQ/r0009bXSM2NpZPP/2UHj16APDII49QsmRJxo4dy2effQbAhx9+aD4+KSmJFi1asG3bNmbPns2HH37IlStXOHbsGL/88gvVq1cHoFmzZhw4YCji5HcRK9nmzp1LmzZtAGURuFfu3DEiCFI6GGqyRkrFb5nqOLfQL2v3huWIf+dO9aKd274te/YYL/OVK+v/NVujFb8bERoayurVq622VbqHGJhatWoxadIkChcuzGOPPUb16tWtrAe1atXi888/Jz4+ntatW1OxYsU0r9OhQwfzenBwMC1atGCrRXm7AwcO8P7777Np0yardKOHk1/5CxQoQEREBC+++CKvvfYajzzyCOHh4QQFGT/qKb2Na9WqxXvvvcfVq1dp2rQpJUuWzHE/mDhzxlgPCdGZFnOCpeK1l4NfylA+TfYID4eSJeHUKfXyu38/1KyZu5+pzfy5i/7pciN8fHyoU6eO1XIvBUGGDBnCK6+8wsSJE6lZsyYRERGMGzfOvH/8+PG0b9+eUaNGUalSJSpUqMC8efOsrhEcHJwqJXJ4eDjnz58HVNGSRx99lNOnT/Pll1/y559/sm3bNmrWrMmd5ElgLy8v/vjjD4oUKcJzzz1HkSJFaNy4Mf/9Z/w6pFT8P/30E3Xq1GHgwIGUKlWKWrVqsWbNmhz3RXS0tVNm8eI5vpRHkzIMM7eTL6V07NMj/pxhb3O/9ujPXfSIPw0yM7PntMLWlStGvmtHVQczERAQYHbSM3Ht2rVUxwwfPpzhw4dz5MgRJk+ezIABA6hUqRKPPfYY+fLl4+uvv+bTTz/l+PHjjB49mqeeeooaNWqYvexv3bpFbGyslfK/dOkSRYsWBWDz5s2cOXOGVatWUdnCXfimyR6cTOXKlVm0aBHx8fH8+eefvPPOOzz1VCt+/fUMXl5eqUz9xYsXZ8aMGSQlJbF161aGDRtG27ZtOXXqFGHZtC9LCadPG+0CBbQCySmm5EsJCUbypdx0touL03UVbEHdurBokVrftg369s3dz9Me/bmLHvHbEWfw5jdRokSJVHXBV61ale7xFSpUYMyYMfj7+7N///5U+2vUqMHnn39OUlJSKie6n3/+2bx+69YtVq1aRb169QDlAwDgb/GLvGnTJk6kUxHE19eXpk2b8sYbb3Dhwnmio28ASomkNXr08vKifv36DB06lJiYGE6ePJnuPabHtWvWeRf0aD/npJV8KTfRjn22wZ6e/fHxao7fhB7x2x494rcTiYlGwhlwfFGeDh060L9/f0aMGEHdunVZvHgx+/btS3VMZGQk999/P4GBgSxcuJCEhASaNGkCQKNGjejQoQNly5YlT548fPfdd+TJk8es1EFVCxs8eDC3bt2iWLFijBkzhri4OF5//XUA6tevT3BwMM8//zxvv/02Z86cYdiwYRS30K67d+9m0KBBPPnkk5QtW5br168zatQoatasSeHCBcxhYaZR/82bN2nZsiU9e/akYsWK3L17ly+++IIiRYpwXzbNLElJkFziHFDJTPSo8d6wTL4UE6MsKLmFduyzDZGRxvru3WquP7csNQcPGk60ERH2cQD1NLTitxM3bxoj0sBAx8cSv/DCC/z33398/fXX3L17l549ezJkyBD69etnPqZhw4b89NNP5pF8lSpVWLRoEXWSX/8bNGjAjBkzOHHiBN7e3tx///2sXLmSEiVKmK8RFBTEzJkz6d+/PwcOHKBy5cqsWLHCbOovXLgwCxYsYNCgQbRr144KFSowefJkRo8ebb5GkSJFKFy4MJ9++innzp0jX758PPLII4waNYqEBFIp/oCAAKpXr864ceM4ffo0QUFB1K9fnz/++CPbJZgvXjSKu/j4QLLYmnvAnhn8dOIe25AvH1SsqELsEhLg33/hgQdy57O0mT/3EdLepc0cQJ06dWTKhDAmDhw4kO1RYE7m+P/7zzD1FyumFnchpz4PtuDCBcPbvlAhKFXKdtc2mRxNjoMlSyoP58xwZH84G2n1xd27hinX21uZcnPDBC+lUiKmF8Lq1R1vrbHHs5GT37Ss8NRT8OOPan38eHjllXu73vr169MMs33jDfjqK7U+dCgMG3Zvn+MqpNcfOUUIsUNKWSetfXaf4xdCVBFCrBFCxAghzgkhhgshMiy/IISoK4SYLoQ4mnzeISHEUCGES+TgSkoyYpfB8fP77kTK1L225Nw5Q+kHBKgXC8294+dnFFxJTDQsKrbm7l1D6Xt7G2WBNTnDXp792qM/97GrqV8IkR9YDewH2gHlgC9QLyBDMjj1yeRjRwFHgBrAx8l/O+WiyDYhKspagTjazO9O5Fb+99hYuHzZaJcooR3DbIXJwS86WrVjYnJnJJ4yjE9/f/eGPRS/yUpjQpv6cwd7z/G/CAQCHaWUUcAqIUReYJgQYnTytrQYJaW0+BlmvRDiDvCtEKKUlDL7rtp2xNKbP18+/QNkS0z53+PjjfzvtkgDmzJZj5sWOXQYKRV/bljBdOIe21KrlkpalZQEBw7ATz/Bk0/a9jNOnjTyZeTPr6bXNLbH3qb+x4HfUyj4eaiXgYfSOymF0jdhMghlYdbVcSQlWSd+0WZ+22Pr8LCoKOupmYgI/bJma+wR0qcT99iWPHngoeRfaSmhWzcYPDh18qx7IaWZX//f5Q72VvyVAasgbynlKSAmeV92aAgkAYdsI1ruEB1tzDP6+emRR26Q0tx/L6RM1hMWpr+z3CBl6l5b+xhLqUf8ucF334FlFvARI6B9e+tQ5XtBm/ntg70Vf37gRhrbryfvyxJCiCLAYGBWBtMDTkHKpD36Ddb22NLB7+pV4+XBy0sn68kt/P2NWgcJCUbZXFuQlKT8M0wjUR8f7dhnK8qVgy1b4PHHjW1Ll0L9+nDkyL1fX+fotw+OiONP691epLM99YFC+AHzgVvAwAyOewF4AVSs+Pr169M8LjQ0lGjTZGMWSUxMzNI5UsL163kwvV/5+d0mOtqGdjEnIav9kVtIKYBgAG7fTiIq6naOXrCSkuDMGeP7yp//LnfvxpmTiWQVR/eHM5FRX/j7BxIbq36Crl6NITg4Mc3jsoqUcPOmL9eu+REfb4xp/P0TuHXrHk1BNsIez8adO3fS/b2zFW++CaGhZZk3T03CHzgAtWvHM3TofurUuZ7J2Ypbt26lknPLlvqA8n6Oj9/G+vV2quTkBKTVH7mFvRX/dSBfGttDSdsSYIVQpeFmAlWBB6WU6T5hUsopwBRQcfzpxUceOHAg23G1WY3FtTTz+/pCeHgetxzxOzpuXUrlFJSUBImJXgQEhORohHfunJHX3dcXSpb0x9s7++7mju4PZyKjvggJMawrUgaR0y5LSlJ1MC5cSB0a6OMDERE+BAc7x/dhj2cjICCA++0wXG7WDFq3Vnn779yBW7d8eeedmowZAwMGZG7dTBm3fuWKEUkTEADPPFMXHw9KMWfrOP6MsLep/yAp5vKFEBFAHlLM/afDV6gwwHZSyqwc71C0N799SJn/PSfz/HFxSnGYKFbMiDXX5A736uCXlASXLsHevapkrKXS9/FR0zTVq0Nw8L3Lqkmbp56CP/80psSSklQCnmefNTJqZhXL+f3q1fEopW9v7K34VwIthRCWr7xPArHAhoxOFEK8B/QHnpZS/i/3RLQNysxvtHPTm3/YsGEIIVItzZs3tzru6tWrDBw4kNKlS+Pv70/x4sXp27cvZyxj15KZOHEirVq1IiwsDCGE3UxQmbFs2TKEEKmK+FgqkdWr16fZHz4pfkkSEhIYO3YsNWvWJG/eQB55pAADBrTi0KHNFCxoHJeYmMioUaNo3LgxYWFhhIWF8eijj7ItC8HM6X03Qghmz559L12RK/Tu3duckjmrnDhxAiEEy5Yty9Z5OVH8M2bMQAjBsWO32LMnbYVfooRSHEWL6pc3e1Cnjorrb9DA2PbDD/Dww5BcfTtL6MQ99sPe71STgdeAxUKIUUBZYBjwpaWTnhDiKLBBStknud0DGAHMAM4KIepbXPO/dML9HMrt24bDko9P7o86QkND+e2331JtM3Hu3DkaN25MXFwc77//PlWqVOHkyZOMHj2ayMhINm7cSCULd92ZM2cihKBly5bMnTs3d4W3AZYOfqaRxpw5cyhbtqx5u7AwuSQmJtK+fXvWrl3La6+9yUsvNeX27Sh++WUqvXs3wd9/Lp07dwZUBcHPPvuMZ599lvfeew8hBOPHj6dRo0Zs2rSJSMsKJmmQ1ncDUL58+Xu449zhgw8+MFdMzG0CA5W1RkqlvOPj1RRLeiQmQt26rZg5czNXrgSZnQNBnVe4sMquqJW9/SlaFNatg5degunT1ba//1YvBT//DBZ1u9JFe/TbD7sqfinldSFEM2A8sBQ1r/8VSvmnlMvy3/fR5L+9kxdLnkW9EDgVlrH7+fJh9SOVG/j4+FC/fv1097/88svcuHGD3bt3W1W+a9++PXXq1OGZZ55h69at5u2bNm3Cy8uLvXv3uoTitxw9mpzxatSoQbVq1dI8/ptvvmH58uWsXLmSsmUfM4cjtWnTjg8/7MZzzz1Ho0aNKFKkCIGBgRw7doz8FmabZs2aUbFiRcaPH8900y9dOmT23eQ2sbGxWS5OVK5cuVyWxsA0RWMKu4uJSTtRUmKimvu9cAESEgpx331G7mRfXyhSBAoW1Arf0fj7w7RpULOmcv5LTFR+M02aqDDAZ57J+Hzt0W8/7J6rX0q5X0rZVEoZKKUsKqX8QEqZmOKY0lLK3hbt3lJKkc4yw973kBkpzfyOLsF74sQJlixZwuuvv26l9AHy5s3L4MGD2bZtG5s2bTJv98rhm4ppNGzJsGHDKGhhOzeZa/fs2UOLFi3IkycPlStXZvHixVbnSSkZNmwY4eHhhISE0LNnT6LSCRg2jR4ha6Fh48aN45FHHqFBg8esYpAjIuDTTz8lJiaG77//HgBvb28rpQ/g5+dH1apVuXTpUuYflgkmU/n8+fPp168foaGhlChRgqFDh5KUIjvK3r17adWqFSEhIYSEhNClSxcuWDgnrF+vpjl+//132rZtS3BwMK+++iqgyhs3bNiQgIAAqlatyooVK6hTpw69e/c2n5+Wqf/UqVN069aNAgUKEBQURMuWLTl0KHX6jKioKJ555hlCQkIIDw/no48+stp/8OBBunXrRkREBEFBQVStWpW5c8ea7zEmBuLj4xk0aBAlS5bE39+fIkWK0aJFB44fjyMhAZYunUHduoL4+FuULKlM+t9/P5JKlcoTEBBA4cKFeeyxx6z6RGM/hIDXX4fffjOmN+/ehZ494a23DGfnlMTEgOmREkJ9r5rcw+6K3xOIjTVGnV5ekDevfT43ISHBajFVXvzzzz+RUtK+ffs0zzNt37AhQzcLm9OjRw/atm3Lzz//TIUKFejWrZuVv8HXX3/N8OHDeeGFF1i4cCGBgYG8/fbbaV7Lyyt1DYTExESr/jApmNOnT3PixAnatWtvlZq3UCH1AlGuXDmqV6+eYX/cvXuXHTt2UKVKlSzda8rvJsEUPmDB22+/TXBwMAsXLuTpp59m+PDhLFy40Lz/6NGjPPjgg9y5c4dZs2YxY8YM9u3bR5s2bczftYk+ffpQs2ZNlixZQp8+fYiJiaFly5bExsYyd+5chgwZwsCBAzl16lSGcl+7do1GjRpx6NAhJk+ezPz587l9+zbNmzdPNSXw1ltvERQUxMKFC3n++ef56KOPmDJlinn/2bNnqVSpEhMnTmTFihU8//zzjB07lB9+GAWoH/+RI0cyZ84c3nzzYyZOXMXrr48lKCiUxGSNYXLTqFpVVUqcPXsmI0aM4I033uD3339n0qRJlC9fntu5Xe9XkyHNm6t5f8t/jzFjoFUr60GRCcsqmJUq6UyLuY32m8wFUo72c9vMD8pxzzfFBOmqVato3rw5Z8+eBaBUOjVrQ0NDCQ0NTdPJLzcZOHAgzz33HACRkZEULlyYZcuW8eKLL5od6vr168cnn3wCQMuWLWnRooX5flISFGTt0V8rhYfQ4MGD+eSTT8zn589fyipZj2Wp5FKlSnEkg4wkn376KdevX6dv376Z3mda3w3A8ePHKV26tLndpEkTvvjiCwBatGjBb7/9xuLFi+natSsAH330EUWKFGHlypX4Jccr1qhRg8qVK7NixQpatWplvlaXLl34+OOPze0JEyZw9epVtm/fbrb6lCtXjgcyKar+1Vdfcfv2bXbt2kWBAgUAePDBByldujTff/89r1jUZq1atSrffvstoL6rS5cu8cUXXzBw4EC8vLxo1qwZzZo1A5Q1p1GjRty4EcN3333Hs8++x+3bsHHjVpo378GDD/YyX7dFi674+al5ZJPByvQ/tXXrVh599FFefvll8/EdO3bM8J409qFcOdi8WZn4lyxR237/HR54wGib0GZ++6IVf1pkEneXWRRu8eTlnshmDtPQ0FBWr15ttc3SWS8riEzu29Y8+uij5vWwsDDCw8PNLx+nT5/m/PnztGvXzuqcjh07prpPE0FBKvOeiXnz5lnNWRez1OxYH1u0aGrHsvT6Y/ny5Xz66ad88cUXWerjtL6btOSx7A+AKlWqWI3IV69eTa9evfDy8jJbDMqUKUPp0qXZvn27leK3XAfYtm0bkZGRVlM99erVo3DhwhnKvnr1alq0aEHevHnNnxkSEkJkZCTbt2+3OrZDhw5W7Y4dOzJ16lTOnDlDyZIluXPnjnlEf+rUKeIt5mTUtX0oVaoWixZNIn/+wjRo8BhVq1anaFFBWJhS9ilfomvVqsW0adMYOnQorVq1IjIyEm892e805M2rnPuGDoXk93eOHFHK/913C2AKW9ce/fZFK343wcfHJ90wLNOP/cmTJ6lRo0aq/VFRUdy8eZOiRYvmqowpyZfC+cHPz487yS75pjna8HDrGkwp25ak9F+rWrVqms59pv44e1YVdVTJlayPOXnyZJr9sW3bNp588kn69evHgAED0pXFkoy+G0sy6g+AK1euMGrUKEaNGpXq3NOWBQYglUK/cOEChQoVIiVpbbPkypUrbNmyhZ9++inVPtPo3UR639X58+cpWbIk77zzDlOnTmXo0KHUrl2bfPny8euvv/LJJ58QF3cHH59gnntuCEJ4sWjRRL755h2KFy/OW2+9xeuvv56mfM899xzR0dFMmTKF4cOHExYWxksvvcSwYcP0C4CT4OUFH38MNWpA795qSicqCgYPro4Q8M472qPf3mjF7wE0btwYIQRLlixJU/H/+uuvADRs2PCeP8vf35+4FOnTrl27lu3rFClSBCCV81xGznQpC7GkVzWscOEIihcvw8aNS+jW7TWKF7f2CD9+/Dh79+7l/ffftzrv8OHDtGrVimbNmvHNN99k/WZsRIECBejQoUOa0wuWzpOQ2lpRpEiRNB3yLl/OOBK2QIECtG3blg8++CDVvpQZ6NL7rkwvUAsWLKB///5WfhrLly+3Oic0NIBRo4bz3XfDOXr0CJMnT2bAgAFUqlSJxx57LJUMXl5eDBw4kIEDB3L69GnmzJnD4MGDKV68OC+++GKG96axL126QIUK0K6dyr8gpeC99+Dff2H3buM4PeLPfbRzX1pImeESHRWV7r79+yTbt6nl6pWMr5PhYkNKly5N27ZtGTt2LOdTZNS4desWn3zyCWXLluUhU83Ne6BEiRIcOHDA3E5KSmLt2rXZvk5ERARFihQxv5SYSOn5b0nKYizp5dg/exa6dn2NbdvWsHPnH4SFWe8fMmQIQgiefvpp87bz58/TsmVLypUrx9y5cx0ymmzWrBl79+4lMjKSOnXqWC2WvgJpUbduXbZv327lH7F161YuXryY6Wfu27ePqlWrpvrMlNMcP//8s1V78eLFFClShBIlSgAqrNDf30iBnJiYyLx58wAVTVGunHLaCwtTs20VKlRgzJgx+Pv7s3///kz7JyIignfffZfy5ctn6XiN/alVSzn9NW5sbJs3z8i9Uby4crLV5C56xG9D7t41MpAJkXZMsqOYOHEijRs3pn79+rz33ntWCXxOnDjBunXrrEL4tm/fzokTJ8wm5A0bNnDlyhVKly6dodm6Q4cOTJgwgfvvv5+yZcsyderUdEPwMsLb25u3336bQYMGUbBgQRo3bsyiRYusXirSIq14fktu31Zz+08+2Z9t21YzYEAHzpwZxMMPP0x0dDTTpk1jyZIljBkzhgoVKgBKYT3++ONcv36d8ePHs9tieOLv759pXvSEhAS2bNmSantERESq8MqMGDZsGPXq1aNVq1Y899xzFCxYkLNnz7Jq1Sp69+6dYZ7vZ599lk8++YTWrVszdOhQYmNjGTp0KIUKFcowdPONN95g9uzZNG3alP79+1O8eHEuXrzIhg0baNSoEd27dzcfu2/fPvr160enTp3YuHEj06ZNY9SoUebrt2jRggkTJlC+fHkKFCjAhAkTuJv8JRUqpJJcdejQgcjISO6//34CAwNZuHAhCQkJNGnSJE35+vXrR4ECBahfvz6hoaGsW7eOI0eOpDkdonEOwsNh9Wro3PkcS5da+7loM7+dkFK6/RIZGSnTY//+/enuS4+oqKg0t1+4IOW2bWo5dCjbl80xQ4cOlWFhYZked+XKFTlgwABZqlQp6e3tLQEZHh4ud+3alerYXr16SVTFRKulV69eqY617I/o6GjZs2dPmT9/flm4cGH58ccfp5Jv+vTpEpDR0dFW1ylVqpR88803ze2kpCQ5ZMgQWbBgQRkcHCx79Ogh58yZIwF5/PjxNO/x7FkpJ09eJwG5atUeq31JSVIePGh8RwcOxMsvv/xSVq9eXfr7+5vv8ccff7Q67/jx42n2BSBLlSqVYX8MHTo03XM//vhjq+svXbo01XeQ8tk9cOCA7NSpk8yfP78MCAiQ5cqVky+88II8ffq0lFLKdevUve/ZY33vUkq5a9cu2aBBA+nn5ycrVqwof/75Z1mhQgX5+uuvZ/iZZ8+elb1795bh4eHSz89PlipVSj711FNy7969VvLPnj1bduvWTQYHB8uCBQvKDz/8UN68edN8nQsXLsj27dvLkJAQGR4eLt966y05ZcoUq2dh9OjRMjIyUubNm1cGBwfLevXqyV9++cV8jZTPzvTp02XDhg1l/vz5ZWBgoKxevbqcOnVqqnt3FtL77bAlOflNcwTr1q2TEydK6eNjmDqHDnW0VI5j3bp1Nr0esF2moxMdrpTtsdhL8R84YCiVS5eyfVm7M3XqVPMP9r1gjx+zrHLtmvEdHDxove/6dWPf9u1SxsZa79+1a5fMkyePfP755+9JBmfqj4w4duyY9PHxkd9//32ufYar9IW90IrfwKTo1q+XsmpVKWvWVIMnT8Weil+b+m1EXBzcumW0HZ2tLyv06dOH3bt306dPH0qWLEljy4k3FyVl4Rcp1bRLUhKpkvWkTPhTs2ZNZs6cSefOnSlfvny6yYJclZEjR1KsWDFKlSrFqVOnGDlyJIUKFaJTp06OFk3jwTz0kKqwqLEfWvHbCMvc/CEhGRcbcSbGjRvHuHHjHC2GzfDzUx76iYlqiYtTOcSvXDEciLy9Vdx+WnTs2DFVmlx3QQjBRx99xLlz5/D396dx48aMGTOGvPZKLanRaJwCrfhthKXiz80SvJqMMRV+iY5W7dhYpejPnTOOSStZjyfw7rvv8u677zpaDI1G42B0OJ8NSEjAqtCLK5j53ZmU5n5V1U21/fxSJ+vRaDQaT0KP+G2A5Wg/Tx7rWHKN/bHM4HfjhnX+/hIl7FM7QaPRaJwVrfhtgGVRHm3mdzwpR/wm8uTR349Go9Hosc89kphobebXisXxBASkXWcpIiLT+ksajUbj9mjFf4/cuGFk2A0KUh7kGsfi5ZW6YE/+/CoznEaj0Xg6WvHfI5bz+9qpz3mwNPcLYdRx12g0Gk9HK/57IDERbt402trM7zxYju7Dw1Mn69FoNBpPRSv+eyAqyij9GhCQ2rxsL4YNG4YQItXSvHlzq+OuXr3KwIEDKV26NP7+/hQvXpy+fftyxjKlXTITJ06kVatWhIWFIYRg/fr1drqbjFm2bBlCCE6cOJHuMevXr6dQIUHdumopWVL1h4+PtS9rQkICY8eOpWbNmgQGBlKgQAFatWrF5s2brY5LTExk1KhRNG7cmLCwMMLCwnj00UfZtm1bpvKm990IIZg9e3aO+iA36d27d4ZFmNLixIkTCCFYtmxZLkllMGPGDIQQ3LJMk+lgnnnmGcqXL59q+wMPPIAQItX/1+DBg8mTJw8JCQk0btw41f8pqDLKQUFBxMfHW21/6qmnqFixom1vQONxaK/+e8CZvPlDQ0P57bffUm0zce7cORo3bkxcXBzvv/++VXW+yMhINm7caFVmdebMmQghaNmyJXPnzrXbfdiSOXPmULZsWXPbskZ9YmIi7du3Z+3atbz55ps0bdqUqKgopk6dSpMmTZg7dy6dO3cGVHW+zz77jGeffZb33nsPIQTjx4+nUaNGbNq0icjIyAzlSOu7AdJUFo7mgw8+INYy/tHJML2YBVnO5TiYhg0bMnv2bC5dukR4cpKIO3fusHPnToKCgti0aRNdu3Y1H79p0ybq1auHj48PDRs2ZOLEiSQmJppLPf/3339cunQJf39/du7cSb169azOzagKo0aTFbTizyFJSdZmfkfP7/v4+FC/fv1097/88svcuHGD3bt3W5WCbd++PXXq1OGZZ55h69at5u2bNm3Cy8uLvXv3uqzir1GjBtWqVUtz3zfffMPy5ctZuXIljz32mHl7u3bt6NatG8899xyNGjWiSJEiBAYGcuzYMfJbvN01a9aMihUrMn78eKZPn56hHJl9N7lNbGwsgVk0R5UrVy6Xpbk3ChUqRCEnK9jesGFDQP3PtG/fHlBlrf39/Wnfvr2V4k9ISGDbtm0MGDDAfO7o0aPZs2cPtWrVAmDz5s1UrlyZ8PBw80sCwPnz5zlx4gQPPvigXe9P435oU38OiY5Wc/ygEvY40QAkFSdOnGDJkiW8/vrrqeq/582bl8GDB7Nt2zY2bdpk3p5RjfaMMI2GLRk2bBgFCxY0t03m2j179tCiRQvy5MlD5cqVWbx4sdV5UkqGDRtGeHg4ISEh9OzZkyjL2Ml7YNy4cTzyyCNWSt/Ep59+SkxMDN9//z0A3t7eVkofwM/Pj6pVq3Lp0qV7lsVkKp8/fz79+vUjNDSUEiVKMHTo0FR1A/bu3UurVq0ICQkhJCSELl26cOHCBfP+9evXI4Tg999/p23btgQHB/Pqq68CsHv3bho2bEhAQABVq1ZlxYoV1KlTh969e5vPT8vUf+rUKbp160aBAgUICgqiZcuWHDp0KNV9REVF8cwzzxASEkJ4eDgfffSR1f6DBw/SrVs3IiIiCAoKomrVqowdO9bqHuPj4xk0aBAlS5bE39+fYsWK0aFDB+Li4oC0Tf0jR46kfPnyBAQEULhwYR577DGrPklJelMvM2bMMH8XaS3pTXdVr16dvHnzWv3/mBS2ySpkYs+ePdy+fdv8smD50mB5boMGDWjQoEGq7ZbnaDQ5RSv+HJLSzO8M8eEJCQlWi0yOM/zzzz+RUppHIykxbd+wYYOdJFX06NGDtm3b8vPPP1OhQgW6detmNR/69ddfM3z4cF544QUWLlxIYGBgtirmJSYmWvWHScGcPn2aEydOpNsf5cqVo3r16hn2x927d9mxYwdVqlTJkiwpv5sEUw5hC95++22Cg4NZuHAhTz/9NMOHD2fhwoXm/UePHuXBBx/kzp07zJo1ixkzZrBv3z7atGlj/q5N9OnTh5o1a7JkyRL69OlDTEwMLVu2JDY2lrlz5zJkyBAGDhzIqVOnMpT72rVrNGrUiEOHDjF58mTmz5/P7du3ad68eaopgbfeeougoCAWLlzI888/z0cffcSUKVPM+8+ePUulSpWYOHEiK1as4Pnnn2fo0KGMGjXKfMzIkSOZM2cOH3/8MatWrWLs2LGEhoaSaHrLTsHMmTMZMWIEb7zxBr///juTJk2ifPny3L59O9172rx5s9XSv39/hBCUL1+eokWLptrfuXNnAgICiIiISPN6Xl5ePPDAA1ZKevPmzWblvWvXLnNf/f333wghaNCgAaAsGBUqVEj33JSKP3/+/Nx3333p3ptGkyXSq9frTktkZGS6NYvTql2tIvMdu2SHoUOHSiDVsmrVKimllCNHjpSAvHHjRrrXCA0NlS+//HKq7Xv27JFAhrWiLWuMA/Kbb75JJV9YWJi5PX36dAnIadOmmbdduXJFent7y0mTJkkppUxISJBFixaVL774otW1mjdvLgF5/PjxdOVZt25dmv0xePBgKaWUmzdvloD85Zdf0r1Gu3btZJUqVdLd/8EHH0g/Pz958ODBVPss+yO978byHo4fPy4B+cwzz1hdp2bNmvLJJ580t59++mlZsWJFeffuXfO2w4cPSy8vL7ls2TKrex8wYIDVtcaPHy99fX3lmTNnzNv+/vtvCchevXqZt/Xq1Uta/r8MGTJEFihQQF69etW87dq1azJv3rxy/PjxVvK3aNHC6jP79u0rixYtKhMTE1P1UVJSkoyPj5effvqpLFOmjHl7q1at5BtvvJHqeBOmZyc6OlpKKeUrr7wiO3bsmO7xmbFjxw4ZEBAghw0blub+pUuXSi8vLzljxowMrzN06FAZEBBg/m4KFy4sly1bJhMTE2VISIjcsGGDlFLKTp06yapVq1qd26tXL3MfREdHS29vb7l371556dIlCciTJ09KKaWsX7++bNWqVab3lNZvmjNi6/rzro6t+wPYLtPRiXqO300IDQ1l9erVVtssnfWygrCz2eLRRx81r4eFhREeHm4e8Z8+fZrz58/Trl07q3M6duyY6j7TY968eVZz1sWKFcuWfOn1x/Lly/n000/54osvstTHaX03aclj2R8AVapUsRqRr169ml69euHl5WW2GJQpU4bSpUuzfft2WrVqZT7Wch1g27ZtREZGWk311KtXj8KFC2co++rVq2nRogV58+Y1f2ZISAiRkZFs377d6tgOHTpYtTt27MjUqVM5c+YMJUuW5M6dO+YR/alTp6w81hMSEvDx8aFWrVpMmjTJbLKvXr16hs9lrVq1mDZtGkOHDqVVq1ZERkaaneQy4/Lly3To0IHmzZvz4Ycfptp/+PBhnn76aV588UV69eoFqIGSpfXBy8sLLy8vsyXmn3/+oVChQly8eJH69evj5eVF3bp12bRpE02aNGHr1q2pppcefPBBfvjhBy5cuMC+ffsIDg6mSpUqCCEoW7YsmzZtonDhwvzzzz8MHTo0S/em0WSEVvxugo+PT7phWKYf+5MnT1KjRo1U+6Oiorh58yZF0ytSn0vkS+ER6efnx507dwDMc7ThKUrppWxnRNWqVdN07rPsj/Q4efJkmv2xbds2nnzySfr162d20MqMjL4bSzLqD4ArV64watQoK9O4idOnT1u1Uyr0CxcupOkUl5mj3JUrV9iyZQs//fRTqn3NmjWzaqf3XZ0/f56SJUvyzjvvMHXqVIYOHUrt2rXJly8fv/76K5988gl37twhODiYIUOG4OXlxcSJE3nnnXcoXrw4b731Fq+//nqa8j333HNER0czZcoUhg8fTlhYGC+99BLDhg3L8AUgISGBrl274ufnx+zZs1O9XERHR9O+fXuzH4KJH374gWeffdbc7tWrFzNmzDAr+U2bNhEeHk6lSpUICwsDMJvsz507x+nTp1M551nO8+/fv5/69eub5TGdGxERQVxcnHbs09gErfjTIMV0aap9//6bREKCco+oWBHy5rWTYDmkcePGCCFYsmRJmor/119/BWzjNOTv7292xDJx7dq1bF+nSJEiAKmc52zhTBcREUGZMmVYsmQJr732Wqr9x48fZ+/evbz//vtW2w8fPkyrVq1o1qwZ33zzzT3LkV0KFChAhw4d6Nu3b6p9ls6TkNpaUaRIkTQd8i5fvpzpZ7Zt25YPPvgg1b6QkBCrdnrflekFasGCBfTv39/KT2P58uVW5wQEBDB8+HCGDx/OkSNHmDx5MgMGDKBSpUppOmJ6eXkxcOBABg4cyOnTp5kzZw6DBw+mePHivPjii+ne16BBg9i2bRtbtmyxCnsFNarv1asX169fZ82aNfj6+pr3tWnTxip/g6nfQ0JCqFatmlnxm+bwQSnvb7/9lr/++gsglfKuUqUK+fLlMyv+lOdOnz6diIgIfH19qVu3brr3pNFkFe3cl01u38as9H18IMVvn1NSunRp2rZty9ixYzl//rzVvlu3bvHJJ59QtmxZHnrooXv+rBIlSnDgwAFzOykpibVr12b7OhERERQpUsT8UmIiped/TnnttddYs2YNf/zxR6p9Q4YMQQjB008/bd52/vx5WrZsSbly5Zg7d26Wzcm2pFmzZuzdu5fIyEjq1KljtZQuXTrDc+vWrcv27ds5e/asedvWrVu5ePFipp+5b98+qlatmuozU05z/Pzzz1btxYsXU6RIEUqUKAGosEJ/i2IWiYmJzJs3L93PrlChAmPGjMHf35/9+/dnKCeoZ+bdd9+lfPnyGR4/a9Ysxo0bx7Rp09K0CH3yyScsW7aMBQsWpLL6hIWFpdvvDz74IJs2bTI755moX78+V65cYcaMGRQqVChV/gaTs99ff/3Fli1bUin+f//9l9WrV1OrVi2nyl+gcV30iD+bpMzN7wze/Flh4sSJNG7cmPr16/Pee+9ZJfA5ceIE69atswrh2759OydOnDCbkDds2MCVK1coXbp0hmbrDh06MGHCBO6//37Kli3L1KlTcxSC5+3tzdtvv82gQYMoWLAgjRs3ZtGiRVYvFfdC//79Wb16NR06dGDQoEE8/PDDREdHM23aNJYsWcKYMWOoUKECoBTW448/zvXr1xk/fjy7d+82X8ff35/7778/w89KSEhgy5YtqbZHRESkCq/MiGHDhlGvXj1atWrFc889R8GCBTl79iyrVq2id+/eGSZ2efbZZ/nkk09o3bo1Q4cOJTY2lqFDh1KoUKEMQzffeOMNZs+eTdOmTenfvz/Fixfn4sWLbNiwgUaNGtG9e3fzsfv27aNfv3506tSJjRs3Mm3aNEaNGmW+fosWLZgwYQLly5enQIECTJgwgbt371p9XocOHYiMjOT+++8nMDCQhQsXkpCQQJMmTdKUr1+/fhQoUID69esTGhrKunXrOHLkSJrTIaCS47zwwgs8/vjjlCpVyup7KVeuHIcOHWLo0KE8++yz+Pj4WO2vUqUKeTMw7zVs2JBJkyZx4cIFK+UdFhZGxYoVWblyZSrfC8tzTX4GDzzwgHl7jRo18PPzY9WqVelOd2g02SY9rz93WrLr1Z8eSUlS7t4t5bZtarl+Pcun5iopvebT48qVK3LAgAGyVKlS0tvbWwIyPDxc7tq1K9WxvXr1StMT3dID3ISlF3t0dLTs2bOnzJ8/vyxcuLD8+OOP0/XqN3lmmyhVqpR88803ze2kpCQ5ZMgQWbBgQRkcHCx79Ogh58yZk2Wv/j179mTYH/Hx8fLLL7+U1atXl/7+/uZ7/PHHH62OM3mtp7WUKlUqw/7IyKv/448/trr+0qVLra6T0sNeSikPHDggO3XqJPPnzy8DAgJkuXLl5AsvvCBPnz6d6b3v2rVLNmjQQPr5+cmKFSvKn3/+WVaoUEG+/vrrGX7m2bNnZe/evWV4eLj08/OTpUqVkk899ZTcu3evlfyzZ8+W3bp1k8HBwbJgwYLyww8/lDdv3jRf58KFC7J9+/YyJCREhoeHy7feektOmTLF6lkYPXq0jIyMlHnz5pXBwcGyXr16VtEXKZ+d6dOny4YNG8r8+fPLwMBAWb16dTl16tRU924ivYgPQE6fPt18/bSWzLyujx07JgEZEhKSKpLB9P9k+s5TsnbtWgmk8viXUsqHHnpIAnL+/PkZfr4J7dXvmtjTq9/hStkei60U/+3bhtL/5x8p04hScimmTp1q/sG+FywVnSuza9cumSdPHvn888/f03VcpT+OHTsmfXx85Pfff59rn+EqfWEv7NEfWvG7Jjqcz0mxTNoTGqrqvrsyffr0Yffu3fTp04eSJUvSuHFjR4vkUGrWrMnMmTPp3Lkz5cuXz1ayIFdg5MiRFCtWjFKlSnHq1ClGjhxJoUKF6NSpk6NF02g0dkQr/mxQtKhKzXv5cjwFCvhmfoILMG7cOMaNG+doMZyGjh07pkqT6y4IIfjoo484d+4c/v7+NG7cmDFjxmQ4b63RaNwPrfizgZeXSs/r43OHkBD3UPwaz+Hdd9/l3XffdbQYGo3Gwbi4sVqj0Wg0Gk120Iof5eCo0Wg0ro7+LdNkBY9X/L6+vqmqjGk0Go0rEhsba5VpUKNJC49X/OHh4Zw9e5aYmBj9tqzRaFwSKSUxMTGcPXs2W/UsNJ6Jxzv3mTyaz507Z1UtLCPu3LlDQEBAborlUuj+sEb3h4HuC2tysz98fX0pXLiwjtLQZIrHK35Qyj87/yzr16/PNE2rJ6H7wxrdHwa6L6zR/aFxBjze1K/RaDQajSehFb9Go9FoNB6EVvwajUaj0XgQWvFrNBqNRuNBaMWv0Wg0Go0HoRW/RqPRaDQehPCEpDVCiMvASRtesiBwxYbXc3V0f1ij+8NA94U1uj8MdF9YY+v+KCWlLJTWDo9Q/LZGCLFdSlnH0XI4C7o/rNH9YaD7whrdHwa6L6yxZ39oU79Go9FoNB6EVvwajUaj0XgQWvHnjCmOFsDJ0P1hje4PA90X1uj+MNB9YY3d+kPP8Ws0Go1G40HoEb9Go9FoNB6EVvwWCCGqCCHWCCFihBDnhBDDhRDemZxTWggh01jm2Uvu3EIIUV4I8a0Q4l8hRKIQYn0WzwsVQkwXQlwXQtwUQswRQoTlsri5Sk76wl2fDSFEFyHEEiHEWSHELSHEDiFE9yyc53bPBeSsP9z12QAQQnQWQmwSQlwVQtwRQhwSQgwRQvhlcp7bPR856Qt7PBu6LG8yQoj8wGpgP9AOKAd8gXo5GpKFSwwC/rJou0N8alXgCWALkOE/bQp+AioBfYEkYBTwC9DYxvLZk5z2Bbjfs/EGcBwYiLqXJ4AfhRAFpZTfZHCeOz4XkPP+APd7NgDCgHXA58ANoB4wDCgCvJrBee74fOS0LyA3nw0ppV6Un8N7wHUgr8W2t4EYy21pnFcakEBrR99DLvSJl8X6QmB9Fs5pkNwfTSy21Uve1tzR92TnvnDLZwMomMa2H4HjnvZc3EN/uOWzkcH9fopSfMLTno8c9EWuPxva1G/wOPC7lDLKYts8IBB4yDEiORYpZVIOTnscuCil3Ghxna2oEdHjtpLN3uSwL9wSKWVaI4+dQHgGp7nlcwE57g9P4yoZW8rc9vlIg8z6ItfRit+gMnDQcoOU8hRqxF85C+dPT577PS+E+FIIEZgbQroAqfoxmQNkrR/dEU94NhqipsnSw9Oei8z6w4TbPhtCCG8hRJAQohHwGjBJJg9p08Ctn49s9oWJXHs29By/QX6U+SUl15P3pcddYALwBxAFPAy8g/IRaGdTCV2DjPqxrH1FcTge8WwIIZqh7ue5DA7zmOcii/3hCc/GbcA/eX0m8FYGx7r785Gdvsj1Z0MrfmvSegMT6WxXJ0h5HmsnjfVCiIvARCFELSnlLtuK6BJkux/dEU94NoQQpVHz2b9KKWdkcrjbPxdZ7Q9PeDZQVo8g1Fz9h8B44OUMjnfn5yPLfWGPZ0Ob+g2uA/nS2B5K2m+iGbEw+W/te5DHVUmvH/OR/X50R9zm2RBCFABWAqeApzM53O2fi2z2R1q4zbMBIKX8R0r5Pynllyjz9ktCiHLpHO7Wz0c2+yItbPpsaMVvcJAUc0lCiAggD2nPPWWETPHXk0jVj8mkN4fnabjFsyGECAKWoZyUWkkpb2dyils/Fznoj7Rwi2cjHf5J/lsmnf1u/XykILO+SAubPhta8RusBFoKIUIstj0JxAIbsnmtzsl/d9hCMBdjJVAk2YkFACFEHdQ83UqHSeU8uPyzIYTwARYAFYDHpZSXsnCa2z4XOeyPtHD5ZyMDHkz+ezyd/W77fKRBZn2RFjZ9NnSu/mSSE/jsB/aiEkeUBb4Exkoph1gcdxTYIKXsk9weBoSgEi1EAU1QjhsrpJSd7HkPtiZ5FPNEcvNNIC8wNLm9QkoZk7I/ks/7DaiISkBhSsRxSUrpsok4ctIX7vpsCCGmAM8DrwNbU+zeKaW86ynPBeSsP9z12QDz97wa2AckohTdm8AyKWW35GM84vnISV/Y5dlwdDIDZ1qAKsBa1Cj/PPAx4J3imBPADIt2N2A7cBOIA44CwwF/R9+PDfqjNMq0lNZSOq3+SN6WD5iOmpuLQjk7pUpy4kpLTvrCXZ+N5PvUz8U99Ie7PhvJ9/YxagB1K/m7/gfoD/im6DO3fz5y0hf2eDb0iF+j0Wg0Gg9Cz/FrNBqNRuNBaMWv0Wg0Go0HoRW/RqPRaDQehFb8Go1Go9F4EFrxazQajUbjQWjFr9FoNBpNDhBClBdCfCuE+De5kt56O31uJSHEBCHEASFEjBDimBBinBAiX1bO10V6NBqNRqPJGVVRib22oNI124sWqGRAk4DdqIRznwANhBD1pZRJGZ2s4/g1Go1Go8kBQggvk5IVQixEJRx62A6fGwZckxYKXAjxKPA78LCUMsM089rUr9G4EUKISUKICym2dRVCXBBCiOS2SDZN9nKMlI4j2Tw6zdFyaNyDzEbWAEKIACHEaCHEaSHE3eT/vScyOy+Tz70qU4/adyb/Dc/sfK34NRr3ogbK9GdJK1Seb9MPRVcgPyolqqfxOfCUEKK8owXReAwLgd7ACKANsA1YIoSoZePPaZj8d39mB2rFr9G4F9WAf00NIYQX8Biw3OKY14BZUsp4O8vmcKSUJ4D/AS85WBSNByCEaIZ68e4ipZwkpfxDStkX2AQMtuHnBP2/vXsNkaqM4zj+/WGmFVrQTU0lQyKR1SQrQ+iCVlsbYqKwmvnCsBdBUGhXiIwIEjHUiCjtAt2g7E1BVCZUYvWiMKLwQoqGZnSjogJt69+L5xk8jrM74+wMy878PjDMnGfPc85/hp35n/Oc/zkHeJx0s59vqs3vxG/WIiSdT7prYHGP/1LS3v3mPM9E0p7Bpgr9F+ahyAsq/G2SpJA0pxmx96UJcb1J2uv3758122zgB2CbpJNKD2ALML00k6TRki6q8hhfaQX5EN5zpCH+pbUE5ap+s9YxJT8XE38XsDUi/sjTs4C/KIwKAEgaRroN6oaI2Fth2d8CPcBU4K1GBt2XJsX1CXAu0EHZ52DWYGcBo4BKo2v/Fl6vBm6psqyPgKsrtK8Cbgau7eU7chwnfrPW0UH6gdlRaOsCXilMXwLsqFCUdCswFnii0oIj4h9JPwITGhduTZoRV+ne6JfhxG/N9StwEJjb10wRsRhYfKILl3Q3sALojoittfZz4jdrHVOAnRFxBNLwITANWFSYZxTwc4W+S4DPSnsMksYAC4D1haLA00j3B0fSOOBFYAzwH6mG4L4KlcZIOh0YXS34iNjZ37jyPE8Dc4AxEaEK6+mR9BvpszBrpi3AcuDPXv6/6yZpEbAGWB4Rr59IXyd+s9bRAXxRmL4R2BsRuwptw4G/i50kDQVmAGsLzZ3AvRGxLs9zCjCCoxsNPaRE/7mkk0k1BPNIx8/LLQA21BD/MUm6zrgAXgNWko6t9uYw6bMwq1suqiudmnceMFLS/Dz9Dul78R6wWdIq0mjTSOBiYHhEPFDneq8ibXi/D3wqaUbhzwci4kBf/Z34zVpAPhZ+IfBCobmLY6v5IQ09lu/pjgWGAvsKbbOA7wvTM0nFwNsAIuIQcCi/PiLpK2BcpdgiYiOwsfZ3U39ceX0fA+TLFvTmDNJnYdYf5wBvlLWVpidExD5J84AHgbuA8aT/uy+BJ/ux3mtI343r86PoEdKGb6+c+M1aw2RgCLmwL++Fzwbml823C7iirG1Ifh6W+55J+jEp7jXcBvxEGro8Rp5/LnBdf95ABf2KqzeSzgZOBXY3JkxrV/n00D63MCPiMPBwfjRqvSupktz74tNZzFpDR34uFatdSfp+l1+6cxswPie/ku+A34Flkm4iXdjnJWCypEWSHgO6gYdK9QMleaRhE7A2IopFhY1Qd1xVTAeCVN1v1nac+M1aw+WkY3ul49pdwAd5b6PoQ9JQY2epISfNZaRjj68C+4F7gKeAZ0nVxndGxDPFBUkaQjpjYHtErGn0G6o3rhp0ki508ksDwzUbNHyTHrNBLg/r7wHejog7cttuYHVEHFdUJ2kdMDEiuvq53o2k4fillar5B5qkKK/qzxsr+4H7I+LlgYnMbGA58ZsNUpJGkKrebwduAKZGxJ4a+o0lHeufFhF1HeeWNJN06duvOXohkucjYn09y2ukvEHSSaqyPgi8my+TiqRu4FFgUkT0DFyUZgPHid9skJK0BFhPOoVvRURsr9Kl2LcbOFTt9p2tRtJC4GCp8t+sHTnxm5mZtREX95mZmbURJ34zM7M24sRvZmbWRpz4zczM2ogTv5mZWRtx4jczM2sjTvxmZmZtxInfzMysjfwPE/utMTXBXF0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(.0125, .0225)\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "ax.ticklabel_format(axis='x', scilimits=(0, 0), style='sci', useOffset=False)\n",
    "\n",
    "plt.savefig('2qm_J.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/.ipynb_checkpoints/2qm_Jxx-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .03, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 17min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/.ipynb_checkpoints/2qm_Jxx_0212-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 28min 41s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx_0212.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/2qm_J.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj #1/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(1, 10, 8, 1, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 42min 53s, sys: 1min 9s, total: 44min 3s\n",
      "Wall time: 23min 37s\n"
     ]
    }
   ],
   "source": [
    "%time F_rj = [main(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$J$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=1)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_J.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/2qm_Jxx.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .03, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 17min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/2qm_Jxx_0212.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha, rtc) =(.8, 8, 8, .5, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 28min 41s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$J/(\\omega_{2}-\\omega_{1})$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0), useOffset=False)\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_Jxx_0212.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/J_0112/2qo_J.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg, rj):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)*rj # 1/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha, rj):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg, rj)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc, rj):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha, rj)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "rj_list = np.linspace(.005, .1, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, alpha, rtc) =(1, 8, 1, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 12min 49s\n"
     ]
    }
   ],
   "source": [
    "%time F_rj = [main(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 9min 16s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjzz = [mainzz(rde2, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Eigenbasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ J$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rj], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[1] for f in F_rj], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[2] for f in F_rj], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjzz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J/(\\omega_{2}-\\omega_{1})$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhEAAAGBCAYAAADYEOPMAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/d3fzzAAAACXBIWXMAAAsTAAALEwEAmpwYAACVPElEQVR4nO2dZ3gUVReA35PQIfSOCFIEQYqGJkURRFRUigWsKEixIGJXUKoi2JViAUQU+2fBLt0CCKhIEwQBQQQU6Z2E+/24u5nZzaZssjWc93nmyd67d2bO3OzunLmniTEGRVEURVGUYEmItgCKoiiKosQnqkQoiqIoipIjVIlQFEVRFCVHqBKhKIqiKEqOUCVCURRFUZQcoUqEoiiKoig5Il+0BYg3ypYta6pXrx5tMfIMBw8epGjRotEWI8+h8xp6dE7Dg85r6An1nP700087jTHlAr2nSkSQVK9enaVLl0ZbjDzDvHnzaNu2bbTFyHPovIYendPwoPMaekI9pyLyZ0bvqTlDURRFUZQcoUqEoiiKoig5QpUIRVEURVFyhCoRiqIoiqLkCFUiFEVRFEXJEapEKIqiKIqSI1SJUBRFURQlR0RciRCRWiLysoj8KiKpIjIvm/uVEJHXRGS3iOwVkekiUibAuM4iskJEjojIahHpntNjKYqiKIqSMdFYiagPXAL87tmyy7tAW+AW4CagKfCxe4CItAb+B8wFLgY+B94WkQuDPZaiKIqiKJkTjYyVnxpjPgEQkQ+AslntICLnAB2B84wx33r6tgI/isgFxphZnqGPAN8aY+70tOeKSH3gUeCbII+lKIqiKEomRHwlwhhzIge7XQzs8N70PcdZDGz0vIeIFATOB97z2/cd4BwRKZHdYymRw5hoS6AoiqLklHhxrKwLrAnQ/5vnPYCaQP4A437DXufpQRxLCTPGwNVXw2WXteatt6ItjaJkzvjx8MILtdixI9qSKErGHDkCv/wCqamRO2e8FOAqBewJ0L8bqOEaQ4Bxu/3ez86xfBCRvkBfgAoVKjBv3rysJVYyZcWKErz//llAPu655zCVK/8YbZHyFAcOHNDPaYj49dcS3HXXWcApHD68jQceWBttkfIU+lkNHcuWlWTQoMYULtyKDh22MmjQurCfM16UCIBAC98SoN+/LQH6s3ssO9iYV4BXAJo0aWK04lzu+f575/X27YWpVq0tp50WPXnyGloZMXR8843zeunSSpx7biUS4mUNNw7Qz2ro+O47+/fw4fxUqlSFtm2rhP2c8fJV2A2UDNBfEmdVYberz38MfuOyOpYSZvwfPObMiYoYipIl337rvN65E379NXqyKEpmuB/OWreOzDnjRYlYQ2B/Bbd/wx/A8QDj6gIncMJJs3MsJYwcOwYLFvj2zZ0bHVkUJTMOH4YlS3z7Zs6MjiyKkhkpKb6/q23aROa88aJEfAlU9OSBAEBEmmB9GL4EMMYcxeaHuMpv3+7AQmPM3uweSwkvS5bYH2c3c+ZopIYSeyxebJVeN6pEKLHIr7/CgQP2dblyRzj11MicN+I+ESJSBJtsCqAKUFxErvS0vzDGHBKR9cB8Y0xvAGPMQhH5GpgmIvdiVxbGAN/75XUYCcwTkeewyaMu8WwXeQcEcSwlTMyfn75v2zZYuxbqanyMEkO4TRlevvvOKsGFC0deHkXJCLcpo0GDvYgUish5o7ESUR5437O1AOq52uU9Y/IBiX779QDmA1OAacBPQFf3AGPM98CVwAXA18DlwLXGmG98D5X1sZTw4VYiChZ0YpHUL0KJNQIpEUePwg8/RF4WRckMr1MlWCUiUkQj2dQmY4xksG3yjKlujLnJb789xpibjTEljTHFjTHXGmN2Bjj+x8aYM40xBY0xdY0x7wQYk61jKaHn+HHfH+DOnf9Oe61+EUoscfw4LFzotFu2dH4i1KShxBLG+K5ENGyYh5UI5eTmp5/g4EH7unp1uOii7WnvzZ0LJ3KSz1RRwsAvvzif1WrV4JJLtqW9N+skM3x++y089xzs3p3lUCUKrF9PWiK0kiWhevWDETu3KhFKRHGHdp53nv2wlytn2//9BytWREUsRUmH25TRpg00arSHRI+R9ZdfbLjnycCqVXDBBTBokN2U2MO9CtGqFRHNY6JKhBJR3P4QbduCCLRr5/SpSUOJFdxKxLnnQrFiqTRvbtvGwOzZ0ZEr0jz1lDXtAMyYoauFsYjbHyJS+SG8qBKhRIyUFF+N+bzz7N/zz3f6ThbnSmPgjjugYkWYMiXa0ij+nDjh+1k991z7t0MHp+9kMGls2wbTpzvt3bth9eroyaMExv1ZjVR+CC+qRCgR4+efnTjmU0+1PhHguxIxf75VNvI6X3xhizrt2AH33adPd7HGqlWO/b98eTjdU77vggucMTNn5v3cJi++6KxCeHE/9SrRZ/t2WOcpkVGwIDRpEtnzqxIRRfbuhREj0n9J8ypuU8Z551lTBkCtWnDKKfb1vn1W2cjLnDgBgwc77V277E1LiR38/SG8n9XmzaFYMfv6zz/hjz8iL1ukOHgQXnopfb8qEbGFO9qtWTOrSEQSVSKixCefwBlnwNCh1uZ4MuDvVOnlZPOL+OCD9PUXAiXgUqKH+0bpNWUA5M9vfXm85OVQz9dec1ZjkpKc/u++y/srMPFENP0hQJWIqPHHH9beCDB8uA3Rycv4+0P4F+07WfwiUlLgkUfS9wdKaqREB2PSO1W6cftF5FUlIjUVnn3WaY8c6azA/PWXXYVRYoNo+kOAKhFR48474eyz7eujR6F//7yt3S9bZk0VAFWqQI0avu+7lYjvv09fryCvMG0a/O4pBZc/v9M/f37s//9PFr8Nt4JfvDg0aOD7vluJmDPH3nDzGp98Ahs22NelSsEtt0DLls77atKIDfbvt+HGYFd0zzkn8jKoEhEl8uWDV1914nlnz4Y33oiuTOEkUGinm2rVoGZN+/rQIVv4KK9x9CgMG+a0H33U/kAD/POPo1zEGrt3Q6NGULly3n3yduNehWjdmrTcEF7q1rVzAdavaenSyMkWKZ5+2nndvz8ULer7lKtKRGywaJGj3DdsaBNNRRpVIqLI2WfDXXc57bvvzrsJbDLyh3CT100aL78MW7bY1+XL2/+9+4c5Vv0iJk2C5cttJMmVV9pCaXmZjPwhvIjkbZPGwoVOSen8+WHAAPtalYjYI9r+EKBKRNQZPtw+hYPN2HjPPdGVJxykpvp+2P39Iby4nSvzmhJx4AA89pjTHjzY2pjdN6lY9Ytw50PYtw+6dHFMU3mRzPwhvOTlfBHuVYjrroNKlezrZs0cE9yaNfDvv5GXTfEl2v4QoEpE1ClWDCZMcNrTpuW9H6Xly+2yL9gfpFq1Ao9zr0QsXGjLLecVXnjBmiwAqlaFfv3sa/dNKhb9Io4eTf/UuWYN3Hhj3vSR+OsvxxegcGFITg48rn175/WCBU7+k3hnwwb46COnfffdzuvChaFpU6ftvoHFCvv328/mzTfb/Al5mWPHrDnDi65EnMRccgl07+60+/fPWzdQf1OGvz+El4oVbdgr2C+Id0k13tm9G8aOddrDhjmx3Ged5ev1vmlTpKXLnEWLnM9i0aJO/yefWI/9vIZbYWrRAgoUCDyuYkXH4fL48dhdRQqW555zlMMLL0zvVBrrJo2nnrK+ZVOnWkdQbxKmvMgvvzjfzdNOsw7r0UCViBjhueccp5g//shbP9D+TpWZkRdNGk8+6azEnH66fVLyki+fLZjjJdZuRu76ENdd5/tkOmyYraWQl8jKH8KNO3tlXlg93L3bNwV7INNqrCsRn3/uvN640X638qLjK/jOf7RMGaBKRMxQsaLv0+qTT1ozQLxz4oTvjTEjp0oveU2J2L4dnn/eaY8caRUHN+45iTXnSrcS0b49jBnju5R//fXWvJFXyI4/hJe85lz58stO6fMGDXyvz0urVs5K4i+/xJYZ599/02e7/fdf++DyzTdRESmsxIJTJagSEVP07u1olCkp0Ldv/Megr1jhZL2rUAHq1Ml8vNvcsWSJtXHGM48/bkNWwYZJXnll+jGx6ly5f79vqO3551sF6N13nbon+/dD587OSks8899/TvrxfPmsOSMzzj3XcTRcuTK+bfDHjlm/HS/33BPY7FiypGPiSE21vkuxwuzZjk9RzZpO+PTBg9Cpk28hsXjnxAnfdNe6EqEANmfEyy87dtgffwycuz6eyK4/hJcyZezNFtJHdcQbf/7p+/977DEnL4ibpk2hUCH7+o8/YOvWyMiXFd9+6xRDa9QIypWzr8uUgY8/to52YPNbXH99/Dtauh0FmzSBIkUyH1+0qG8Cpng2abz9tpNgq1IluOaajMfGqknDvdpw4432Jlu1qm2npNjP6DPPREe2ULNmjVV6AcqWzfrhLJyoEhFjnHEGPPSQ037oIetwF68E4w/hJa+YNIYPd4qrtWxpHWgDUaCAb6a5WFmN8DdluGnUyNd+/tlnvom04pFgTBle8oJJwxjfsM4BAzJ2KIXYVCKMga+/dtoXXmh/SxcsgPr1nf577skbVXPdCm/r1lk/nIUTVSJikIcecjTL/fudZC/xRrD+EF7yQjGuNWvg9ded9uOPZ/5Fj0W/CLcC5/6feOnRA+6/32mPHAkffhh+ucKFf+XO7OCfLyLWQnSzw6xZ1uwIdvXFG36cEe65WbQoNlLUr14Nf/9tX5cs6ZTDPuUUq+i4fQaeegp69ozv6smx4g8BqkTEJAULwiuvOO2PP/aN3Y4XVq1yltzKlXPCN7OiTRsn1fAvv9hS2fHGo4/6hsplpUDFml/Ev/86lUbz5cv4yfzxx+31ebnxxvgsa75/v+OUJ+IbMZMZyclOVNXff8Nvv4VFvLDiXoXo3RtKl858fOXKTu2bI0fgp5/CJ1t2cZsy2rf3dV4uVcq+37mz0/fmm3DZZbHlGBoMsZBkyosqETHKuefaojdeBgyIvyyB7ifq7PhDeCle3HmSMCZ2nsyzyy+/wPvvO213psqMaN7ccdL77TcnMVW0cK8ANWvmWwraTWKitad7byoHD9qMll5n2nhh4ULfGgRep7ysSEz0XaWJN5PGihWOGSAhwTcNf2bEmknDrUR07Jj+/cKF4YMPrLO6l6+/tv+7eMu86c4nU6SIzTUTTVSJiGHGjrURDWCd7QYPjq48wZKdehkZEc8mjSFDnNfdujkKUWYUKWJv1l6i/cOcmT+EP6VL29UybzKq9evh2mvjK7IoJ/4QXuI5X4Tb0bBr1/TVdTMilpSII0d8HzQChaaCXZ146SW7SuhlyRK76rRxY3hlDCXuVYgWLXyrAUcDVSJimFKlbBIqL+PH+6Y5jWX8VxCy61TpJV6LcX3/PXzxhX0tElzSsFgyaQSjRIAN+5s61Wl/9RU88kjIxQobOfGH8OK+ac2bFz+29m3bfMMeg6nb456j77+PrqPi9987mRtPP90JPw6EiHV4njjRWRldt846Pi9bFm5JQ0Ms+UOAKhExT/fucPHF9rUx0KdPfPxIrV7tVCQtUwbq1Qtu/1atHA171SpbQTLWMQYefthp33BDcNcdK86Vf/5pQ03BLgNnlS/By5VX+l7/6NG+Zp1Y5cgRG07tJVglomZN58Z14ED8KPrjxjm/Jeec4xshlBW1a9tKtAB79tg8GdHCbcpw++dkRv/+1rzhTT+/fbv9/sXDqmcs+UOAKhExj4gt0OWNWV+50tcRKlbx94cIlB8hM4oU8f1Ri4cv9zffOE8J+fMHH/LYsqXjULp8efT8CtyrEG3aOD+02WHECEfpBbjpptjPvLpkiRNhcPrpNntsMIjEn0nj4EH7NO7l3nuD218kdkwaOVEiwJoav/4aSpSw7X374KKLYlvx3bPHiaRJTMy+gh9OVImIA6pXtz/OXoYPt3bnWMZficgJbpNGrCsR/qsQffrYojjBkJQEZ5/tHC9aVRKDNWW4SUyEt96yT6pgs3V26RLbETa5MWV4ibd8EVOnOkpqzZq+kQvZJRaUiO3bnSii/Pl9fzOyw3nnWdkrV7btY8fs6u/48aGVM1QsWOCEEbuL90UTVSLihIEDHS/cI0fsclysxqQb4+tUGaw/hJd4Sjr14YdOiGDhwr7OlcEQbb8IY3znOlglAmzI48cfOz9wGzfanBLe7JexRm6cKr20a+fY2Bcvju004Kmpvg6Vd93lrIAFg78SEY3fI7fC1rJlzm6qDRrYm7M3N48xcMcd9jsca7+xseYPAapExA358sGrrzpmgdmzbaxzLLJ2rROiWLo0nHlmzo7TvLmTWnn9etiyJTTyhZrUVF+lYcAAmzo4J0TbL2L1aqcGRKlS0Lhxzo5Tr54tyexl5kzflZpYISXFt+R8TpWIsmUdJT811VeJjjU++QQ2bLCvS5WCm2/O2XEaNXJCf//+OzoRDjk1ZfhTrZpd+Wve3Ol77DEbZh9Lym+s+UOAKhFxRXKyXZHwMmiQ47wYS7h/QNu0Cd4fwkvBgr7adqyaNN5806lkWby4bxbHYHGnsP3558gXIHObMs4/P2dPqF66dPENp3vySZtTIpZYtsxJOFS1qr2Z5JR4MWm4far693dCc4MlMdG3dkikTRonTvjOc26UCLCK4OzZvunpp0yxvhPeInrR5MgR34J42U2IFm4irkSISD0RmS0ih0TkbxEZISJZ/lSJSH0R+caz304RmSgixfzGiIgMFpHNInJERH4WkXSpR0SkiedY/4nILhGZJSLN/cfFIiNGwKmn2tf//RdcWFakyE1opz+xHup59CgMHeq077nHRqPklFKlolslMTf+EIEYOtRmBvTSu3dshdL5+0PkpgaBfwrsWGTRImflJX/+3KfUj6ZfxIoVTtRWmTKhSbpUtKg1xfXs6fR9+ql1nPVm340WS5f6OgB7cwhFm4gqESJSCpgFGKAzMAK4BxiexX4lgDlAYaA7cC9wBeC/oP8g8Cgw3nP8VcCnItLUdayqHhnyATcCN3hefyMiuXgOiQzFitloDS/Tpvn+8Ecbf3+InDpVevH3i4g1G+WkSTYkEuyTzKBBuT9mtEwaKSm+/7tQKBEJCdas4bU3Hz5sVyhiZQUtFP4QXlq1cqqxrl0bm+Y39yrEddfl3OzmJZpKhNuU0aFD7lbN3OTPD6+9Bg8+6PQtXGivNZr/U/f8xoopAwBjTMQ24CFgN1Dc1Xc/cMjdl8F++4CSrr7LscpIE0+7gGfMCL99fwI+c7X7A6l+xyrl6bs1q2tITk42scDVVxtjb6nG1KxpzKFD0ZbIsnatI1fJksakpGQ+fu7cuZm+f/y4MUlJzjHXrQudrLnlwAFjKlRwZHv66dAc9/33nWO2bp2zY2Q1r4FYtMg5b5Uqxpw4kbNzB+K333z/j+3a2f9tNElNNaZMGUem1aszH5+dOe3QwTne5MmhkTNU/PGHMQkJjnzLl+f+mIcPG1OggHPM7duDP0ZOPqvGGNO+vXPeKVNydIgsef55Y0Sc87RtG57zZIdLLnHkeO21zMfmdE4zAlhqMrgnRtqccTHwtTHGXQXiHewKQ2bPrI2xF7HH1fcNVono5GnXBJKwqwxuZgIdRMRb3DY/kAK4S68c8PRFsaBqcDz/vBPf/McfwWVGDCfuJ2d3Ia2c4l/8KZb8IsaNc5ZTq1SBW28NzXHd17t4sZONL9z4mzJCWV64bl3f7Ihz5uTOdyQU/Pabs0RdtqyVMbfEcr6I557zLQrnNZvlhkKFfNO1Ryos+dAh3yfzjFJd55Y777R+PN6CXvPmRcccl5oKP/zgtGNpJSLSSkRdYI27wxizGbsSkdlXuBDgX3A2BTgBnOEaQ4BxR7GrFN6s8P/znO9pESkvIuWBZ7ErJDGcZsSXihVtbQ0vTz7pJCGJJqEI7fQnFkM99+yBMWOc9qOPOpEkuaV8eeeGduyYbzbFcBJqfwh/LrvMN9/Js89GN8IolP4QXvz9IqKZDtrN7t3WSdBLKH2pomHS+PZbxz+gXj1b8jtcdO8OV1/ttKORQ2LlSidsuGLF7Nc4iQSRViJKAXsC9O/2vJcR64FGIuIuNZIMJALewrUbsCsTTf329erJpQGMMX8D52N9KnZ4tm5AR2NMXNVzu+UWJ3ohJcUmOIpm0SP/ehm59Yfw4l+MKxb8Ip5+2jdZT07D5DIi0n4Rhw/7PumEQ4kAW0SuSxen3aePk18j0oTSH8JLo0Z2VQNsdchYydb58ss2SyXYFYhQPrlHQ4nIqmpnqLn9duf19OmRzybrH9oZylXC3JIv6yEhJ9AtQDLo9/IqMBB4UUSGAWWACVg/hlQAY8xeEXkbGCwiK4FfgesA7wJjKoCIVAI+wPpKeItt3w58LiItPSsjvsKJ9AX6AlSoUIF5MRQEfsstRVi0qAkpKQn8+CPcfffvdO36d1Rk2bq1MFu32iCXokVT2LPn+yzj5Q8cOJDlfJ44AcWLt2Lfvvzs2AGvv76Y6tWjF3O1e3d+nnqqBVaHhR49VvPDD6Gt3V22bHnAFt745JPdnHfer0Htn515dfPTTyU5erQxAFWrHmLdusWsWxfUKbNNnz6J/PLL2fz5Z1GOHIHOnQ8xdeoSEhMjpx0aA7NmnQPYnN5Fiixl3rwDme6T3Tlt0KAec+fawhIvv/wH3btH18Py+HHh6adb4L3WSy75jfnzQ1eMJjU1EZHWGCMsW2b4/PPvKVo0+08zwX5WAT76qClgY1MrVlzOvHnhTYlqDNSuncy6dUkcPgyDB6/n6qv/Cus53fzvf/UA+5mqUGEd8+ZtzXR8TuY0x2TkLBGODfgHGBqg/wBwXxb79gL2YpWNVGAisBSY6hpTDhvFYTzbZmCo53V1z5hngE1Aftd+BYA/gReyuoZYcax08+ijjsNNUpIxf/0VHTkmTXLk6NQpe/tk1wGoWzfn2C++mHMZQ8FddzmyNGhgHfRCzZYtzjkKFzbm6NHg9g/Wseqhh5zz3XZbcOfKCb//bkzx4s4533gj/Od088cfvt+ZrByAjcn+nLq/BxdemDs5Q8HrrzvyVKoU/GcpOzRu7Jzjq6+C2zfYz6r7u1GggDEHDwZ3vpzi/r/WrBme730gTpwwpnJl59w//5z1PnnZsXINfr4PnpDLovj5SvhjjJkCVAAaApWBO4BawCLXmH+NMe2AqsCZWD+Ig8B2Y8wmz7C6wCpjzHHXfsew4aA1c3FtUeOhh5wQuv37cx/7nVNCGdrpT6z4RWzZ4htiO2pUzpNpZcYppzh2z8OHbYx4OAm3P4Q/tWv72uVHj46s/4DblNGqVejCA8HXVPDddzZJULQwxjesc8AAKFAg4/E5JZImDXeCqTZtnOKE4eaaa2weF7DO7F9/HZnzbtpkM4KCzRDasGFkzptdIq1EfAl0FJEkV1934DCQpeXXGHPEGLPCGLMDuB4r/3sBxv1ljFmFNdf0AlwuRfwJnOmK1kBECmKVjk1BX1EMUKiQtXl6+egjmzAlkvj7Q4TKqdKLW4mYNy96DmsjRzoOXc2b+yZSCjWRqqOxZ4+jpIiE/n+XEQMGOGmTV6+O7GfWfaMLlT+El1NPdQqQHT7sm1Y70sya5fhlFCkC/fqF5zyRVCJCleo6WIoUgV69nPa4cZE5r9sfwl3pN1aItBLxEjZa4kMRucDjazAMeMa4wj5FZL2ITHa1i4vIGBHpJCIdReQJYBJwpzFml2vcDSLSS0TaisiNwEKs6WO0S4ZJ2JWMjzzHuxT4GKgEvBKm6w47551nswF6ueMOJ51vJNi0yUnEkpQUmuxxburWdUo0797tVO6LJOvW+Xq4P/54eB2cIuVcOX++o5SdfbatdxIJSpXydVh77LHIOc2Gw6nSTaykwHavQvTqFb7/rVuJ+PFHm8k1HPinuo6EU6WbW291vvNffmlXJMJNLBbdchNRJcIYsxtoj/VI+xSbqfJZrN+Cm3x4vdYsqcBZwBvYG3574CpjzFS//RKAB4CvgCeBxUBbY0za7dQY8xNwETanxBvANKAI0MEYE4VbU+gYO9aGBwJs3eobAhpu3KaM1q2duOpQIRL9FNhDhzrRL+3b+66OhAP3ze2HH8JXCCjSpgw3gwY5obE//wxffRX+c/79ty3oBrY+S5MmoT9HLOSLWLnSWXJPSLDVOsNFxYpQq5Z9ffRo+Mxvv/zi5PaoUCE0uS6CoWZNuPhi+9oYmDgx/OeMxaJbbiJeO8MYs9oY084YU9gYU8kY84gxJtVvTHVjzE2u9kFjzIXGmNKe/ZoaYz4OcOzXjTF1jDGFjDEVjDH9jDHpMp4bY2YbY871HK+0MeY8Y8y8MFxuRCldGp54wmk/+SRsThdrEh7CEdrpTzT9In791bd41GOPhf+cp53mxL/v3x++JDfRVCLKl7dhnl4isRrhfrJr0cIqEqHm/PMdX5mffopO3QV3ue+uXe0NMJxEwqTh9kPo0CE8/khZcccdzuvJk8NbnGvnTpsUDWw6bndir1hBq3jmMXr2dEwJR45Yp8tIEE6nSi/ulYhvv4XjxzMeG2oeecR5ffnlviWDw4VI+P0itm2z/ghgHe6isVx63332BxLsiks4/T8gvP4QXkqWdH7wjYm80rttm2+G0EgU6ouEEhEtfwg3HTs6CtmePeGtTOvO3dKkSegS2oUSVSLyGAkJNr2tl7feCn8lyE2bnCJURYvakuXhoEYNp4LpgQP2CS8SfPedreQH9sYeyRTj4faLcN/czjkncp7ubk45BW66yWmHe5XHP1NluIimSWPcOMcB+Jxz7BZu3HP5ww+hT3y3f7+vk2q4Ul1nRUIC3Hab0x43LnyrZ7HuDwGqRORJzj0XrrjCaQ8aFN5oBvfNrVUr56ky1IhE3qSxf7/vDe6aayIbYuV+Uv7uu9D/H6NpynDzwAPO0vTMmbZmSDjYtctJD5+YGN6ba7ScKw8e9LXVR2IVAuzTudf5ee9e65MRSubPd1YfGzVyzhUNbr7ZWRVYtix8D2qx7g8BqkTkWcaOdeLBf/wxvEtu4Qzt9Mdt0ohEMa6BA2HDBvu6RAmbzyCS1KnjOMvu3h3aH2ZjYkeJqFnTKmhewrUa4f5RTk6GYsXCcx6w/hZFbVJFNm6MjCc/wNSpTlrmGjV804yHE5HwmjTc/hDRMmV4KVXKllL3Eo5wz4MHfVdbW7YM/TlCgSoReZQaNewKhJcHHnBy52cLr4v1yy9D377WCaBrV6dspYtI+EN4cSsR338fvlAygP/9D157zWlPmOCYUyJFOP0iNmxwHG+LFYOm/lVnIszDDzuvZ8wIT0G5SPhDeClQwPf7EAmTRmqqLWzmZdCgyOYVCKcSEQv+EG7c4ckffADbt4f2+IsXOxFZ9etDmTKhPX6oUCUiD/Pww74hn089lcHAI0dgyRJ46SXrKn/22TbZQ9Om0L8/vPqq/UR//DF06uSTgGLLFvuUBdaeHo5wOTdVqzqJfI4cgUWLMh+fU/7+2+pOXq691m7RwH0jCqUS4V6FOO+88Jmhsku9etCtm9N+/PHQnyNS/hBeIm3SeOcdZ8WjVKnQF4bLCn8lIlS+Aps2we+/29eFC8eGf0DjxtZ8C9bM8uqroT1+PPhDgCoReZrixX2XhceOhb/WH7EKwcSJtgzoWWdZhaFZM5tJZdIkG4ydUejDTz/BVVelve82ZbRsGZ6Uuv6E2y/ixAnrB7HLk8asatXolP/14n5inj8/dD/MsWLKcONejXj3XefGEQr8nXEj8cPsdq6cMye8VXa//95+pb307++YUyJFgwb2dwdshIjXFJhb3ArYeefZLL2xgDvc8+WXQxsxFg/+EKBKRN7m8GFuPmMRjarsBGw888Onf2BNE7fdZoOcly3LOItRzZpw9dUwZgwMG+b0f/WVzZ9rTERNGV7C7Rfx4ovOj5YITJtmQ/aixZlnOjn7//knNDfWEyd8FbBYUSKSk+Gii+xrY3zznuSWhQudm3iDBpHJzFm/PlSqZF/v3h2+sufLlsGllzp1OqpXj5xDpZvEROfpHEJn0og1U4aXbt1s0iuwq72ffBKa46ak+Dpr6kqEEjk2bLDr8A0bQlISia3P4dmtV6W9/Ya5nsUEMH7XqgXdu9vlitmz7S/e+vX2cfD++226xsGDnfGvvQbDhkXUqTLQeRYtCtLXIwtWrrT+I17uuy9y15URCQm+TyKhCPVcscImsgEoV84qKrHCkCHO6zfecMKHc0sk/SG8iPiuRoTDpLFunc1dsHevbVeoYM8TLRt6qP0iUlJ8/UliSYkoUMC3HkmoHCyXLXOsxlWrQrVqoTluOFAlIi+xcaN1CX/1VXuX8Dx2nc88uvJh2rC7Cr2E6XGNTWk5Z45VGNatswbV++6z9oJAj94jR9psVh62jpiUlj64UKHIOeZVqODc9I4f903IkhuOHrUe115nzcaNYcSI0Bw7t4TaudJtymjXLjqZ/zKiVStnVSslxX5MQ0Gk/SG8hDNfxNat1u/in39su0QJ+9TuTUEdDUKtRCxdapM6AVSubH1nYom+fR3n1fnzQxNBFS+mDFAlIu+wd69dz/z3X6dPxMYIXnstYx/aQ/58NsnAwiNn827nt+Dee61tILtr9SJWQfFUvZmPY79o2TI86YMzIhwmjSFDnIqHhQrZjH+RvKbM8E86lVu/iFj0h3DjXvSaNMna13PD0aO+TrjRUiJ++CF0aZL/+88+lXtXagoXhs8/j36p6KZNne/NunW5j1rwN2WEs+hdTqhSxdchOBT+U/HiVAmqROQNUlKs74I7f/EHH1jFYs0amD6dWo/3YuBdzr/7/vttmeKgyZ8f3n8fzj6bebRN6z6v5l+5u4YgCbVz5Zw5vhUPn3wytp54Gjd2ymb/9Zf1Vs8px4/7PpWHu5BYTrjgAmdl6+hR3zoQOWHpUmeFqVYt+0QbKSpXtr4RYLNIhmIlaf9+uOQS5yufLx98+KGvP0K0KFjQt8aD+6k6J7iViEhX7cwu7nDPN95wTEs5wRhdiVAiiTEwYIDvN23KFJuy0nvX8TBkiLV/gw3NdN80gyIpCT7/nPn5nEestu/dZh87IsR55zlPJEuX5u5Lu3u3tdJ4n+4vusj3RyEWyJfP9waRG7+IxYsde2u1ajanSKwh4usbMXFi7opYRcuU4SWUJo2jR23KFm9WTxF74/I6pMYCoTJp7N3rrCD5+5fEEuee65hYDx6E11/P+bHWrXPMU6VKxdbDTCBUiYh3nn/e5nfw8uijvqnUXJQo4Vv3YfRomw8hJ2wzFfk9xd59CnKEZnu/sTVyvZ/+MFOqlFNo7MSJnP9QGWND4f7yLKSUKWN1sFhbMoXQ+UX4mzJi8VrBWue8pZ4PHoQXXsj5sdzzFSmnSjehyheRkmLzlbj/h+PHQ48eOT9mOAiVEuEOiz37bChbNndyhQsR3weP8eNznqLevQrRqlVs+SsFIsbFUzLl00/h7rud9jXX+IZiBqB3b+eH+dAhX9tzMLifhFvIYgpx1Ga58UtGFU5CYdKYPh3ee89pT5rkhOTFGqFKOhXr/hBeEhJ880a88ALs2xf8cVJTfZ1vo6FEnHeeXU0C63cTIPFrlhhjIwE+dHykGTXKpneJNVq2dG5+v/6a85XCWA3tDMT11zs5Mn7/3fd7Fgzx5A8BqkTEL8uWWaXBuwZ/zjnZeoTOl883Le7UqTmrhukT2nl1eecXY+lSGyqaUe6JEJJbJWLTJt+nh1tuiVydgZzQpImTZOePP6xnfrAcPOgbfx6L/hBurrrKyVC6Z49NPR4sv/5qfQjAOsGddlrIxMs2xYr5FvsK9gZjjPVjmjLF6Rs0yFfJiiWKF7dFssA+kburbwZDPCkRxYr5FuvLqYNlPPlDgCoR8cnff9u1Xm+ChOrVbUrqbKZxa98eLr/cad91V/De/j5JpvrV9Q2Q/uILayMIV31cD61bO6FVv/7q5D3IDqmpcOONzpNtzZq+ylUsUqCA740oJ6sR33/vZNWrXz+6lRCzQ2IiPPig037mmeCjG/z9IaJlvsmNSWPMGN+09TfdZNuxaoqC3Js0/vjDyXhZtGjsFqBy4y4R/umnwec42b6dtLD5ggVt8rVYR5WIeOPgQasBeB9Dixe3cV3eIhnZ5KmnnFoJ339vgzmyy44dNugD7I2tRQvsmqr7sWjy5LAnWfBm6/YSjLPh2LHOD1tiIrz5ZngrOoYK/1DPYIkXU4ab6693Cp/9+681OQVDtP0hvPg7V2ZXx375ZXjoIafdpYuNtI51W3lulQj3KsT550cmpX5uqVPHURZPnPB1V8sO7lWI5s1jJ8Q8M2L8Y6j4cOKE/UX12h8SE224ZQ7cd2vXtkEdXu67z0mZmxXum1fz5jY+HbAG2htvdN4cNswqE2EkJyaNn36y/qdeHnnEowjFAbl1roxHJaJAAbuU72Xs2OxXbzUmOpkqA9G0qXVuBuvIu3Zt1vu8956vz8P558Pbbzv+FbGMW4lYvDj7vy9eYqn0dzC462m8+mpw1x1v/hCgSkR88dBD1mzhZfz4XH27HnnESY3755/ZX87PMNW1NxmVe922Xz9r3ggTwSoRhw7Z4BWvy0aLFjl3Lo0GLVo4K0i//RZcMMyuXba2Gtin2EjVOgkFvXr51iiYNi17+61Z45i5SpeGM84Ij3zZIV8+3yRpWZk0vv7aPjN4VyyaNLG1GWKl+FRWVKjg+LMcO2YLBWeX48d9v8/xpER06uSkqf7vP1s5ILvEmz8EqBIRP0yaZB/BvAwa5Ju0PQeULOlrcXj88exll3MrEeluRAUKwP/+58RfpqZa77hgfkGC4JxznGXONWuyzmx4333OE2DRotaMEQ9PdV4KF/Y14QSzTDx3rnNDcj8VxwOFC/sWlHriiez57vr7Q0TbBJDdfBELFtgsiF7/lbp14csv06V+iXlyatL48UfHGbZaNTj99NDKFU4SE31Xj7LrYLlvn/WXB/s85vZ/imVUiYgHZs/2/VRedlnICgr07etYQw4c8E3wE4h//4VVq+zr/Pkz+KB7klGlqeOHDln1/I8/QiKzm8KFfR2uMkuB/cUXvt79L7xgHSrjjZz6RcSjKcNN//5O5c0NG7L3hBcr/hBe3It0c+cGLh29fLn9ungdSE891foHxGqOhMzIqRIR66mus6J3b8efYckSJzFYZixa5OSWaNQofpR8VSJinTVr4Mornceuxo3hrbecsIRc4h/yOWWKs+QdCPePcrNmUKRIBgMrVbIlw72/+v/+a1PquWt7hIjsmDT++Qduvtlpd+3q244ncuoXEe9KRFISDBzotB9/PPOEPsbEnhJRu7bjJLp/f/qbyx9/2NTO3oJT5cpZs0fVqhEVM2S4lYgFC5zEUVkRT6GdgShb1jcBWHZWI+LRHwJUiYhtdu60jyTeX5RKlWzcUIjDCC680J4G7A/voEEZe477hHZmZVOvWxdmzHCMuOvX+4amhoisinEZY3NAeP0HKlaEV16Jv6cbLy1bOjrk8uU2bXdW/PWXTYAD9t8RD+FygRgwwFnSX73a10XInz//dDKRFitm9e9o45+62W3S2LbNfhe9JsWkJKuHx9NSvj81ajjJ2/btcwrcZcauXY71MyEh9nOZZIQ7B80772T9/BSP/hCgSkTs4k2Q7w2ULlLEKhCnnBKW0z31lOMbMH8+fPRR4HEZOlVmRKtWduXEe8devNiq6CFMRuVeEdmwIX1xqldftVPnZerU+Fwa9pKUZFMAQ/piPRnhXoVo1Sp+nPP8KVXKNxb/sccyVnjdqxAtW8aO70ugfBG7dlkFwvt1L1TIfma9/+d4RSR4k8bs2c4KU9OmzmJmvNG0qeO/dOxY5oFqx475VpnVlQgld3gfnb13BxGbnzmMmUfq1vXVnO+9N30Y3c6dsGKFfZ0vXxBPs127wosvOu3PPrN3ghAloypQwPeHyr0a8fvvdmXFy513xm4lwGAI1qQR76YMN3ff7YQV//yzbyigm1gzZXhxP1kvWmRXIC69FFautH2JiTa0M56iZzIjWCUiHqp2Zhf3b+rEiRmbc37+2QkFrVEjslVmc4sqEbHIqFE2bMDLmDERycf86KOO1r9xo63t5cb9A9C0qY1uyDa33+6bevDVV+11hgi3ScPrF3H8uA2R8zqo1atnvfrzAsE4VxqTt5SI8uWhTx+nPWpUYH00VvJD+FO+vGNaSU21yrg7FfnUqdZ3Oq/gr0Rk9uxgTPz7Q7i5+mpn1XPzZvv8FIh49YcAVSJij3fe8c2EdMstdlkgApQuDcOHO+1Ro3wLBWUa2pkdHn/c3tW9PPooFb/8MgcHSo/76c4byjhihGNbzZ/fLuakJcaKc1q3dixEP//shMMFYu1ap1priRLxkUo3K+67z8mX8cMP6Vdjtm93fEAKFLBKbyzhNmm4zW8vvOD7FckLnHmmE2mwY4eT1jkQa9famy3YZLzucOZ4pFAh+xPuxV0dwI1biYgnfwhQJSK2WLjQt4JLu3Y2JjGCHoD9+lnTBtgbk1ufCcqpMhAi1jDo8iyr89RT1nssl5x1lvNDtXWrfZp7/HHn/cceiw3HulBRqhQ0bGhfp6ZmXuDIvQrRtm3IAnuiyimnQM+eTvuxx3zfd/8oN28eez4gbudKL0OH+maRzSskJlo/HC+ZmTTcqxDt2jmKYjzTv7+Tn2TWLKdkgJcTJ3yrzKoSoeSMjRuhc2fHEaFOHVvQIsLfovz5bZEjL5Mm2eJWu3Y5ntX+PwpB4U1G5bmjy4kTthrpxo25kjtfPl/F5pZbHOestm19K6bnFbLrF5GXTBluHnzQ+XGeOdM3XDJW/SG8tGnjq9gMGGCViLxKdv0i8pIpw0u1ar4FD/0r0f72m/19BRvSG2/ROKpExAJ791rPKm8MUJkyNllTqVJREefii21KB7A34kGDfG2Zycm5zJznLRrmDX7fs8fmwgg2ub4fbr8IrwJRooRNkZwXnr79yY5fRGqqr6NpXlIiata0+qcX92pErC8PFy5s87Occoo1zTz3XPyGHGeH7CgRR4/6flbj3anSjdvBcupUX/OjO7rKbaaMFyKuRIhIPRGZLSKHRORvERkhIln+xItIfRH5xrPfThGZKCLF/MaIiAwWkc0ickREfhaRgB9FEekmIktE5LCI/CciX4lIMK6CoSElxXrfrF5t2wUK2OD3KKdSfPpp58Y7d66ts+ElW6GdWVG5Mrz/Pie8cXc//2xrkueCQPHkL70Uv4l6ssK/wNHhw+nH/PKLb5qRaNaOCAfu6pYzZtjood27nVWzhITYzYnRvz9s2WKz2Uc7HXe4adLEyeD4xx+B09MvXOg4QdesaaMU8grt29vFZbAKhNtvPp6dKiHCSoSIlAJmAQboDIwA7gGGZ7FfCWAOUBjoDtwLXAG86Tf0QeBRYLzn+KuAT0XEx61KRG4B3gK+BC4GbgHWAZGNJDfGrmO61/AmT46JT1K9er6Ztr2hnRDC0LPmzfnDHfT/8svwxhs5PtyZZ/rmf7juOt+scXmN8uUdpeD4cVtvAPBxf3dn8GzXLv6ecrKifn0bQezl8cetfdk7BWefHX/1JvIiBQta3xQvgVYj4rVqZ3YQ8V2NGDfO+YzGa5KpNIwxEduAh4DdQHFX3/3AIXdfBvvtA0q6+i7HKiNNPO0CnjEj/Pb9CfjM1S4L7Af65OQakpOTTch49llj7GfJbo88Erpjh4CdO40pWdJXxIQEY/buDd055s6ZY0z37s4JihQxZsWKHB/vySftYZKTjdm9O3Ryxir9+jlTN2zwMfsZKlXK7Ktd25hp08yFF6SmvT9lSrSlDQ9LlzpzIGJMly5O++67Q3eeuXPnhu5gJyGDBzv/lzvucPq983r22c77H30UFRHDyt69xhQr5lzj3LnGbN7s+9N37FhozhXqzyqw1GRwT4z0ItrFwNfGmH2uvnewKwyZPd82xl7EHlffN1glwpOwmZpAEnalw81MoIOIeGo9crXn7+vBCh9SPv3U19uvRw/f+MoYoEwZGDbMt+/ss61LQ8jwlg/3hoQcOmT9IzKLWcyEe++1SbEWLbJVSvM6Ps6VTy+GkSNh926S1q3j6I238N1sJ2NYXvKHcJOc7PjwGOObCjsun+zyKJn5Rfz7r7VogjWjuv2b8grFi8MNNzjtceN8VyHOOSc+o1EirUTUBXwCXIwxm7ErEXUz2a8QcMyvLwU4AZzhGkOAcUexqxReC1tzYC3QW0T+EpHjIvKjiETWcrp8ubOe1aIFvPZaTK4133abY8uDEPlD+JOUZCNRvLmr16614RU5zGhZpkzspDgON+dW35z2euGRsziG8yu0iBYcNjYxRi35g1Ofv8cJws9jDB4cuD8GLIOKh3POcXw/li93fHXAt4bIOefETwXLYHGbND7+2KYF8hKvn9VI/9SWAvYE6N/teS8j1gPXikh+Y4y3eG4ykAh4M6tvwK5MNAVcWcjxpivxjqsI1AGGYE0p/3n+fiUitY0xrvRKFhHpC/QFqFChAvPcCRNySqtWVHjwQapNn84v993HcXfi9Bijf/8SPPBAQ/LnNzRo8DPz5h0K2bEPHDiQNp/l77qLet7kDu+9x7oKFdjarVvIzpWXSDh2jKrvvMOp06dTg9VsoCaHKcKiIudRse+ZnPjvP755vwF4Al7am5nwzDOY557jn/PPZ0v37hyoXTu6FxFiGjZszPLlJdPa1asfZOXKJSE7vvuzquSMmjWTWbcuCWPgpZeW06LFLg4cOMC0adsAW6mrdu2NzJv3Z3QFDSONGzdi2bJSpKZaZ2AvSUnLmDdvT0jOEdHPakZ2jnBswHFgYID+rcBjmexXF7vy8BJWCaiP9XVIAb50jZsObAfOxyoNAzznNEBzz5iZnvZFrv2KYxWZkVldQ0h9Iowx5ujR0B4vTOzda8y+faE/bjrbXf/+jpEwf35jFi4M/Unjna++MqZWrbR5upnJaVP2+OADxhg7ry1bOP4Q73Glr3MLGNOunTFffmnMiRNRvqDQ8PXXvpfXv39oj68+Ebln4EDn//Pgg7Zvzpy5pnJlp3/RoigKGAE++CD9VzEx0Zj9+0N3jrzsE7EbKBmgvwSBVygAMMaswa4EXANsA5YDi4FlgHvl4C5gNTaS4z/gPsBboME7zpPWg3mu4+/DKiX1snshIaNAgazHxADFi0fIy/2552w8GNiQg6uusk4OijVFXHGFdQBw5Q4+91Tnqe3bn2yU8qFDiSxe6ny9z3+rb3pb1Jw5NilIw4Y2eN2/4lqc0aGDb3rrsJjelFwRyC9i06aiaWnZS5Vyvv55lc6doUoV376zz7bl6uORSCsRa/DzfRCRqkBR/Hwl/DHGTAEqAA2BysAdQC1cpgtjzL/GmHZAVeBMrB/EQWC7MWaTZ9hv2JUIfwcEwfpYKNGkYEF4/30n0dZff9lYzYzK350MHDtmK4edcQZ8+KHTX6IEjBvHebOd3OTff29Tj/z6a4m0auuNG0PZazrYhB9LllgnXnf2rZUr4eab4bTT7Hl2747MdYUYEZgyxdZbuPZaq28psYXb7r9kic0vt2SJY8m+4IK8mRjOTb58NkeIm3j1h4DIKxFfAh1FxP1M2x04DGRRixCMMUeMMSuM9Vu4Hiv/ewHG/WWMWYX1+egFTHG9/RlWYUjz//XkoUgGfg36ipTQU726b76Ib74JacXPuGLOHGjUyGZVOuTyRenZ01aYuv12qtdM5JRTbPeBA7BsGfz8s/PD7BOV0aQJvP22Xcm46y7fUqzbttnzVK1q33NXhooTzjzT5suYPv3kca6NJypUcNI6Hztmk6QtXVo67f28lh8iI/r08Y3EiOcookgrES9hoyU+FJELPA6Lw4BnjCvsU0TWi8hkV7u4iIwRkU4i0lFEngAmAXcaY3a5xt0gIr1EpK2I3AgsBFKB0d4xxpilwCfAZBHpKSKdgBlY34nxYbx2JRg6dYKHH3baw4f7JuXK62zdanM6t2/vW7GnQQO7Djx1qs02hX0CdycA+/bbTJQIL9Wr27zLW7bY1YdKlZz3Dh60deBr1bIyLF0a0ktTTm7cN8yZM+2qmRd3ddO8TIUKTjK/ihXjPPw6I2eJcG1Yv4M52NWHbcBIINFvzCZgqqtdFJsXYpdnvyVAlwDH7okN3zyC9YF4GSgTYFwxYCLWb+IwNrdEg+zIH3LHypOcTB2Ajh835vzzHe+jMmVsdpa8zLFjxjz9tG9WGjAmKckmJzt+POBuL7/sDD3nHOd1vnzZdNg6etSYqVONOfPM9F5fYEzbttYJ8yRGHStDw9SpzseqVCnndZ060ZYsshw/bsz339ukfqEmko6VEVci4n1TJSK0ZPlh37bNmEqVnF+aFi3iJqIlaObPD3wTv+YaY7ZuzXTX334LfO9v3TpIGU6csMpC+/aBDzh2bM6vL85RJSI0/PFH4I/WgAHRlizvkJejMxQlOCpWhHffdbytFi2C+++PrkyhZscOuPFGa5NYudLpP+MM6xPx1lu2YFkm1KmTZt3wIehlUhEb/TFrlk0heN11vp5uDz1ki1MoSg457bTAH+e8VLXzZEKVCCX2adPG2u29PP+8jeCId1JS4MUXraeZ25G0SBEYM8Z6SGYz/6+IbwpsL4Eqm2abs86y5QY3bLBpBMFGyVxzDezalfm+ipIBIukdCfPnD2FhPyWiqBKhxAf33ANdujjtXr1seux4ZeNGaNUK7rwT9rlKyVx5pXWkvP/+oHOI+P8IFyliM6rnmlNPtfl5vWG3W7ZA7945TkuuKP5KRKtW8Zsn4WRHlQglPhCx9UVq1rTtAwfsDffgwejKlRM++sg+5S9e7PTVrg1ffWVXWKpWzdFh/Vci2rQJYS6zU0+1SRi8fPwxjNdgJiVn+CsRJ0toZ15ElQglfihZ0hbqKljQtleutHFS8fJEfPSoXXno1g327rV9+fLBiBGwYkWujcJnnuksFkAYwsa6dIEBA5z2PfdYk4uiBIn/Z1WViPhFlQglvmjc2PcJ+I03YNKkqImTbTZssGu2L77o9FWrZlNMPvKIoxjlgoQEuOwy72uT9jqkjB1r/wdgswV1725XhRQlCBISbOqXQoWgXbsdnH12tCVScooqEUr80asX3HST0x4wwEYSxCoffGDNFz/95PR17gy//ALNm4f0VM88A489BqNHr6Bu3azHB02hQjZaxpvp0pM1U1GCZcAA2L8fHnnkN8S/CIESN6gSocQfInY1omFD2z561PpHxFrNhyNH4I47bBExr/Nk/vy2yNhHH/mu54aIMmVsos9mzcIYPXH66fDSS0572jS7KUqQaGry+EeVCCU+KVLEPuF7S4tu3GjrSZyIkRpq69dDy5a+ppfq1W2OhYEDiftHr+uvt/Pt5bbb4jtaRlGUHKFKhBK/1K5ta0h4+fRTePLJqImTxnvv2dq+v/zi9HXrZtvuWtXxzrhxNssV2CiZ7t3t6ouiKCcNqkQo8U23bnD33U774Ydh3rzoyHLkiH0i797dGnvBxli+8IJdNSlZMjpyhYtixax/hNcp9Ndf4d57oyuToigRRZUIJf554glrOgBrzujRw5a1jiTr1tmsjhMnOn01asCCBdaDLN7NFxnRqJH15vQyfrz191AU5aRAlQgl/smf35oQypWz7R07bOalIUNsXexjx8J7/nfeseYLd86EK6+0ESPJyeE9dyxw663QtavT7tUL/vwzevIoihIxVIlQ8gZVqthCVd4n/vXrbazjeefZkIXLL7c2/LVrQ5ec6vBh6N/f1pLw5kooUMCe5733oESJ0Jwn1hGByZNtVkuAPXvsnBw/HlWxFEUJP6pEKHmHCy6ACRPS53o+cMA6XQ4YAHXr2iiJPn1siumcFpJau9YWpnj5ZaevZk1YuNDmTcir5ouMKFUK3n7bqfi5cCEMHRpdmRRFCTuqRCh5i/79Yft268jYt69VGPzZvNlmubz6aihb1iZ8Csb08dZb0KQJLF/u9F19tTVfnMyp91q2hFGjnPYTT8DMmdGTR1GUsKNKhJL3KFUKrrjCrhJs2GCdHsePt1kivXklvBhjC2EFMn38/ruv6ePwYauYXHedY74oWNA6U77zDhQvHrlrjFXuvx86dLCvjbH5JLZvj65MiqKEDc0XpuRtRKBWLbvddpu10y9eDN98Y7fFi30TVHlNH59+atunnmqrA7VuDU8/bQtleald2/o+eGtJKLYowhtv2KiNHTvgn3/gxhtthdIEfWZRlLyGfquVk4v8+W0hrOHDrd1+587smT5uuslXgbjmGlsLQxWI9FSoYBUJr1/IzJm2cJeiKHkOVSKUk5tgTB9gzRevvALTpwd+X7F06AAPPui0hwyxOTMURclTqDlDUbxkZvqYPdsqEM88Y5fqlawZPtxmD124EFJT7erNsmVhKTymKEp00JUIRckIt+nj+++tIqEKRPbJn9+GfXrTfW/eDL17hy5Ph6IoUUeVCEVRwke1ajYRlZePPvJNDa4oSlyjSoSiKOGlWzebgMvL3Xf7pghXFCVuUSVCUZTw89RTjino6FFb6dSba0NRlLhFlQhFUcJPoUK2bHjRorb9++9wxx3RlUlRlFyjSoSiKJGhTh1b28TL66/bfBKKosQtqkQoihI5brwRbrjBad96q12VUBQlLlElQlGUyDJhgk0ZDnDwoPWPOHo0ujIpipIjVIlQFCWyFCtma454S7YvW+ab3VJRlLghKCVCRC4VkVwpHiJST0Rmi8ghEflbREaISGI29qsvIt949tspIhNFpJjfGBGRwSKyWUSOiMjPItIxk2MmiMhPImJE5NLcXJeiKEHQuDE8+aTTfu45+PLLaEmjKEoOCVYh+ATYKiJjROSMYE8mIqWAWYABOgMjgHuA4VnsVwKYAxQGugP3AlcAb/oNfRB4FBjvOf4q4FMRaZrBoW8BqgR7HYqihIABA6BTJ6fds6eWDVeUOCNYJaIm8ApwNbBSRBaKSB8RKZ7N/ftjFYFuxpiZxpiXsArE3Vkc4zbPfpcZYz41xkzFKgCdRaQJgIgUAB4CxhhjxhhjvjbG3ACsAIb6H9Cj0DwGDM6m7IqihBIReO01qFTJtv/91zpeukuzK4oS0wSlRBhjNhljhhpjTgM6AOuBZ4FtIvKGiJyfxSEuBr42xuxz9b2DVRDOy2S/xsBSY8weV9832BUN76NMTSAJu9LhZibQwaNkuBkJ/ADMzkJmRVHCRblyMG2ab9nwZ56JrkyKomSbHPs3GGPmeJ70Twd+Aq4DZonIRhEZJCKBKoTWBdb4HWczcMjzXkYUAo759aUAJ4AzXGMIMO4oUACo4e0QkYbAzViziKIo0eSCC+D++532ww/D0qXRk0dRlGyTYyVCRM4TkanAWuBMrB/ChcD7WBPFtAC7lQL2BOjf7XkvI9YDjUQkv6svGUgESnvaG7ArE/7+D808f0u7+l4Exhtj1mdyTkVRIsXIkdDU89U9ftyWDd+/P7oyKYqSJYFWCzJERKoBPT1bdWAe0Bf40BjjDfSeLSILSe/06CVQHWDJoN/Lq8BA4EURGQaUASYAqZ4NY8xeEXkbGCwiK4FfsasjF3iOkeq5hh5AHeCyzK/WJZxIX+x1UqFCBebNm5fdXZUsOHDggM5nGIjHeS00cCBN+vYl36FDsH4926+6ijUxFPoZj3MaD+i8hp6IzqkxJtsb9ka8BetPcFom404H5gbo/wcYGqD/AHBfFufuBezFKhupwERgKTDVNaYcNorDeLbNWKdKg1V68nvkHwSU9GwNPe93B5KymoPk5GSjhI65c+dGW4Q8SdzO6xtvGAPONn16tCVKI27nNMbReQ09oZ5TrE9iwHtisOaMy4BqxphHjDEbM1FMfjfGBHKyXIOf74OIVAWK4ucrEeCYU4AK2Jt+ZeAOoBawyDXmX2NMO6Aq1sRSAzgIbDfGbPKc5xTgGawJZTd2xQKsg+cvmcmgKEqYuf56u3np3x82bIiePIqiZEqwSsSVQLVAb4hINRGZksX+XwIdRSTJ1dcdOAzMz+rkxpgjxpgVxpgdwPVY+d8LMO4vY8wqrLmmF+CV6wBwvt92jee9h7HmD0VRosn48VCzpn29fz9ce631k1AUJeYIVonoiTUZBKKs5/3MeAkbLfGhiFzg8TUYBjxjXGGfIrJeRCa72sU9Ca46iUhHEXkCmATcaYzZ5Rp3g4j0EpG2InIjsBBr+hgNYIxJMcbMc284KxkrjDE/ZnsmFEUJD8WLw9tvQz6Py9aPP8KwYVEVSVGUwASrRGTmAHkm8G9mOxtjdgPtsVEVn2KjOJ4lfTKofJ4xXlKBs4A3gI89x7jK2KRTbhKAB4CvgCeBxUBbY8yBzORSFCXGaNoURo1y2qNHw5w50ZNHUZSAZBmdISIDsZERYBWIj0XEv+ReIay/wtSsjmeMWQ20y2JMdb/2QWz4aFbHfh14PatxfvtswipHiqLEEvfdB7Nm2c0YW0L811+hbNloS6YoiofshHiuBv6HvdHeDcwFtvmNOYZ1jEznn6AoipIjEhJsNsuGDWHnTvj7b+jdGz7+2MlwqShKVMlSiTDGzMSmjkZE9gOTjDFbwy2YoigKlSrZ+hqXedK6zJgBEybA7bdHVy5FUYDga2cMVwVCUZSIcumlcOedTvuee2DFiujJoyhKGtnxiXgPeMgY84fndWYYY0z30IimKIriYcwYmD/f+kQcPQo9esCSJVCkSLQlU5STmuysRJTDZnoEKO9pZ7SVD4OMiqKc7BQqZMM+Cxe27dWr7YqEoihRJTs+Eee7XrcNqzSKoigZccYZ8Pzz0Levbb/0Elx4IXTtGl25FOUkJsdVPBVFUSLOLbfAFVc47d69YcuW6MmjKCc52fGJuC2YAxpjJuRcHEVRlEwQgVdfhcWLrfKwe7fNHzF7NiQmZr2/oighJTt5IsYFcTyDLdGtKIoSHkqVgrfegvPOgxMnrMPl6NEwZEi0JVOUk44szRnGmIQgNn0UUBQl/LRuDY884rSHDYMFC6ImjqKcrKhPhKIo8cmQIVaZAEhNtdU+9+yJqkiKcrIRtBIhIuU9FTVni8jvIlLf0z9QRM4JvYiKoigByJcPpk+HkiVt+88/oX9/W2dDUZSIEJQSISLNgHXAFcAmoCZQ0PN2JUADtxVFiRynnmodLb28+65Nk60oSkQIdiXiWWwBrtOBfvhWv1wMNAuRXIqiKNnjyiuhTx+nPWAArF0bPXkU5SQiWCXibGCCMeYENhLDzX9oxkpFUaLBs89C3br29aFDNi32v/9GVyZFOQkIVonYi01vHYgawI7ciaMoipIDihaFd96BAgVse9kyaNAAvvwyqmIpSl4nWCXiE2C4iNRw9RkRKQvcC3wYMskURVGCoVEjeOEFp71jB1xyiTVvHD4cPbkUJQ8TrBLxILAPWA186+l7CVgLHAYeDZ1oiqIoQdKvH3zxBVSo4PSNGwfJyfDLL9GTS1HyKEEpEcaY3UAL4HbgT2AWsBGrXLQyxuwPuYSKoijBcPHFsGIFdO7s9P32GzRvbkuKp6ZGTzZFyWMEnSfCGHPMGDPZGHOtMeZCY0wPY8yrxpij4RBQURQlaMqVg48+suGfRYrYvuPH4cEHoX172Lw5uvIpSh5BM1YqipI3EbFVP5ctg2au6PP586FhQ1t/Q1GUXJGlEiEiJ0QkNbtbJIRWFEXJNrVrw/ffw6OPQoLnJ2/vXrjuOk2VrSi5JDtVPO/EyQmRH5uV8gA2UuMfoALQGSgKPB0GGRVFUXJH/vwwfDhcdBFcfz1s2GD7337bKhjTpkHbtlEVUVHikexU8RxnjBlvjBkPnAr8CNQzxjxojHnGGPMAcIan/7TwiqsoipILzjnHmjduvtnp27IF2rWDBx6Ao+rapSjBkJ2VCDc3AtcZ41vhxhhjRORV4C1gYKiEUxRFCTlJSTBlCnTqBH37wq5dtmjX2LHwzTe2qFe9etGWMnj277fl0BcutBEoVava2iKnnmpfJyVFW0IlDxKsEpGIXXX4OsB79VFHTUVR4oUrrrArEzfdBDNn2r5ly2xOiSefhNtvt86ZscrOndYU8+238N138PPPcOJExuNLlnQUCrdy4X1dubI1+yhKEASrREwHHheRfMAMrE9EeaxPxAhgcmjFUxRFCSOVK8NXX8GLLzrmjCNHbJbLzz+3KxaVKkVbSstffzkKw7ffwurVwe2/Z4/dli8P/L6InY+MlIwaNZyy64riIVgl4m7gOFZhGOPqPwq8DNwfIrkURVEiQ0ICDBxo80dcd51zk/3qKxsK+uqr0KVLZGUyBtatcxSG776DjRsz30fEytumjb3Zb9li82F4/x47lvU5t26126JF6d9PSLBOqY89BqeckuNLU/IWQSkRxphjwCARGQk0ACoC24EVxphdYZBPURQlMpx5JixeDEOGwFNP2b6dO6FrV7jlFhK7dQvfuU+csFk23SsNO7KoZ5gvHzRtapWGc8+FVq0yXik4ccJWNfUqFG7lwvt327asZZw2Dd5/H+69F+6/H4oVy9HlKnmHYFciAPAoDPNDLIuiKEp0KVjQ+kNcfDHceKN9KgeYNIlmH38MderYm3e+fNZ/IKvXWY07fNg6Qv7wQ9b5KgoXtj4c555rFYcWLZxsnFmRkGDriVSoAE2aBB5z7Ji93kBKxsaNNnU4WJlHjrQrNKNGWZ+SxMTsyaHkObJUIkTkEuB7Y8w+z+tMMcZ8ERLJFEVRokW7dnZloH9/eO89AAru3GlXJiJFyZLQurWz0nD22U6p83BQoACcdprdAjFnDtxzj3U+Bdi+3WYEfeEFePppuOCC8MmmxCzZiab4FKjref2Zp/1ZBtunWR1MROqJyGwROSQif4vICBHJUo0Vkfoi8o1nv50iMlFEivmNEREZLCKbReSIiPwsIh39xjQVkddEZL3nWGtFZKiIFMrGXCiKcrJQqhS88w688QYULx7+81WsCFddZZ08f/0V/vsPPv3Umg1atAivApEd2rWDpUvTO5suXw4dOsCllzqrFcpJQ3bMGXOwZb7BJpMSoD02uVRQVTtFpBS28udqbERHTWyWywRgSCb7lfDI8TvQHSgDjAUqAV1cQx/EliN/FFgGXA98KiKtjDFLPGO6e847BlgHNARGev5eEcz1KIqSxxGxzoRdu/Lz669zdsOGtpBXSordMnqd2Xvu18ZYX4xzz4VatWI7pBSs2eLmm+Hqq63Z58kn4dAh+97nn1tn1H79YNgwWwRNyfNkR4loBxQGMMb86Vk1eAVoaoz5M8jz9fccq5sxZh8wU0SKA8NEZKynLxC3efa7zBizB0BEdgGfiEgTY8xSESkAPASMMcZ4I0e+FpF6wFDgUk/fGGPMv65jzxORI8DLIlItB9ekKEpep2hR9tWrZ80LChQtahWFPn3gkUdg6lSrEKWmwoQJ8OabMHgw3HknFNJF3rxMdswZgVTjnKrLFwNf+ykL72AVhPMy2a8xsNSrQHj4BlvTo5OnXRNIwq50uJkJdPAoGfgpEF5+8fwtn/UlKIqiKABUqWLNGz//DOef7/Tv22fzbpxxBrz7rlUwlDxJpDNM1gXWuDuMMZuBQzh+F4EoBPgHOacAJ7AZNL1jCDDuKFAAqJHJ8Vt6jrU2kzGKoihKIBo3htmzYcYMOP10p3/TJujRA1q2tFEoSp4juyGegdTInKiWpYA9Afp3e97LiPXAtSKS3xhz3NOXjE3DXdrT3uCRqSngzpTSzPO3NAEQkYrAYOCNjMwpItIX6AtQoUIF5s2bl4moSjAcOHBA5zMM6LyGHp3TbJCUhIwfT+VPP6X61Knk3+f5SV20CFq25J/zz2dDnz4ccTlm6ryGnojOqTEm0w37hL4Lm+LauwXq+wf4J4tjHQcGBujfCjyWyX51sSsPL2ETXNUHfvL0fekaNx2b/Op8rNIwwHNOAzQPcNwCwLdYBaRUVnNhjCE5OdkooWPu3LnRFiFPovMaenROg2T3bmPuvdeYAgWMsQYNuxUoYMz99xuzZ48xRuc1HIR6TrHuBAHvidlZiRieM/UkILuBkgH6SxB4hQIAY8waz2rAs0A/rBLzClY5cKd1uwt4FxvJAbAFGAUM8xuHiAgwDauQtDLG7A7yWhRFUZSMKFnSRm/ceis8+KDNdAk2qdXYsdaXYvhwpE6dqIqp5I4slQhjTCiViDX4+T6ISFWgKH6+EgHkmCIibwG1saseO4H/gEmuMf8C7UTkFKxisharWGw3xmzyO+Sz2DDTDsaYTM+tKIqi5JAaNWzCrh9+sMmqfvzR9u/cCbffzll16sDcubFT6EwJikg7Vn4JdBQRd2H77tg8FFmm0TbGHDHGrDDG7MDmgEgA3gsw7i9jzCqsktQLmOJ+X0Qewpo6rjfGfJ/Ti1EURVGySatW1rny7behWrW07uJr19p03pqoKi6JtBLxEjZa4kMRucBjohgGPGNcTo2ebJKTXe3iIjJGRDqJSEcReQK7AnGncRX+EpEbRKSXiLQVkRuBhUAqMNo15lrgcawpY6uItHBtmh1FURQlXIjYaI01a2w1UG/NjT//tErGd99FVz4laCKqRHj8Dtpjoyo+xfpbPItNBuUmn2eMl1TgLOAN4GPPMa4yxkz12y8BeAD4CngSWAy0NcYccI250PP3JqyS4d46oSiKooSXQoXg4Yfh009J9Saj2r3b1t94L93ishLD5KiKZ24wxqzGZsHMbEx1v/ZBnJt/Zvu9DryexZibsAqEoiiKEk0uvphfnnuOJkOH2tLnx45B9+7w118waFDspwFXIm7OUBRFUZQ0DtSpY/NIuKM07rkH7rrLptFWYhpVIhRFUZToUr06LFjgW5vkhRdsVdPDhzPcTYk+qkQoiqIo0ad0aZg50yoOXj76CNq3t+GgSkyiSoSiKIoSGxQqBO+8A3ff7fQtXGhrb2zYED25lAxRJUJRFEWJHRIS4Omn4bnnHMfKdetsLoklS6IqmpIeVSIURVGU2GPgQJsq2xsC+s8/0LYtfPZZVMVSfFElQlEURYlNrrjClhgv7SnCfOgQdO4ML78cXbmUNFSJUBRFUWKXli1t5MZpp9n2iRPQv79NVmWrMStRRJUIRVEUJbapU8c6WDZp4vSNHg033GATVClRQ5UIRVEUJfapUAHmzYNOruoE06fDxRfD3r1RE+tkR5UIRVEUJT4oWhQ+/hj69nX65syxSaq2bImaWCczqkQoiqIo8UO+fPDSS7YKqJeVK20I6PLl0ZPrJEWVCEVRFCW+ELGOldOmWaUCYOtWaNPGRnMoEUOVCEVRFCU+ueEG+OorKF7ctvftg4sugjfeiK5cJxGqRCiKoijxS/v28N13UKWKbaekwI03wpQp0ZXrJEGVCEVRFCW+adjQlhM/80ynr29f+OKL6Ml0kqBKhKIoihL/nHIKfP89NG5s26mptiKo1tsIK6pEKIqiKHmDEiXs6kO1arZ96JDNK/HHH9GVKw+jSoSiKIqSd6hUyTpbeutt/PsvdOxoC3gpIUeVCEVRFCVvUbcufPqpUwH0jz/g0kvh4MHoypUHUSVCURRFyXu0bAlvvw0JntvckiVw9dU2ekMJGapEKIqiKHmTLl1g3Din/cUXcOutWv0zhKgSoSiKouRdbr3VZrf0MmkSjBgRPXnyGKpEKIqiKHmbUaNsAiovw4ZZZULJNapEKIqiKHkbEas0dOzo9PXvD599Fj2Z8giqRCiKoih5n/z54f334eyzbTs1Fbp3h8WLoytXnKNKhKIoinJykJQEn38O1avbtjcZ1fr1URUrnlElQlEURTl5qFjRJqMqU8a2d+60Zo4dO6IrV5yiSoSiKIpyclGnjvWHKFzYtjdssMmoDhyIrlxxiCoRiqIoyslHixbwzjtOMqqlS20yquPHoytXnBFxJUJE6onIbBE5JCJ/i8gIEUnMxn71ReQbz347RWSiiBTzGyMiMlhENovIERH5WUQ6BjhWCRF5TUR2i8heEZkuImVCeZ2KoihKjHP55TBhgtP+8kvo10+TUQVBRJUIESkFzAIM0BkYAdwDDM9ivxLAHKAw0B24F7gCeNNv6IPAo8B4z/FXAZ+KSFO/ce8CbYFbgJuApsDHObooRVEUJX7p1w+GDHHar71m80go2SJfhM/XH6sIdDPG7ANmikhxYJiIjPX0BeI2z36XGWP2AIjILuATEWlijFkqIgWAh4Axxpgxnv2+FpF6wFDgUs9+5wAdgfOMMd96+rYCP4rIBcaYWWG4bkVRFCVWGTEC/voLpk512lWqQN++URUrHoi0OeNi4Gs/ZeEdrIJwXib7NQaWehUID99gVzQ6edo1gSTsSoebmUAHj5LhlWGHV4EAMMYsBjZ63lMURVFOJkTglVfgooucvltvtZVAlUyJtBJRF1jj7jDGbAYOed7LiELAMb++FOAEcIZrDAHGHQUKADUyksHDb1nIoCiKouRVvMmokpNt+8QJm4xq0aLoyhXjRNqcUQrYE6B/t+e9jFgPXCsi+Y0xXtfZZCARKO1pb8CuTDQF3P/1Zp6/3nGZyVAjQD8i0hfoC1ChQgXmzZuXiahKMBw4cEDnMwzovIYendPwEGvzmv/hhzl7wAAK//03HD7M8Y4d+XncOA5XrRpt0bJNJOc00koE2Bu9P5JBv5dXgYHAiyIyDCgDTABSPRvGmL0i8jYwWERWAr8C1wEXeI6RmlMZjDGvAK8ANGnSxLRt2zYTUZVgmDdvHjqfoUfnNfTonIaHmJzXBg2gZUvYuZP8+/bRfOhQWLgQKlSItmTZIpJzGmlzxm6gZID+EgReHQDAGLMGuxJwDbANWA4sBpYB7jRjdwGrsZEc/wH3AaM873nHZSRDycxkUBRFUU4Satf2TUa1cSNccgns3x9duWKQSCsRa/DzOxCRqkBRAvsppGGMmQJUABoClYE7gFq4TBfGmH+NMe2AqsCZWPPEQWC7MWZTRjJ4yMhXQlEURTnZaN4c3nvPSUb1889w002aQ8KPSCsRXwIdRSTJ1dcdOAzMz2pnY8wRY8wKY8wO4Hqs/O8FGPeXMWYV1lzTC5jiJ0NFEWnt7RCRJliF48vgL0lRFEXJk1x6Kbz0ktP+8EN4993oyRODRFqJeAkbLfGhiFzgcVgcBjzjDvsUkfUiMtnVLi4iY0Skk4h0FJEngEnAncaYXa5xN4hILxFpKyI3AguxvhCjvWOMMQuBr4FpItJNRLoA04HvNUeEoiiK4kOfPjYhlZc77oB//omePDFGRJUIY8xuoD02quJTbKbKZ7HJoNzk84zxkgqcBbyBzSzZHrjKGDPVb78E4AHgK+BJrN9EW2OMf1WVHtiVjynANOAnoGvOr0xRFEXJs4wdC97ojP/+s4qEAkQhOsMYsxpol8WY6n7tg8CF2Tj268Dr2Ri3B7jZsymKoihKxhQvDq++6iSjev99+N//4IoroitXDKBVPBVFURQlKzp2hF69nPZtt8HOndGTJ0ZQJUJRFEVRssPTT0Plyvb1P//AwIHRlScGUCVCURRFUbJDyZK2xoaXt96CGTOiJk4soEqEoiiKomSXTp3ghhucdv/+sHt39OSJMqpEKIqiKEowPPccVKxoX2/bBoMGRVWcaKJKhKIoiqIEQ+nSMHGi0379dfjii+jJE0VUiVAURVGUYOnSBXr0cNp9+8LevVETJ1qoEqEoiqIoOeHFF6FcOft661a4557oyhMFVIlQFEVRlJxQtiyMH++0J0+Gb76JnjxRQJUIRVEURckpV13lm7myT5+TqmS4KhGKoiiKkhvGj4cyZezrzZvh/vujK08EUSVCURRFUXJDhQrwwgtO+6WXYM6c6MkTQVSJUBRFUZTccs01cPnlTvuWW+CAfwHpvIcqEYqiKIqSW0TsCkTJkra9cSM8/HBURYoEqkQoiqIoSiioVMlms/Ty4ovw3XdREycSqBKhKIqiKKHixhvh4ouddq9ecOhQ9OQJM6pEKIqiKEqoELGVPosXt+316+GRR6IrUxhRJUJRFEVRQskpp8DTTzvtZ5+FhQujJ08YUSVCURRFUUJN797QoYN9bYw1axw5El2ZwoAqEYqiKIoSakTg1VehWDHbXrMGhg2LqkjhQJUIRVEURQkH1arB2LFO+8knYcmS6MkTBlSJUBRFUZRw0a8ftG1rX584ATffDEePRlWkUKJKhKIoiqKEi4QEW92zSBHbXrUKRo2KrkwhRJUIRVEURQknNWrA6NFOe/Ro+OWX6MkTQlSJUBRFUZRwc8cd0Lq1fZ2aas0ax45FV6YQoEqEoiiKooSbhASYMgUKFbLtX3+FJ56IrkwhQJUIRVEURYkEtWv7+kOMGgUrVkRPnhCgSoSiKIqiRIq77oIWLezr48etWSM1Naoi5QZVIhRFURQlUiQmWrNGwYK2/dNP8O670ZUpF6gSoSiKoiiR5Iwz4L77nPaoUXG7GpEv0icUkXrAi8A5wB5gEjDcGJPpDIpIfeBZoDVwCHgfuM8Yc8A1pgDwIHAjUAXYCkwHHjfGHHWNawI8DiQDAvwMDDbG/Jjb69u3bx///PMPx48fz+2hTgpKlCjBb7/9Fm0x8hw6r6HnZJrT/PnzU758eYp7K1EqoWfQIHj+edi/H377Df73P7j66mhLFTQRVSJEpBQwC1gNdAZqAk9jV0SGZLJfCWAO8DvQHSgDjAUqAV1cQ58A+nuO9QtwNjAKKAkM9ByrqkeGn7HKBsB9wDci0tAY82dOr2/fvn3s2LGDKlWqULhwYUQkp4c6adi/fz9JSUnRFiPPofMaek6WOTXGcPjwYbZu3QqgikS4KF0aBgyAxx+37ZEj4corbRRHHBFpafsDhYFuxpiZxpiXgOHA3SKS2Sf1Ns9+lxljPjXGTAVuATp7VhW8XAtMNMY8Y4yZa4x5GpgI9HCN6QQkeWT43BjzOdAVKAZckpuL++eff6hSpQpFihRRBUJRlLhERChSpAhVqlThn3/+ibY4eZtBg6BoUft65Ur4+OOoipMTIq1EXAx8bYzZ5+p7B6sgnJfJfo2BpcaYPa6+bwCDVQq85Af2+u27B2uycI9JAQ64+g54+nJ15z9+/DiFCxfOzSEURVFigsKFC6tZNtyULQu33+60R460ZcPjiEgrEXWBNe4OY8xmrI9D3Uz2KwT4p/ZKAU4AZ7j6JgH9RKSViBQTkTbArcA415j/ec73tIiUF5HyWF+L3Vg/i1yhKxCKouQF9LcsQtxzD3gfPpctg88+i6o4wRJpJaIUdmXAn92e9zJiPdBIRPK7+pKBRKC0q+9BrJLwPbAf+Bb40BgzwjvAGPM3cD5wBbDDs3UDOhpj/g3yehRFURQl55QvD7fe6rRHjIir1YiIR2dgTRD+SAb9Xl7FOka+KCLDsI6VE4BUz+blPuB6YACwHGgEjBSR/4wxjwKISCXgA+AnrF8FwO3A5yLS0rMy4iucSF+gL0CFChWYN29eQCFLlCjB/v37M7mM2Ofxxx/niQCpWNu2bcuMGTPS2v/99x9PPvkkn332Gdu3b6dMmTJ06NCBhx56iCpVqvjs++qrr/L111+zZMkSdu/ezeeff06bNm0ASE1Njdqcffnll3Tv3p0VK1ZQrVq1gGO+++47OnXqlK4/MTGR3bt3p7VTUlJ4+eWXmT59OuvXr6dQoUI0a9aM++67j+bNm6eNS01N5YUXXuCrr75izRq7KNe4cWMeffRRkpOTM5U3o/8NwCuvvEKPHo7rTzTn1Uv//v357bffmD9/frb3+fPPP2nQoAHvvvsuF198cRilg+nTp3Prrbfy999/U6xYsSzHx8KcRpojR45k+HsXKg4cOBD2c8Q6BVq2pPm4cSQeOwZLl7J87Fh2uX43giWScxppJWI3NlLCnxIEXqEAwBizxnMjfxbohzVjvIJVPHYAiEhZbCTG7caYVz27fisix4BxIjLOGPMPVtHIB1xpjDnu2XcOsA64F7gzwPlf8ZyPJk2amLbe2vB+/Pbbb3HvvV2wYEFKlCjBV1995dNfokSJtGv7+++/ad++PceOHePhhx+mXr16/Pnnn4wdO5bzzjuPb7/9ljp16qTt+9577yEiXHTRRbz99tsUKVIk7VjR9Hgv4inNW6xYsQxl8I6ZPn06NWrUSOsXkbR9UlNT6dy5M3PmzOGee+6hXbt27Nu3j0mTJnHxxRfz9ttvc+WVVwL2y/3ss89y8803M2TIEESEcePG0bFjRxYsWJCpIpHR/wagVq1aPtcQC5EEI0aM4PDhw0HJ4b2Zuz8j4eKKK66gcePGVKhQgYRseMTHwpxGmkKFCnHWWWeF9Rzz5s0jo9/Uk4r+/eGFFwBo+NFHcP/9kEOTUiTnNNJKxBr8fB88IZdF8fOV8McYM0VE3gJqA/8AO4H/sH4QADWwTpPL/Hb9BXud1Tz71QVWeRUIz7GPicgqbMjpSU++fPlo4U3LGoDbbruNPXv2sHz5cp9Vhy5dutCkSRNuuOEGFi9enNa/YMECEhISWLlyJW+//XZYZQ8XDRs25Mwzzwz43osvvsjnn3/Ol19+yUUXXZTW37lzZ3r06EGvXr1o3bo1FStWpHDhwmzYsIFSpRzrXfv27Tn99NMZN24cr732WqZyZPW/CTeHDx/OtvNwzZqx/XUqV64c5cqVi7YYimK5/3546SVb2fPHH2HWLOjQIdpSZUmkfSK+BDqKiFud7w4cBrJc8zTGHDHGrDDG7MCaLRKA9zxve/M7nO23m/fRbpNr3JmexFQAiEhB4EzXGCUDNm3axIwZMxg4cGA6s0Xx4sUZPHgwS5YsYcGCBWn92XnKC4T3Kd3NsGHDKFu2bFp76tSpiAgrVqygQ4cOFC1alLp16/Lhhx/67GeMYdiwYZQvX56kpCRuvPFG9u3bRyh4/vnnOf/8830UCC+PPfYYhw4dYsqUKYA1g7gVCIACBQpQv379kITTbdq0CRHhww8/pF+/fpQoUYJTTjmFoUOHcuLECZ+xK1eupFOnTiQlJZGUlMRVV13F9u3b096fN28eIsLXX3/N5ZdfTrFixbjjjjsAWL58OS1btqRQoULUr1+fL774giZNmnDTTTel7X/TTTfRpEkTn3Nu3ryZHj16ULp0aYoUKULHjh1Zu3ZtuuvYt28fN9xwA0lJSZQvX57hw4f7vL9mzRp69OhB1apVKVKkCPXr1+e5557zucbjx49z7733cuqpp1KwYEEqV65M165dOeYpv+z97Bw44ARqjR49mlq1alGoUCEqVKjARRdd5DMnihI2qlSB3r2d9vDhceEbEWkl4iXgKPChiFzgMVEMA55xh32KyHoRmexqFxeRMSLSSUQ6isgT2BWIO40xuwA8isXHwBgRGSgi54vIIGwCqvddTpOTgMrAR57jXerZrxIek4VibfzuzXg+zN999x3GGLp06RJwP29/MHbwUHDttddy+eWX89FHH1G7dm169OjBX3/9lfb+Cy+8wIgRI+jbty8ffPABhQsX5v7778/28VNTU33mw3uz2rJlC5s2bcpwPmrWrEmDBg0ynY+jR4/y008/Ua9evWzJ4v+/SUlJSTfm0UcfpVixYnzwwQdcf/31jBgxgg8++CDt/fXr19OqVSuOHDnCG2+8wdSpU1m1ahWXXXZZ2v/aS+/evWnUqBEzZsygd+/eHDp0iI4dO3L48GHefvtthgwZwqBBg9i8OZ07kQ+7du2idevWrF27lpdeeon33nuPgwcPcsEFF3D48GGfsffddx9FihThgw8+oE+fPgwfPpzx48envb9161bq1KnDhAkT+OKLL+jTpw9Dhw5lzJgxaWNGjx7N9OnTGTlyJDNnzuS5556jRIkSpGaQXnjatGk8/vjj3H333Xz99ddMnDiRWrVqcfDgwUyvS1FCxoMPQn5P/MAPP0A8+IoYYyK6AfWw2ScPA9uAkUCi35hNwFRXuyg2L8Quz35LgC4Bjl0ceAr4wzNuPTazZZLfuPbYyI1dnm0+0DY78icnJ5uMWL16dYbvxQtDhw41WF8Tn23mzJnGGGNGjx5tALNnz54Mj1GiRAlz2223petfsWKFAczcuXPT+vbt25fhcQDz4osvppOvTJkyae3XXnvNAGby5MlpfTt37jSJiYlm4sSJxhhjUlJSTKVKlUz//v19jnXBBRcYwGzcuDFDGebOnRtwPgYPHmyMMWbhwoUGMB9//HGGx+jcubOpV69ehu8/8sgjpkCBAmbNmjUZjvFeeyBZ3NewceNGA5gePXr47NuoUSPTvXv3tPb1119vTj/9dHP06NG0vt9//90kJCSYzz77zOfa77rrLp9jjRs3zuTPn9/89ddfaX0//vijAUzPnj3T+nr27Gnc35chQ4aY0qVLm//++y+tb9euXaZ48eJm3LhxPvJ36NDB55y33HKLqVy5sklNTU03LydOnDDHjx83jz32mDnttNPS+jt16mTuvvvuwJNpnM/O/v37jTHG3H777aZbt24Zjs/ss5pXicRvmvv3QDHG9OljjF2DMKZt2xwdItRzis3TFPCeGPHoDGPMaqBdFmOq+7UPAhdm49j7sM6R92YxbjYwO6vjhYRYiLUOckmsRIkSzJo1y6fP7SiZHSIdY37hhc7Ho0yZMpQvXz5tJWLLli1s27aNzp07++zTrVu3dNeZEe+8846Pjb9y5cpByZfRfHz++ec89thjPP3009ma40D/m0DytGvn+xWrV6+ez0rBrFmz6NmzJwkJCWkrGaeddhrVq1dn6dKlPhEp/tEpS5YsITk52cec1axZMypUqJCp7LNmzaJDhw4UL1487ZxJSUkkJyezdOlSn7Fdu3b1aXfr1o1Jkybx119/ceqpp3LkyJG0lYbNmzf7JEVKSUkhX758NG7cmIkTJ6aZJRo0aJDp57Jx48ZMnjyZoUOH0qlTJ5KTk0lMTMz0mhQl5Dz0kK3ymZpqVyK++w480WyxSDRCPJUYJ1++fOls2V68N44///yThg0bpnt/37597N27l0qVKoVVRn9Klizp0y5QoABHjhwBSLNply9f3meMfzsz6tevH9Cx0j0fGfHnn38GnI8lS5bQvXt3+vXrx1133ZUtOTL737gpUaKET9s9HwA7d+5kzJgxPsv/XrZs2eLT9lcOtm/fHtAhMSsnxZ07d7Jo0SLeDVD2uH379j7tjP5X27Zt49RTT+WBBx5g0qRJDB06lLPPPpuSJUvyySefMGrUKI4cOUKxYsUYMmQICQkJTJgwgQceeIAqVapw3333MXDgwIDy9erVi/379/PKK68wYsQIypQpw6233sqwYcNUmVAix2mnwY03gtfJeuRI+Oab6MqUCapEKEHRpk0bRIQZM2YEVCI++eQTAFq2bJnrcxUsWDDNCc7Lrl27gj5OxYoVAdI5LobCkbFq1aqcdtppzJgxgzvvTBcdzMaNG1m5ciUPP/ywT//vv/9Op06daN++PS+++GKu5QiW0qVL07VrV2655ZZ077kdVyH9KkrFihUDOkP++2/mudpKly7N5ZdfziOPPJLuPf/QyYz+V15l7P3332fAgAE+fi2ff/65zz6FChVixIgRjBgxgnXr1vHSSy9x1113UadOnYBOsAkJCQwaNIhBgwaxZcsWpk+fzuDBg6lSpQr9+/fP9NoUJaQ8/DC8/jqcOAEzZ8LChXDOOdGWKiDxVS4sHnGsW9HbQkj16tW5/PLLee6559i2bZvPewcOHGDUqFHUqFGD887LrBRK9jjllFN8Si+fOHGCOXPmBH2cqlWrUrFixTQFx4t/BEdOufPOO5k9ezbfBHha8OaCuP7669P6tm3bRseOHalZsyZvv/12VJ5y27dvz8qVK0lOTqZJkyY+W/Xq1TPdt2nTpixdujStyiPA4sWL2bFjR5bnXLVqFfXr1093Tn9TzkcffeTT/vDDD6lUqRKnnHIKYENNCxYsmPZ+amoq77zzTobnrl27Nk899RQFCxZk9erVmcoJ9jPz4IMPUqtWrWyNV5SQUqsWXHed0x45MnqyZIGuRChBM2HCBNq0aUOLFi146KGHfJJNbdq0iblz5/qEdS5dupRNmzalLZPPnz+fnTt3Ur169Uz9ALp27cr48eM566yzqFGjBpMmTcpRWGZiYiL3338/9957L2XLlqVNmzb873//81FQcsOAAQOYNWsWXbt25d5776Vt27bs37+fyZMnM2PGDJ566ilq164N2JvfxRdfzO7duxk3bhzLly9PO07BggWzTOyTkpLCokWL0vVXrVo1XchtZgwbNoxmzZrRqVMnevXqRdmyZdm6dSszZ87kpptuyjRRzc0338yoUaO49NJLGTp0KIcPH2bo0KGUK1cu03Deu+++mzfffJN27doxYMAAqlSpwo4dO5g/fz6tW7fmmmuuSRu7atUq+vXrxxVXXMG3337L5MmTef7559OO36FDB8aPH0+tWrUoXbo048eP5+jRoz7n69q1K8nJyZx11lkULlyYDz74gJSUFM4999yA8vXr14/SpUvTokULSpQowdy5c1m3bl1Ak4+ihJ3Bg+HNN+2D4JdfwpIl0LRptKVKT0Yel7qdvNEZ7uiHjNi5c6e56667TLVq1UxiYqIBTPny5c2yZcvSje3Zs2fAiIKePXtm6vG+f/9+c+ONN5pSpUqZChUqmJEjR2YYneH1sPdSrVo1c88996S1T5w4YYYMGWLKli1rihUrZq699lozffr0bEdnrFixItP5OH78uHnmmWdMgwYNTMGCBdOu8a233vIZ540+CLRVq1Yt03NkFp0xcuRIn+O/++67Pvv6R0oYY8xvv/1mrrjiClOqVClTqFAhU7NmTdO3b1+zZcuWLK992bJl5pxzzjEFChQwp59+uvnoo49M7dq1zcCBAzM959atW81NN91kypcvbwoUKGCqVatmrrvuOrNy5Uof+d98803To0cPU6xYMVO2bFnz6KOPmhMnTqQdZ/v27aZLly4mKSnJlC9f3tx3333mlVde8fksjB071iQnJ5vixYubYsWKmWbNmvlE0fh/dl577TXTsmVLU6pUKVO4cGHToEEDM2nSpLTxGp0RHjQ6IxN69HDWlC+7LNu7RTI6I+o35Xjb8roSkVMmTZqU9uMfDHn1h3nZsmWmaNGipk+fPlE5f6TndcOGDSZfvnxmypQpET1vJMmrn9XMUCUiyqxc6SgRYMzPP2drtzwd4qnkTXr37s3y5cvp3bs3p556alqBrZOVRo0aMW3aNK688kpq1aoVVGKreGD06NFUrlyZatWqsXnzZkaPHk25cuW44ooroi2aouQd6teHK68Eb6K4UaPgf/+Lrkx+qBKhhIznn3+e559/PtpixAzdunVLl2o6ryAiDB8+nL///puCBQvSpk0bnnrqKYoXLx5t0RQlbzFkiKNEfPghrFgBDRpEVyYXGp2hKErQPPjgg2zYsIEjR46wd+9ePvvsM+rWrZv1joqiBEejRuBOqz9qVNRECYQqEYqiKIoSy7hzq7z/PsRQ2LEqEYqiKIoSy5x9Nlx6qX1tDDz2WHTlcaFKhKIoiqLEOu7ViHfegQBZY6OBKhGKoiiKEus0awbedO0nTsDjj0dXHg+qRCiKoihKPOBejZg+Hf74I3qyeFAlQlEURVHigZYtwVvxNjUVRo+OrjyoEqEoiqIo8cOjjzqvX38dNm2KmiigSoTix7BhwxCRdNsFF1zgM+6///5j0KBBVK9enYIFC1KlShVuueUW/vrrr3THnDBhAp06daJMmTKICPPmzYvQ1WTOZ599hoiwKZMv4bx58wLOR758vnnaUlJSeO6552jUqBGFCxemdOnSdOrUiYULF/qMS01NZcyYMbRp04YyZcpQpkwZLrzwQpYsWZKlvBn9b0SEN998M0dzEE5uuukmmjRpEtQ+mzZtQkT47LPPwiSVw9SpUxERDhw4EPZzZZcbbriBWrVqpetv3rw5IpLu+zV48GCKFi1KSkoKbdq0Sfc9BVu6vUiRIhw/ftyn/7rrruP0008P7QUo4efcc8FbJTklBZ54IqriaMZKJR0lSpTgq6++Stfn5e+//6ZNmzYcO3aMhx9+2KeKZ3JyMt9++61Pdc5p06YhInTs2JG33347YtcRSqZPn06NGjXS2iKS9jo1NZUuXbowZ84c7rnnHtq1a8e+ffuYNGkS5557Lm+//TZXXnklYKt4PvHEE9x888089NBDiAjjxo2jdevWLFiwgOTk5EzlCPS/AQLeeKLNI488wuHDh6MtRoZ4lbwiRYpEW5Q0WrZsyZtvvsk///xD+fLlAThy5Ai//PILRYoUYcGCBVx99dVp4xcsWECzZs3Ily8fLVu2ZMKECaSmpqaVl//jjz/4559/KFiwIL/88gvNmjXz2Tezaq1KDPPoo45ZY8oUW/GzatWoiKJKhJKOfPny0aJFiwzfv+2229izZw/Lly/3KT/dpUsXmjRpwg033MDixYvT+hcsWEBCQgIrV66MWyWiYcOGnHnmmQHfe/HFF/n888/58ssvucjrPQ107tyZHj160KtXL1q3bk3FihUpXLgwGzZsoFSpUmnj2rdvz+mnn864ceN47bXXMpUjq/9NuDl8+DCFCxfO1tiaNWuGWZrcUa5cOcqVKxdtMXxo2bIlYL8zXTxZCpcuXUrBggXp0qWLjxKRkpLCkiVLuOuuu9L2HTt2LCtWrKBx48YALFy4kLp161K+fPk0hQNg27ZtbNq0iVatWkX0+pQQcf750KoV/PADHD8OY8bAuHFREUXNGUpQbNq0iRkzZjBw4EAfBQKgePHiDB48mCVLlrBgwYK0/oSEnH3MvE/pboYNG0bZsmXT2t4l6RUrVtChQweKFi1K3bp1+fDDD332M8YwbNgwypcvT1JSEjfeeCP79u3LkVz+PP/885x//vk+CoSXxx57jEOHDjFlyhQAEhMTfRQIgAIFClC/fn3++eefXMviNQd8+OGH9OvXjxIlSnDKKacwdOjQdHU8Vq5cSadOnUhKSiIpKYmrrrqK7du3p73vNeV8/fXXXH755RQrVow77rgDgOXLl9OyZUsKFSpE/fr1+eKLL2jSpAk33XRT2v6BzBmbN2+mR48elC5dmiJFitCxY0fWBoh337dvHzfccANJSUmUL1+e4cOH+7y/Zs0aevToQdWqVSlSpAj169fnueee87nG48ePc++993LqqadSsGBBKleuTNeuXTl27BgQ2JwxevRoatWqRaFChahQoQIXXXSRz5z4k5F5aerUqWn/i0BbRia9Bg0aULx4cZ/vj/fm712t8vLrr79y8ODBNMXDrYC49z3nnHM455xz0vW791HiDBFf34hXX4WtW6MiiioRSkBSUlJ8NlsNFr777juMMWlPSf54++fPnx8hSS3XXnstl19+OR999BG1a9emR48ePvbjF154gREjRtC3b18++OADChcuHFRlzdTUVJ/58N6stmzZwqZNmzKcj5o1a9KgQYNM5+Po0aP89NNP1KtXL1uy+P9vUlJS0o159NFHKVasGB988AHXX389I0aM4ANvER9g/fr1tGrViiNHjvDGG28wdepUVq1axWWXXZb2v/bSu3dvGjVqxIwZM+jduzeHDh2iY8eOHD58mLfffpshQ4YwaNAgNm/enKncu3btonXr1qxdu5aXXnqJ9957j4MHD3LBBRekM3vcd999FClShA8++IA+ffowfPhwxo8fn/b+1q1bqVOnDhMmTOCLL76gT58+DB06lDFjxqSNGT16NNOnT2fkyJHMnDmT5557jhIlSpCamhpQvmnTpvH4449z99138/XXXzNx4kRq1arFwYMHM7ymhQsX+mwDBgxARKhVqxaVKlVK9/6VV15JoUKFqJrB0nNCQgLNmzf3ueEvXLgwTRFYtmxZ2lwtWLAAEeGcc84B7MpK7dq1M9zXX4koVaoUZ5xxRobXpsQ4HTpA8+b29bFj8OST0ZEjoxrhugXekpOTM6y5vnr16gB12KO/BcPQoUMNkG6bOXOmMcaY0aNHG8Ds2bMnw2OUKFHC3Hbbben6V6xYYQCfWvf79u3L8DiAefHFF9PJV6ZMmbT2a6+9ZgAzefLktL6dO3eaxMREM3HiRGOMMSkpKaZSpUqmf//+Pse64IILDGA2btyYoQxz584NOB+DBw82xhizcOFCA5iPP/44w2N07tzZ1KtXL8P3H3nkEVOgQAGzZs2aDMd4rz2QLO5r2LhxowFMjx49fPZt1KiR6d69e1r7+uuvN6effro5evRoWt/vv/9uEhISzGeffeZz7XfddZfPscaNG2fy589v/vrrr7S+H3/80QCmZ8+eaX09e/Y07u/LkCFDTOnSpc1///2X1rdr1y5TvHhxM27cOB/5O3To4HPOW265xVSuXNmkpqamm5cTJ06Y48ePm8cee8ycdtppaf2dOnUyd999d+DJNM5nZ//+/cYYY26//XbTrVu3DMdn9lk1xpiffvrJFCpUyAwbNizg+59++qlJSEgwU6dOzfQ4Q4cONYUKFUr731SoUMF89tlnJjU11SQlJZn58+cbY4zp0aOHqV+/vs++PXv2TJuD/fv3m8TERLNy5Urzzz//GMD8+eefxhhjWrRoYTp16pSpHMYE/k0LNe7fAyVIPvvM+aEvVMiYbduMMaGfU2CpyeCeqD4RSjpKlCjBrFmzfPrcjpLZwe14GAkuvPDCtNdlypShfPnyaSsRW7ZsYdu2bXTu3Nlnn27duqW7zox45513fGz8lStXDkq+jObj888/57HHHuPpp5/O1hwH+t8Ekqddu3Y+7Xr16vmsFMyaNYuePXuSkJCQtpJx2mmnUb16dZYuXUqnTp3SxrpfAyxZsoTk5GQfc1azZs2oUKFCprLPmjWLDh06ULx48bRzJiUlkZyczNKlS33Gdu3a1afdrVs3Jk2axF9//cWpp57KkSNH0lYaNm/e7BN5kJKSQr58+WjcuDETJ05MM0s0aNAg089l48aNmTx5MkOHDqVTp04kJyenOShmxb///kvXrl254IILeNS9zOzh999/5/rrr6d///707NkTsA9w7lWRhIQEEhIS0laIfv75Z8qVK8eOHTto0aIFCQkJNG3alAULFnDuueeyYMECOnbs6HOeVq1a8frrr7N9+3ZWrVpFsWLFqFevHiJCjRo1WLBgARUqVODnn39m6NCh2bo2JYa55BJbV+Pnn+HIEXj66YivSKg5Q0lHvnz5aNKkic+WlJQEkHbj+PPPPwPuu2/fPvbu3UulSpUiJi9AyZIlfdoFChTgyJEjAGk2ba+3uxf/dmbUr1/fZz68N+2s5sP7XqD5WLJkCd27d6dfv35pznFZEeh/06RJEwoUKOAzzh1NA77zAbBz507GjBlD/vz5fbYNGzawZcsWn339lYPt27cHdEjMyklx586dvPvuu+nOOXfu3HTnzOh/tW3bNgAeeOABnnrqKfr27csXX3zBkiVLGDJkCEDadQ4ZMoTbb7+dCRMm0KhRI6pWrcrzzz+foXy9evXi8ccf57333qN58+ZUqFCBRx55JEPzh5eUlBSuvvpqChQowJtvvplOUdm/fz9dunRJ89vw8vrrr/vMQ69evQDSFIYFCxawcOFC6tSpQ5kyZQDSzBJ///03mzdvTucY6faLWLhwIS1atEiTx7vv0qVLOXbsmDpV5gX8fSMmTIB//42oCLoSEWaMyXpMPNGmTRtEhBkzZtCwYcN073/yySdAaBy2ChYsmOYE52XXrl1BH6dixYoA6RwXQ+HIWLVqVU477TRmzJjBnXfeme79jRs3snLlSh5++GGf/t9//51OnTrRvn17XnzxxVzLESylS5ema9eu3HLLLeneczuuQvpVlIoVKwZ0hvw3ix+v0qVLc/nll/OIO3WvB6+S6iWj/5VXGXv//fcZMGCAj1/L559/7rNPoUKFGDFiBCNGjGDdunW89NJL3HXXXdSpUyegE2xCQgKDBg1i0KBBbNmyhenTpzN48GCqVKlC//79M7yue++9lyVLlrBo0aJ0ypsxhp49e7J7925mz55N/vz509677LLLfPKDeOc9KSmJM888kwULFlC+fPk0nwewisDLL7/MDz/8AJBOEahXrx4lS5ZkwYIFrF69Ot2+r732GlWrViV//vw0bdo0w2tS4ojLL4dGjeDXX+HQIXjmGfBboQonuhKhBEX16tW5/PLLee6559KeCr0cOHCAUaNGUaNGDc7zJkPJBaeccgq//fZbWvvEiRPMmTMn6ONUrVqVihUrpik4XvwjOHLKnXfeyezZs/nmm2/SvTdkyBBEhOuvvz6tb9u2bXTs2JGaNWvy9ttvZ3vJPJS0b9+elStXkpycnG5Vo3r16pnu27RpU5YuXcpWlzf44sWL2bFjR5bnXLVqVbpVnSZNmqQz5Xz00Uc+7Q8//JBKlSpxyimnADbUtGDBgmnvp6am8s4772R47tq1a/PUU09RsGBBVq9enamcYD8zDz74ILVq1cp0/BtvvMHzzz/P5MmTA4YAjxo1is8++4z3338/3WpUmTJlMpz3Vq1apa0muBWBFi1asHPnTqZOnUr58uXT5QfxOlr+8MMPLFq0KJ0S8euvvzJr1iwaN24cU/kxlFwg4ltTY9w48u3dG7HT60qEEjQTJkygTZs2tGjRgoceesgn2dSmTZuYO3euT1jn0qVL2bRpU9qS9fz589m5cyfVq1fP1A+ga9eujB8/nrPOOosaNWowadKkHIVlJiYmcv/993PvvfdStmxZ2rRpw//+9z8fBSU3DBgwgFmzZtG1a1fuvfde2rZty/79+5k8eTIzZszgqaeeonbt2oC9+V188cXs3r2bcePGsXz58rTjFCxYkLPOOivTc6WkpLBo0aJ0/VWrVk0XcpsZw4YNo1mzZnTq1IlevXpRtmxZtm7dysyZM7npppsyTUJ08803M2rUKC699FKGDh3K4cOHGTp0KOXKlcs0nPfuu+/mzTffpF27dgwYMIAqVaqwY8cO5s+fT+vWrbnmmmvSxq5atYp+/fpxxRVX8O233zJ58mSef/75tON36NCB8ePHU6tWLUqXLs348eM5evSoz/m6du1KcnIyZ511FoULF+aDDz4gJSWFc889N6B8/fr1o3Tp0rRo0YISJUowd+5c1q1b5xPx4eaPP/6gb9++XHzxxVSrVs3n/1KzZk3Wrl3L0KFDufnmm8mXL5/P+/Xq1aN48eIZzlXLli2ZOHEi27dv91EEypQpw+mnn86XX36ZzsfHva/XL6O513sfm+ukQIECzJw5k4EDB2Z4biUO6doV6teHVavgwAFO+d//IIPPR8jJyONSt9BEZ8Qb/tEPGbFz505z1113mWrVqpnExEQDmPLly5tly5alG9uzZ8+AEQU9e/bM1ON9//795sYbbzSlSpUyFSpUMCNHjswwOsPrYe+lWrVq5p577klrnzhxwgwZMsSULVvWFCtWzFx77bVm+vTp2Y7OWLFiRabzcfz4cfPMM8+YBg0amIIFC6Zd41tvveUzzht9EGirVq1apufILDpj5MiRPsd/9913ffb1j5QwxpjffvvNXHHFFaZUqVKmUKFCpmbNmqZv375my5YtWV77smXLzDnnnGMKFChgTj/9dPPRRx+Z2rVrm4EDB2Z6zq1bt5qbbrrJlC9f3hQoUMBUq1bNXHfddWblypU+8r/55pumR48eplixYqZs2bLm0UcfNSdOnEg7zvbt202XLl1MUlKSKV++vLnvvvvMK6+84vNZGDt2rElOTjbFixc3xYoVM82aNfOJovH/7Lz22mumZcuWplSpUqZw4cKmQYMGZtKkSWnj/T+rGUXuAOa1115LO36gLSvv+Q0bNhjAJCUlpYtI8X6fxo4dG3DfOXPmGCBd5IYxxpx33nkGMO+9916m5/ei0RlxxDvvpEVqHC9a1Jhdu0J2aDKJzoj6TTnetryuROSUSZMmpf34B0NWYXPxyrJly0zRokVNnz59onL+SM/rhg0bTL58+cyUKVMiet5Iklc/q5mhSkQckZJiTN26aYqEySDUOCdkpkSoT4QSEnr37s2dd95J7969+e6776ItTtRp1KgR06ZNY9KkSYwdOzba4oSc0aNH8/rrrzNv3jymTZvGJZdcQrly5bjiiiuiLZqinJwkJoInQgmAd98Fvyy14UB9IpSQ8fzzz2caQney0a1bt3SppvMKIsLw4cP5+++/KViwIG3atOGpp57K1M6vKEqY6d4dJk1i3ZlnUnvsWMhhyYFgiPhKhIjUE5HZInJIRP4WkREikqV7uojUF5FvPPvtFJGJIlLMb0wBEXlURNaLyGHP3+EiUjDA8bqJyBLPuP9E5CsRKRrKa1WUvMqDDz7Ihg0bOHLkCHv37uWzzz6jbt260RZLUU5u8uWDuXPZesUVkM1Cebk+ZUTO4kFESgGzgNVAZ6Am8DRWmRmSyX4lgDnA70B3oAwwFqgEdHENfQLo7znWL8DZwCigJDDQdbxbgHGeY9wHlALaoSsziqIoipJtIn3T7A8UBroZY/YBM0WkODBMRMZ6+gJxm2e/y4wxewBEZBfwiYg0McZ4c+ZeC0w0xjzjac8VkSrAdXiUCBEpCzwLDDDGvOo6h29geg4xxkQ85bOiKEqosf50ipI5kTZnXAx87acsvINVEDLLTtQY6x26x9X3DTZcyp3YPz/gn2VjD+C+q1/t+ft6doXOLvnz509XjVBRFCUeOXz4sE+GTUUJRKSViLrAGneHMWYzcMjzXkYUAo759aUAJwB3LdtJQD8RaSUixUSkDXAr1nThpTmwFugtIn+JyHER+VFEcp2nuXz58mzdupVDhw6pFq8oSlxijOHQoUNs3bo1qPoyyslJpM0ZpbArA/7s9ryXEeuBa0UkvzHGW64vGUgESrvGPYhd1fje1TfBGDPC1a4I1MH6TdwP/Of5+5WI1DbGpMvdKyJ9gb5gixHNmzcvQ0ETExPZv3+/mjSyiZp/woPOa+g5mebUGMPBgwd9UpuHiwMHDmT6m6oETyTnNBqOhIEe0SWDfi+vYn0aXhSRYVjHyglAqmfzch9wPTAAWA40AkaKyH/GGG+pswSgGHCVMeYrABFZAPwJ3AGkqw5kjHkFeAWgSZMmJrOUwEpwzJs3L9MUy0rO0HkNPTqn4UHnNfREck4jrUTsxkZK+FOCwCsUABhj1nhWA54F+mHNGK9gFY8dkOYwOQq43eUw+a2IHAPGicg4Y8w/gLcM5DzX8feJyE9AvRxfmaIoiqKcZETaJ2INfr4PIlIVKIqfr4Q/xpgpQAWgIVAZu2pQC/BWtamBdaxc5rfrL1hlqZqn/RtW+fBflxSscqIoiqIoSjaItBLxJdBRRJJcfd2Bw8D8rHY2xhwxxqzw+C1cj5X/Pc/bf3r+nu23W7Ln7ybP38+wCsP53gGePBTJwK/ZvhJFURRFOcmJtDnjJeBO4EMRGYNdPRgGPOMO+xSR9cB8Y0xvT7s4MBj4FhuVcT5wD9DHGLMLwBizQ0Q+BsaISCGsT0Rjz/HfN8b86xm3VEQ+ASaLyIPATqxj5XFgfDgvXlEURVHyEhFVIowxu0WkPTbk8lOsH8Sz2Bu9v1zuVNipwFlAH2z0xUqsY+THfvv1BB7FKiqVga3Ay8BIv3HXA08CzwBFgB+AdsaY3Tm+OEVRFEU5yYh4dIYxZjU2xXRmY6r7tQ8CF2bj2PuAez1bZuMOYPNH3JrVMRVFURRFCYxoUqTgEJF/cfwvlNxTFmtSUkKLzmvo0TkNDzqvoSfUc1rNGFMu0BuqRChRRUSWGmOaRFuOvIbOa+jROQ0POq+hJ5JzGvFS4IqiKIqi5A1UiVAURVEUJUeoEqFEm1eiLUAeRec19Oichged19ATsTlVnwhFURRFUXKErkQoiqIoipIjVIlQQoKI1BOR2SJySET+FpERIpKYjf1KiMhrIrJbRPaKyHQRKeN6P1FEHhCR70TkP8/2jYg0De8VRZ9wzWmA8V1ExIjI0tBeQWwS7nkVkTIi8rKIbBeRwyKyRkRuDM/VxAbhnFMRKSAij4rIes98rheR4SJSMHxXFH1yMqeeuXrS83t5WEQyNDWISGcRWSEiR0RktYh0z5GgxhjddMvVBpQC/gZmAR2A/sBBYFQ29v0K2AhcAXQFfge+c71fDFv99RngEuBi4HPgKJAc7WuPxzn1G1sI2ABsB5ZG+7rjfV6B4sAq4EfgKmyK/tuBW6J97XE8p88Ah4C7cUoeHAaej/a1x9qcYqtk7wa+BmbbW3zAca2xJSRe8Mzpk9gClBcGLWu0J0u3+N+Ahzwf3OKuvvs9X/zimex3Drai6rmuvmaevgs87USglN9+BbAF1V6L9rXH45z6jX8E+A6YepIoEWGdV+AJYD1QONrXmofmdDvwtN++zwA7on3tsTannnFeX8c7MlEivgbm+PV9AXwfrKxqzlBCwcXA18ZVRA14B1vn5Lws9tthjPnW22GMWYx9MrnY0041fjVNjDHHsE975UMjfkwStjn1IiKnYn+YBoZK6Dgg3PN6MzDZGHM4dCLHPOGe0/zAXr9992CrMedVcjqnVmvIBI8Z6HycCtju45/jqWqdbVSJUEJBXWCNu8MYsxmrNdcNZj8Pv2W2n+dLkAysDlrS+CESc/o08J4x5udcyBlvhG1eReQ0rGK7R0S+EJFjIvKviDwjIgVCIn1sEu7P6iSgn4i0EpFiItIGW/doXK6kjm1yOqfZoSZWMfOf+9+wOsHpwRws4gW4lDxJKeyTgT+7Pe/lZL8amew32LPvpOyJF5eEdU5F5HygI0H+YOQBwjmvFT1/x2Kf6i4CGgGPY+3P9wctbXwQ7u//g9gn8O9dfROMMSOCkjK+yOmcZvfYBDj+br/3s4UqEUqoCLSEJhn053g/EemEVSLuMcasDUrC+CMscyoi+bAOVaOMMdtzJWF8Eq7Pqndld5Uxpo/n9RwRSQIeFpFhxphDQUsbH4Tz+38fcD0wAFiOVcxGish/xphHcyBrvJDTOc3p8SWD/kxRc4YSCnZjvYL9KUFgbTqr/UoG2s8T1vku8LIx5rmgJIw/wjmnfTzt10WkpIiUxDqrJnra+XMgb7wQznnd5fk712/MHKAgdhk5LxK2ORWRssAo4AFjzDhjzLfGmBeBB4CHRCSv+kXldE6ze2wCHN/bDur4qkQooWANfnY6EakKFCWwzTPD/TyksweKyOnY0M7Z2CeSvE4457QOcArW6323Z7sGaOx5nbN48fggnPP6B3AswBjvE96JoCSNH8I5pzWw9vtlfmN+wa6kVwte3Lggp3OaHf4Ajvsf39M+gQ2zzTaqRCih4Eugo2fZ1kt3bCz3/Cz2qygirb0dItIE+8PxpauvEjYk6Q/gGmNMaghlj1XCOafjsN7Z7u1r7I/H+cDMEF1DLBK2efVEDc0E2vnt2x7rELc+19LHJuH8rP7p+Xu2377Jnr+bcihzrJPTOc0SY8xR7GrZVX5vdQcWGmP8I2GyPKBuuuVqwzribMP+gF4A9AUO4JcYBfsjOtmv7ytssqNuQBdgLb7Jpgpjn0L2AJ2AFq7trGhfezzOaQbnm8rJkScirPOKzXNwDHgNuBC4FzgCDI72tcfxnH7k+f4PxCq5g7Ahn+9F+9pjdE4vBq7EOp4bz+srgWquMd5kU88BbbHOwJpsSrfobUA9rO33sOfDPxJI9BuzCZjq11fS84O7B9gHvAWUdb1f3fNFCLRtivZ1x+OcZnCuqZwESkQk5hUb9fIzNqvqFmxCr4RoX3e8zik2C+hT2JXIw54b51ggKdrXHaNzuimD38ub/MZ1AVZ6PqdrgB45kVOreCqKoiiKkiPUJ0JRFEVRlByhSoSiKIqiKDlClQhFURRFUXKEKhGKoiiKouQIVSIURVEURckRqkQoiqIoipIjVIlQFEVRFCVHqBKhKIqiKEqOUCVCUZSAiMhEEdnu13e1iGwXEfG0RUR+FZGe0ZEyeojIeBGZHG05FCWaqBKhKEpGNASW+/V1Ar4wTqrbq7F5/t+KpGAxwpPAdSJSK9qCKEq0UCVCUZSMOBP41dsQkQTgImxJdi93Am8YY45HWLaoY4zZBHwP3BplURQlaqgSoShKOkSkOrbwkXsloil21WGmZ0wtoCXwQYD9rxGRoyJSI8B7Z4iIEZHLwyF7ZoRBrv9hVyP0t1Q5KdEPvqIogWjo+etWIjphyzTv87TbAwdxrVYAiEhBYAzwqjFmQ4Bjr8eWIW4UUomzIExyLQAqAA1yL6GixB+qRCiKEogGwHHgN1dfJ3xNGcnAb8aYE3773gCcAjwT6MAe08c/wGkhkzZ7hEOuVUAq0CzX0ilKHJIv2gIoihKTNATWGGOOAYhIJeAs4FrXmIrAzgD73ggs8j7ti0hl4CrgBZdDZlHAe+yqwFSgMnACq6g84BqbhoiUACplJbwxZk1u5fKMmQhcDlQ2xkiA86SIyB7sXCjKSYeuRCiKEogG+JopLgE2GGPWuvoKAUfdO4lIfqAF1uHQy0XA/d4btYgUBpJwFJAUrNJwBlZRaQ50y0Cuq7CrI1ltPuRQLoC3gbMzkMXLUexcKMpJhyoRiqL44PEdOJ30/hCf+w3dBZT06zsFyA9scvW1B/52tVthf3t+ADDGbDPGLPW8PuY5b9VAshljJhljJKstwK5By+U537fGmB2BZHFREjsXinLSoUqEoij+1AcS8SgRIlIAuID0SsRa0vsPJHr+FvTsWwboiL2Be+kN/AvM9j+xZ3wX4OvcXEAAciVXRohIOaAI8HtoxFSU+EKVCEVR/PFGGnjNGedifyvm+437ATjVcyP1shnYC/QRkUuxSajeAOqLyLUi8hjQA3jE62/hxbMC8gHwnDEmnUkil+RYrixoAhhslIainHSoEqEoij/Ngb+MMd6U152AWcaYo37j5mGX8S/ydnhuwH2wOSbeAv4E7gPGA68A1wMDjDEvuw8kIonAdOAXY8zTob6gnMqVDS4C5htj/guhuIoSN0gAB2hFUU5SPKaLP4BPjTG3efp+B540xrwaYPzzQC1jTKdcnncS1uTQK1BURrQREePva+FRfP4EHjTGvBkdyRQluqgSoSgKIpKEjV7oC1wMNDLG/JGN/U7B+kacZYzJkV+AiLTCRk2sxOZcAJhijHkhJ8cLJR7l5iKgCrAV+MoYc4vnvR7ASOAMY0xK9KRUlOihSoSiKIjIjcALwE/AvcaYX4LYtwewzRjj7zORpxGRa4Ctxphvoy2LokQLVSIURVEURckR6lipKIqiKEqOUCVCURRFUZQcoUqEoiiKoig5QpUIRVEURVFyhCoRiqIoiqLkCFUiFEVRFEXJEapEKIqiKIqSI1SJUBRFURQlR/wfV2+TCYLpxGIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjzz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J/(\\omega_{2}-\\omega_{1})$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, alpha, rtc) =(10, 8, 1, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 2min 16s\n"
     ]
    }
   ],
   "source": [
    "%time F_rjxx = [mainxx(rde2xx, rdg, alpha, rtc, rj) for rj in rj_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.plot(rj_list, [f[0] for f in F_rjxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rj_list, [f[1] for f in F_rjxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$J/(\\omega_{2}-\\omega_{1})$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_J_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/1q_chi_2d-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 21\n",
    "xi = .39 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "eta = m * omega_qfp\n",
    "toq = 0.1\n",
    "toqfp = 1/toq\n",
    "omega_q = toq * omega_qfp\n",
    "delta = 0.2 * omega_qfp # Verstimmung\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(theta, rdg):\n",
    "    \n",
    "    g = delta/rdg # rgo: [5, 8]\n",
    "    \n",
    "    Delta_q = np.sin(theta) * omega_q\n",
    "    Delta_eff = Delta_q * np.exp(-eta)\n",
    "    epsilon = np.cos(theta) * omega_q\n",
    "\n",
    "    omega_q_eff = np.sqrt(Delta_eff**2 + epsilon**2)\n",
    "    \n",
    "    theta_eff = np.arctan(Delta_eff/epsilon)\n",
    "    \n",
    "    omega_qfp_eff = np.sqrt((toqfp*Delta_eff)**2 + (toqfp*epsilon)**2)\n",
    "    \n",
    "    chi = g**2 * np.sin(theta_eff)**2 / delta\n",
    "    \n",
    "    return (chi, theta_eff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta_list = np.linspace(np.pi/20, np.pi, 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi1_list = []\n",
    "for theta in theta_list:\n",
    "    rdg = 8\n",
    "    (chi, theta_eff) = parameter(theta_list, rdg)\n",
    "    chi1_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(theta_list, np.array(chi1_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(0, 3.2)\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_theta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi2_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta = np.pi/4\n",
    "for rdg in rdg_list:\n",
    "    (chi, theta_eff) = parameter(theta, rdg)\n",
    "    chi2_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, np.array(chi2_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_delta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta_list = np.linspace(np.pi/20, np.pi, 100)\n",
    "for rdg in rdg_list:\n",
    "    for theta in theta_list:\n",
    "        (chi, theta_eff) = parameter(theta, rdg)\n",
    "        chi_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = np.linspace(5, 10, 100) #rdg_list\n",
    "x = np.linspace(np.pi/20, np.pi, 100) #theta_list\n",
    "\n",
    "extent = np.min(x), np.max(x), np.min(y), np.max(y)\n",
    "\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "(Z, theta_eff) = parameter(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "im = ax.imshow(Z, origin='lower', extent=extent)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\delta/g$')\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_g.pdf')\n",
    "\n",
    "# Meist du so? Wie kommt der Wert von Z, also $\\chi$?\n",
    "# Danke!\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/1q_chit_fq-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import cmath\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 27\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "toq = 0.1; toqfp = 1/toq\n",
    "\n",
    "eps = toq*omega_qfp\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde, rdg, alpha):\n",
    "    \n",
    "    theta = np.arctan(rde)\n",
    "    Del = eps * rde\n",
    "\n",
    "    rde_eff = rde * np.exp(-eta)\n",
    "    theta_eff = np.arctan(rde_eff)\n",
    "    Del_eff = eps * rde_eff\n",
    "    \n",
    "    omega_eff = toqfp * eps * cmath.sqrt(1+rde_eff**2)\n",
    "    \n",
    "    delta_eff = omega_r - omega_eff\n",
    "    \n",
    "    g = delta/rdg\n",
    "    geff = g*np.sin(theta_eff)\n",
    "    \n",
    "    chi = geff**2/delta_eff\n",
    "    \n",
    "    #chi = rco*omega_qfp\n",
    "    \n",
    "    H_f = -(delta/2 + chi*(a.dag() * a + 1/2)) * (np.cos(theta_eff)*sz + np.sin(theta_eff)*sx)  # H in der Flussbasis\n",
    "    H_e = -(delta/2 + chi*(a.dag() * a + 1/2)) * sz # H in der Energiebasis\n",
    "    \n",
    "    return (chi, H_f, H_e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = zus0 * zus0.dag() * ket2dm(psi0_q) * zus0 * zus0.dag()\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        \n",
    "        Mid = zus1 * zus1.dag() * ket2dm(psi0_q) * zus1 * zus1.dag()\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), fock(N, k))\n",
    "            \n",
    "            if l == k:\n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l)) * (fcl.dag()* U * fcl)\\\n",
    "                * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k)\\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l))\\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, alpha) =(1, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 5min 14s, sys: 5.5 s, total: 5min 19s\n",
      "Wall time: 3min 34s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtc = [main(rde, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_chit_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 3, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, rtc) = (1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 10min 55s, sys: 12.9 s, total: 11min 8s\n",
      "Wall time: 6min 54s\n"
     ]
    }
   ],
   "source": [
    "%time F_alp = [main(rde, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_alpha_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/2qm-chit-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, alpha) =(.5, 8, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 41min 30s, sys: 2min 46s, total: 1h 44min 16s\n",
      "Wall time: 53min 28s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_chit.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/2qm_alpha-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.arange(.1, 3, .2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, rtc) =(1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 30min 47s, sys: 50.3 s, total: 31min 38s\n",
      "Wall time: 17min 5s\n"
     ]
    }
   ],
   "source": [
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#%time F_alp = pool.starmap(main, [(rde2, rdg, alpha, rtc) for alpha in alpha_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_alp = [main(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=1)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_alpha.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/2qm_chi_2d-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .55\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "f=parameter(.3, 15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3282003239238963e-05"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f[1]/omega_qfp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(1, 20, 30) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 2h 8min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rdg = [main(rde2, rdg, alpha, rtc) for rdg in rdg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(rdg_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_xlim(5, )\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\delta/g$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "#plt.show()\n",
    "fig.savefig('m_rdgfq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZgAAAEdCAYAAAAxRnE+AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/d3fzzAAAACXBIWXMAAAsTAAALEwEAmpwYAABk0klEQVR4nO3dd3gU1dfA8e9JryQBQiAFEnoHqYJUGwiKSrGBDSwIYgELiChN0NcCiigqIpafIooVUQQNTXqH0AmBVEIo6X3v+8duQnqBbCYh9/M8+yQ7c/fO2ZmdPXun3CtKKTRN0zStotkYHYCmaZp2bdIJRtM0TbMKnWA0TdM0q9AJRtM0TbMKnWA0TdM0q9AJRtM0TbMKnWA0TdM0qzAswYhIiIj0K2H+UhGZXca6wkTk5rLUa5TyvJ/qrKquf02rDDVlPy8rqycYy5d/qogk5Xn4KqXaKKXWVfTy8tabN/FUdyLiKyIRRsdRmoLb1ahtICKOIvK5iJwWkUQR2SMit+WZ/7SI7BSRdBFZegX1rxORiyLieJVxVqntKiK1ReRnEUm2rLsHSij7jYhEi0iCiBwTkccqM9ZiYipxuxtNRCJFpKPRccDlz54111lltWDuUEq55XlEVdJyryWDgL+MDqIasQPCgb6ABzANWC4igZb5UcBsYEl5K7bU0R44DAy5yjir2nZdCGQAPsBI4GMRaVNM2blAoFKqFub1MFtEOldOmMUqbbsbRkTqAvUwf26qgpzPntXWmZGHyPL9shWR60RktyWDfg845ZnnKyIrROSciJwSkWdKq1dEvgYaAr9bWk0viciLIrKiQPkFIjK/mLqUiDTN8zxf89eyrBdEZL+IxIvI9yLiVNr7KWZZR0XkgIjUtzxva6mzlaXIIGCVZZ675ZdQ3wJ1BFhirlPSssrL8j5ftLzPZMuvHR8R+dPy/taKiFeesjmHKwttgyLqHisif4jIQhGJE5EoEbnlamNWSiUrpaYrpcKUUial1ErgFNDZMv8npdQvwPkrqP4h4GdgKfDwVYaad7t6iMh3lvWQKCJ7RaTS9lERcQWGAdOUUklKqU3Ab8CDRZVXSoUopdJznloeTcq4LDsRmWb5vJwXkQcs++jUq3kPpW33IuK44n3cMr9M+7llGeGYv3PPW96z3dW815JYWiUJIpItl48cZYtIWp7v3UHAqrKsszJ8PxVNKWXVBxAG3FzSdMABOA08D9gDw4FMzL8wbYBdwGuWco2BUGBAMXUV+b/leQMgGfC0PLcDYoHOxcSugKZ5ni8FZhdY7nbAF6iN+ZfJ2JLeTwnryRnYAjxuiWsX8LJlnj0QB7hbnk8HVhdTTxLQzwrbcCvmX7V+lnW2G7gOcAT+BV4vZp0Xuf3zzP8IuAAMsGzr14G1RZRbCVwq5rGyDO/BB0gDWhaYPhtYWs71cQK42bLNkwGfK1yvBbfrIuAbwNWyLtpe5XYr1zqzbM/UAtNeAH4vZfulWPaV3YBbGWN7E1iL+RfzHZZ951DOuqiobV/cds8z/4r2ccu8cu3nwHjg+0rcno8Cf+d5fgzoU9Rnr7R1RgnfTyU9rJZBC/hFRLIs/69TSt1VYP71mN/wfGV+Nz+KyETLvK6At1JqpuV5qIh8BtwHrC5PEEqpaBHZAIwAPgMGAnFKqV3lfkeXfaAsh/xE5HegYynvp7jYUkVkNdAOeBXIAt6xzO4D7FNKJYqILfAU8LRlmd6YPyShlrJZmD8MRRIRH2AFkKCUGlSO97lAKXXWUsdGIFYptcfy/GfgpnLUlVd74E2l1GpLXYeA3gULKaVuv8L6ERF74H/Al0qpI1daj6WuXpgTQLBSKltE/gUeAOaV8JoewHuYDz1FAQ8ppTLJs10tRTOB40CK5XNz8ArqzHUF68wNiC8wLR5wL+4FSqlxIjIB6AH0A9KLK5tDRGoBzwGtlVLxIrINaAlMzbMu8i7jirZ9BW73ovZxKP9+3gHYe6VBXMF6aAccgNzWaRMuf6YKfvawlCtynZXy/VSsymp+36WU8rQ87ipivi8QadlIOU5b/jYCfEXkUs4DeAVzlr0SXwKjLP+PAr6+wnpyxOT5PwXzTlrS+ynJQeB2YBLwiFIq2zI99zAK0Bbzcdyc5DoReAJARJwxfxnElrCM+zHvEOVJLgBn8/yfWsRzt3LWl6Md8Hue520x/5KtEJZDTF9j/iJ+ugKqfBjzr9CcbfMdpR8mOw3cqJTqi7n1fadlet7tCnAEc4shWUSevMI6r0YSUKvAtFpAoS/9vJRS2cp8OM0f84+f0twIHMvzo8gBcyJbUL5wi1fB272ofRzKv593BPZdZSzlkZtgLP9HK6UuWJ4X/OyVZZ0V9/1UrKpyH0w04CcikmdaQ8vfcOBUngTlqZRyL+MXZFFjEfwCtBeRtphX1v9KeH0K4JLnef0yLBNKfj8lOQQEAbOUUnlPBA4C/rD87wdcVEolWJ4P5HJC6QtcBHJaFmNFZLOIfCsiG0WkN+bk/LyI3C4iB0XkNzFfNVLo/EgFKXY8CBEJwtzcPppn8nUU8SvPcr4nqZjHn8XUL8DnmH+MDCv4C7+8LAn8HsxJJcevQFMR6WApk2+dAyilopRSqZbyWYDJ8n/udhWRIZh36k5KKRel1CcFlp2v3hLqzPua8q6zY4CdiDTLM60DEFLGVWRH2c7B+GJudeV4AvMXdZGJrLzvo5zb/Ur3cSjHfm758m5Lgc+25fzNfBE5LCIPisgnYr4ib3ARdZR3e+ZNMB3y/A/5v1PKus6K+34qVlVJMFsw7yTPiPnk31Cgm2XediBBRF4WEWcRsbWcYOpahnrPYj5nk0splQb8CHwLbFdKnSnh9XuBByzLHIj5C/xq309JHrL8/SJnguVL2DFPc/UCUEtEgkTkfsy//lqLiCfmczPzlVImEWkH9AduwPzLMEsptRHzh6w3sAnwAkYD3TEf5rGGQtsgj/bAAaVU3i/H6yjiV55S6jaV/0rEvI/iLqn8GGiF+SrG1LwzLNvFCbAFbEXESfKcdBXzyd6lBeq7C/P632cp7wRkY/4l+FBR67zAMoOA24CVRWzXtkAklpahiDSUyxdOFFtv3jqvdp0ppZKBn4CZIuIqIjdgbhkVauWLSD0RuU9E3Cz7xwDMreN/S1mHABFARxFpICLdMV9EUE9EHIooeyXbvtjtXoS9XNk+DuXbz50tj9zvXDFfVZZz1dZIYArmIxIPA7cWrKA868FStzeXjwa0xPwDoqjvFCjbOiv0/VSaKpFglFIZwFDgEcy/wO/F/EHH0gy7A3Pz8hTmE1OLMW+Y0swFXhXzobUX8kz/EnN2L+3w2LOWZV/C/AH4pQzLLPH9FEdEugHjMO98ea/MGEz+puwOYBnmHWMM5stDe2I+dr8NeMtS7m5gkaX5ngUcsPyKwvKF3g74TikVZ4n3Sq6mKovitgGYE8zenCdivvqtPiWceygrEWkEPIn5cxOT55feSEuRVzEf2puM+VBpqmVajgDgvwLVPgwEWsrmfYzA/PkotM7zxFML8+fuQcv6Lrhdv8B8aCJcROIxf15yEl6R9RZRZ0UYh/mLMBZzS+0ppVSIZXl/isgrlnIK8+GwCMyf8XeA55RSv+apq6h1COZLY//GfML8O8z7yl7yJKcrVYbtXtAV7eNQvv3ckrwXAYfk8n1P7THvg4lAXWC5pVxdoKQfvmXRHjiZJ1lEAvdYEnq+z15Z1lkJ308lU1dxlUp1fWBuxqYAtYyOxRKPI+bDEBMwJ73xeeatAgZdQZ3zuXw13VeYr/5oBnxqmTYO84l7MLdephq9HqrKA3Or8DBgf7Xr3PK/HebDETdeyXYtZlsWqrMqPa50HdakB+YLHYZZ/n8Rc+sBzD90brHicsv1nVLS91NpjyrRgqlMll/xE4Fl6vJ5DKPNwHxo5ENgPzA4z+GCdUDwFdT5FfC+mK/w8sf8q7cDlw8/tQOUiPyD+RdNqVeE1BRKqQylVCtV/nM2Ra1zMB866g68JuYeAO6lfNu1qHqLqrPKuIp1WJO043ILvgOWc6eW6futuNx1lO87paTvpxKJJUPVCGK+VO8s5is9Biqlwg0OCcu5pL+Bjkqp05bjo6uB80qpHhW0jL+A4UqppDzT1mC+l6jQyWHt6hW1zqtyvZpWlKv9fqqs+2CqBGU+vnmll9NahVJqB+aT7TnPTwHNK3gxLkV8ITno5GJVRa3zqlyvphVytd9PNaoFo2maplWeGncORtM0TascOsFomqZpVlHtzsF4enqqpk2bll7QYMnJybi6uhodRol0jBWnOsSpY6w41SHOgjHu2rUrTinlXalBGH0teHkfzZs3V9VBcHCw0SGUSsdYcapDnDrGilMd4iwYI7BTVfL3tT5EpmmaplmFTjCapmmaVegEo2mapllFtTvJX5TMzEwiIiJIS0szOpRcHh4eHD5cVYbeLpqOMT8nJyf8/f2xt7evlOVp2rXumkgwERERuLu7ExgYSP6hGYyTmJiIu3uxAwFWCTrGy5RSnD9/noiICIKCgqy+PE2rCa6JQ2RpaWnUqVOnyiQXrfoREerUqVOlWsGaVt1dEwkG0MlFu2r6M6RpFeuaSTBGs7W1pWPHjrmP06dPs27dOm6//fYKW8YjjzzCjz/+eNX1DBo0iEuXLl19QJpmRUopNodvZsQPIxjwzQCyTFmlv0irUq6JczBVgbOzM3v37s19npiYSFxcnHEBlWDVKvNgdomJRQ6BrmmGyjJlseLQCt7b+h7bI7fjYu9CSmYK3x74loc6PFR6BVqVoVswlWT69Om8887lMb3atm1LWFgYycnJDB48mA4dOtC2bVu+//57ACZPnkzr1q1p3749L7xweaThtWvX0rt3b5o3b87KleZh2MPCwujduzedOnWiU6dObN68GYDo6Gj69OlDx44dadu2LRs3bgQgMDCQuLi4YpetaUa4lHaJ78O/p/H7jblvxX1cSL3Ah7d9SMykGDr4dGD2htm6FVPNXHMtmOf+eo69MXsrtM6O9Tsyf+D8EsukpqbSsWNHAIKCgvjqq6/KVPdff/2Fr68vf/zxBwDx8fFcuHCBn3/+mSNHjiAi+Q5nhYWFsX79ek6ePEn//v05ceIE9erVY82aNTg5OXH8+HHuv/9+du7cybfffsuAAQOYOnUq2dnZpKSk5Fv22rVrCy1b0yrbyQsn+WDbByzZu4SkjCT6Bfbjw0Efcnvz27ERG+I3xzMrexZDLgxh2cFljGo/yuiQtTKyagtGRAaKyFEROSEik4uY7yUiP4vIfhHZLiJtrRmPNeUcItu7dy8///xzmV/Xrl071q5dy8svv8zGjRvx8PCgVq1aODk58dhjj/HTTz/h4uKSW/6ee+7BxsaGZs2a0bhxY44cOUJmZiaPP/447dq1Y8SIERw6dAiArl278sUXXzB9+nQOHDhQ6HLf1q1bF1q2plUGpRQbT29k6PdDabagGR/t/Ii7Wt7FJ50+IfjhYIa0GELi1kT23bqPPTfswX2CO/3pz+wNs8k2ZRsdvlZGVmvBiIgtsBC4BYgAdojIb0qpQ3mKvQLsVUrdLSItLeVvuprlltbSMIqdnR0m0+UBJHMuh23evDm7du1i1apVTJkyhVtvvZXXXnuN7du3888//7Bs2TI+/PBD/v33X6DwlU4iwrx58/Dx8WHfvn2YTCacnJwA6NOnDxs2bOCPP/7gwQcf5MUXX+Shhy4fw27WrFmRy9Y0a8nMzuSHQz8wb+s8dkbtpLZzbSb3msz4ruPxq+XHunXrSNieQNjrYVz46wL2de0JnBHI6TdO89LRl7itxW18H/I9D7R7wOi3opWBNQ+RdQNOKKVCAURkGXAnkDfBtAbmAiiljohIoIj4KKXOWjEuQwQGBuaeM9m9ezenTp0CICoqitq1azNq1Cjc3NxYunQpSUlJpKSkMGjQIK6//nryDk/www8/8PDDD3Pq1ClCQ0Np0aIF8fHx+Pv7Y2Njw5dffkl2tvkX3unTp/Hz8+Pxxx8nOTmZ3bt350sw0dHRNGzYMN+yNc0aLqZe5NNdn7Jg+wIiEyNpXqc5Hw/+mIc6PISLvbmFnrAjASbD7m27satjR+M3G+M73hc7NzvSTqURuzyWbjO6MWvDLO5tcy+2NrYGvyutNNZMMH5AeJ7nEUD3AmX2AUOBTSLSDWgE+AP5EoyIPAE8AeDt7c26devyVeLh4VElrojKG0POOY+srCwSExO59dZbWbJkCe3bt6dTp040bdqUpKQkjh8/zrRp07CxscHOzo558+YRHR3NfffdR3p6Okop5syZQ2JiIpmZmQQFBdGrVy9iY2N57733yMzM5KGHHuLBBx9k2bJl9OnTB1dXVxITE/nzzz/54IMPsLe3x9XVlU8++YTExESUUiQlJXHgwAGGDh2ab9lVYT3mlZ2dXakxpaWlFfp8lUVSUtIVva4yGRFjREoEKyJX8FfMX6SZ0rjO8zrGtx1P99rdsUmyYft/2+Eo8CWwBZS7Qh4Tsu7OItQllNCdoeaKegNL4cndTzKmxRhm/DiDG+vdWKnvJS+9vcvIWuMAACOAxXmePwgsKFCmFvAFsBf4GtgBdCip3qLGgzl06FDJAyMYICEhwegQSqVjLOxKP0vVcXwQazGZTGrdqXVqyHdDlEwXZT/TXj3888Nqb/TefOUSdieo/UP2q2CC1UavjSpsdpgKXll8jHtv3av+a/Cfav9+e9V6YWuVbcq28jspXnXc3hgwHow1WzARQECe5/5AVIHklgA8CiDmkwunLA9N06qZjOwMlocs570t77EnZg91nOswtfdUxnUdRwP3BrnlkvYlETY9jLhf4rDztCNwZiD+z/hj52HHqXXF7/4BEwPYP3A/M5NmclfmXfx46EfuaXNPZbw17QpZM8HsAJqJSBAQCdwH5DszJyKeQIpSKgN4DNhgSTqaplUTF1Iv8MnOT/hwx4dEJUbRsm5LPrn9E0a1H5V7fgUg6YAlsfwUh20tWwKnB+L3rB/2nmXrvdrrVi9c2rjg+r0rrR5vxcz1Mxneejg2om/nq6qslmCUUlki8jSwGrAFliilQkRkrGX+IqAV8JWIZGM++T/GWvFomlaxjp0/xvyt81m6dympWanc0vgWFt+xmAFNB+T70k86mMTpGac59+M5bN1taTStEf7P+2PvVb5hEUSEgIkBHB1zlFmOsxgeNZyfDv/E8NbDK/qtaRXEqjdaKqVWAasKTFuU5/8tQDNrxqBpWsVRSrEubB3vbX2PlcdW4mDrwMh2I3n++udp59MuX9nkQ8mEzQjj3A/nsHW1peHUhgRMDMC+9pWPt+Mz0ofQV0Jp+lNTWt7ekpnrZzK01VDdiqmirrk7+TVNq3jpWeksO7iMeVvnse/sPrxdvHmtz2uM6zoOHzeffGWTjyRzeuZpYpfFYuNiQ8PJDQmYFIB9nasfyM3G0Qa/p/0ImxbG9Cemc9/++/jlyC8MbTX0quvWKp5OMJqmFSsuJY5FOxexcMdCYpJiaO3dms/u+IyR7UbibO+cr2zKsRTCZoYR+10sNs42BLwUQMALATjUdajQmHzH+nJmzhk6/NGB5h2bM3P9TO5qeZduxVRBeotUkIiICO68887cLlwmTZpEeno6AOfPn6d///64ubnx9NNPWy2Ggh1q5vXpp5/SsmVLWrZsSZcuXfJdHz9y5EhatGhB27ZtGT16NJmZmYVev27dOjw8PPINSbB27VoAevbsWeHvZenSpRWyrl577bXcOLWyOxJ3hLErxxIwL4BpwdPo4NOBv0b+xcGnDvJYp8fyJZeU4ykcfugw21ttJ+7nOAImBXD9qetp8maTCk8uAA51Haj/cH3OfnOW11q/xr6z+/jt6G8Vvhzt6ukEUwGUUgwdOpS77rqL48ePc/z4cdLS0njppZcA81jvs2bNKvbL39pWrlzJJ598wqZNmzhy5Aiffvopo0aNIirKfNX4yJEjOXLkCAcOHCA1NZXFixcXWU/v3r1z+1vbu3cvN998M0Bu781V0cyZM3Pj1EqmlGJt6FoG/W8QrRa2YunepYxqN4qDTx3kr1F/MaDpgHxdFaWeTOXwI+bEcu7Hc/g/58/1odfT5P+a4OBd8YklL//n/FHpiuvXXU/T2k2ZuX5mzr11WhWiE0wF+Pfff3FycuLRRx8FzIOPzZ07l6+++oqkpCRcXV3p1atXbh9hxcnpRh9g586d9OvXDzC3TEaPHk2/fv1o3LgxH3zwQe5r3njjDVq0aMHNN9/M0aNHi6z3rbfe4u2336Zu3boAdOrUiUcffZTPPvsMMA9AJiKICN26dSMiIqJc79/NzQ0Ak8nEuHHjaNOmDbfffjuDBg3KHSBt165d9O3bl86dOzNgwACio6MB6NevHy+//DLdunWjefPmuUMKAISHh3P33XfTokULZsyYkTv9rrvuonPnzrRp04ZPP/0UMN/x/8gjj9C2bVvatWvHvHnzgPyDtBU3BEJNl56Vzhd7vqDDog7c8vUt7IrexYx+Mzjz/Bk+G/IZbeq1yVc+NTSVI6OPsK3FNs59fw7/Cf50D+1O03eb4uBj3cSSw6WFC3XuqEPMxzFM6zqNPTF7+P3Y75WybK3srrlzMMefO07S3qQKrdOtoxvN5hd/sVtISAidO3fON61WrVoEBgZy4sSJ3G78r8aRI0cIDg4mMTGRFi1a8NRTT7F//36WLVvGnj17yMrKolOnToXiKC6+Ll265CaYHJmZmXz99de8//77RcawcePGfO9lxYoVNGnSJPf5Tz/9RFhYGAcOHCA2NpZWrVrlHnKbMGECv/76K97e3nz//fdMnTqVJUuWAJCVlcX27dtZtWoVM2bMyD2ktX37drZs2YKPjw9du3Zl8ODBdOnShSVLllC7dm1SU1Pp2rUrw4YNIywsjMjISA4ePAhQaMTOkoZAqKnOJZ/j450fs3DHQmKTY2lbry1Lhizh/nb342RX+MdQalgqp2ef5uyXZ8EW/Mb70XByQxwbOBoQPfhP9Gdf/33cuPdGmng1Ycb6GdzR/A499HUVcs0lGCMopYr8UFdkk33w4ME4Ojri6OhIvXr1OHv2LBs3buTuu+/O7c5/yJAh5Yq5oHHjxtGnTx969+5d5Gt69+6d22FnUTZt2sSIESOwsbGhfv369O/fH4CjR49y8OBBbrnlFsDc2mjQ4PKd3UOHmq8A6ty5M2FhYbnTb7nlFurUqYOzszNDhw5l06ZNdOnShQ8++CB3SITw8HCOHz9OixYtCA0NZcKECQwePJhbb701X2x5h0AYPHhwhQ5lXd2ExIYwf+t8vt7/NenZ6dzW9DYm9pjITUE3Ffk5TjuTxuk3ThOzJAZszCfZG05uiKOfMYklh2dfT9w6uRH1fhRTv5nK6JWj+eP4H9zevOZu26rmmkswJbU0rKVNmzasWLEi37SEhATOnj1LixYtylxP3i79c7rzz+HoeHlntrW1JSvLPLJfWX6ttW7dml27dnHjjZc7B9y9ezfXXXdd7vMZM2Zw7tw5PvnkkzLHW1BxCVUpRZs2bdiyZUuR83PeW973BUUPTbBu3TrWrl3Lli1bcHFxoV+/fqSlpeHl5cW+fftYvXo1CxcuZPny5bktJDCv2+KGQKgJlFLsuLCDN795k9UnV+Nk58TDHR7mueufo5V3qyJfkxaexpk5Z4j+PBoEGjzRgIZTGuLkX/Kh3soiIgRMCuDwyMMMihxEkGcQ09dNZ3CzwboVU0XoczAV4KabbiIlJSV3FMvs7GymTp3K008/jbOzcymvviwwMJBdu3YBFEpYRenTpw8///wzqampJCYm8vvvRR+Dfumll3j55Zc5f/48QO6gaKNHjwZg8eLFrF69mu+++w4bmyv/SPTq1YsVK1ZgMpk4e/Zs7pVqLVq04Ny5c7kJJjMzk5CQkFLrW7NmDRcuXCA1NZVffvmFG264gfj4eLy8vHBxceHIkSNs3boVgLi4OEwmE8OGDWPWrFns3r07X11JSUnEx8czaNAg5s+fz969e6/4fVYnaVlpLN69mHYft+OlAy+x7+w+ZvefTfjz4XxyxydFJpe0iDSOjT/GtqbbiP48mgZjGtD9RHeaL2xeZZJLDu8R3jj6OxL9fjRTe09lV/QuVh1fVfoLtUpxzbVgjCAi/Pzzz4wfP55Zs2Zx7tw5hg4dytSpU3PLBAYGkpCQQEZGBr/88gt///03rVu3zlfP66+/zpgxY5gzZw7duxcc2aCwTp06ce+999KxY0caNWpU7KGtIUOGEBUVxQ033EBWVhYxMTHs27cv96T/2LFjadSoET169ADMh6yKGnis4DmYV199leHDL3fTMWzYMP755x/atm1L8+bN6d69Ox4eHjg4OPDjjz/yzDPPEB8fT1ZWFs899xxt2rQptIy8evXqxRNPPEFYWBgPPPAAXbp0oV27dixatIj27dvTokULrr/+egAiIyN59NFHc1uAc+fOzVdXYmIid955J2lpaSilci8CuFadTTrLxzs/5qMdH3Eu5RwdfDrwcouXmTF8Bo52RR/aSo9K58zcM0R9GgUmqD+6Po1eaYRTo6qVVPKysbfB7xk/Ql8KZagaymzP2cxYP4NBzQbpVkxVUNndN1/tozp01//ff/+pgIAAtXPnTqNDKSQzM1ONGjVKPfDAAyo+Pr7C609MTFRKKRUXF6caN26soqOjr6o+3V1/+eyP2a8e/eVR5TDLQTEddfu3t6t/Qv9RJpOp2BjTotLUsWeOqXWO61SwbbA6POawSglNqdzALa5kPWZczFAb3DaoQ6MOqU93fqqYjlp1bFXFB5dHVdneJbnWu+uvsXr27ElISAju7u5Gh1KInZ0dX3/9NYBVBvK6/fbbuXTpEhkZGUybNo369etX+DK0/EzKxOoTq3lv63usDV2Ls50zY64bw7Pdn6VF3eLPAabHpBP+VjhRi6IwZZqo/1B9Gr3aCOfGZT+sWxXYe9pTf0x9ohZGcd8b9/GGxxvMWD+DgU0H6laMwXSC0SqU4SPo1TCX0i4x4ocRrA1dSwO3Bsy5cQ5PdH6COi51in1NxtkMzvzfGaI+jsKUbsLnQR8avdoIl6Yuxb6mqvN/1p/IBZHEfhTLKyNe4cmVT/L3yb8Z0HSA0aHVaDrBaFo1deriKQZ/O5gTF07w4W0f8njnx3GwLeFGx0tw8qWTRC6MxJRmwmekD42mNcKlWfVNLDmcg5zxHupN9CfRPDjlwdxWzK1NbtWtGANdM1eRKd1NhHaVqtNnaFvENq7//Hqik6JZPWo147uNLza5ZMRlcHLySbgfwt8Jp+7ddel2qButvmp1TSSXHP6T/Mm6lMX5r84zpdcUtkRsYW2o7ofOSNdEgnFycuL8+fPV6gtCq1qUUpw/f77U7nyqgh8P/Ui/L/vh5uDGljFb6B/Uv8hymeczCX0llG1B2wj/v3DoCV0PdaX1N61xaXHtJJYcHtd7UKtHLSLmR/BIu0fwr+XPjPUz9PeCgax6iExEBgLvYx7RcrFS6s0C8z2Ab4CGlljeUUp9Ud7l+Pv7ExERwblz5yog6oqRlpZW5b+sdIz5OTk54e/vXynLuhJKKd7e/DYvr32ZHv49+PW+X/F29S5ULvNCJuHvhRP5QSTZSdl4j/Am8LVAdpzbgWtLVwMirzwBkwIIGR5C4h+JTOk1hfGrxvPvqX+5qfFNRodWI1ktwYiILbAQuAWIAHaIyG9KqUN5io0HDiml7hARb+CoiPxPKZVRnmXZ29sTFBRUYbFXhHXr1uW7U74q0jFWH5nZmYxfNZ7Pdn/GvW3uZeldSwv1F5Z5MZOIeRFEvB9BdkI23sO9afR6I9zamjsjZV3lx13Z6t5VF6cgJ8LfDWfM+jHM2TiHGetncGPQjfpcjAGseYisG3BCKRVqSRjLgDsLlFGAu5i3vBtwAchC07Rc8WnxDP52MJ/t/oxXer3Ct8O+zZdcshKyCJsRxtagrZyedRqvm73osq8LbX5oczm51BBiK/g/50/C5gTSdqYxuddkNp7ZyLqwdUaHViNZM8H4AeF5nkdYpuX1IdAKiAIOAM8qpUxWjEnTqpWwS2H0XNKT4LBglgxZwhs3vZFv5MbkkGR2dtpJ2PQwvPp70XlPZ9quaItb+5qVWPKqP7o+th62RLwXwWOdHsPX3ZcZ62eU/kKtwom1ToCJyAhggFLqMcvzB4FuSqkJecoMB24AJgJNgDVAB6VUQoG6ngCeAPD29u68fPlyq8RckZKSknLHSamqdIwVxxpxHk44zNSDU8kwZTCzzUw6eXXKX2Az8AbgCEwH2ld+jBWtwmL8BFgOfAMrslfw4ckPmddhHh09O1593VTPddm/f/9dSqkulRqEtboIAHoAq/M8nwJMKVDmD6B3nuf/Yk5C5eoqpiqqjl1JVEXVIUalKj7OFYdWKOfZzipwfqA6FJu/+xqTyaTC5oSpYAlWOzrvUKlnUg2J0RoqKsbU8FS1zm6dOv7ccZWSkaLqv1Nf9V/av0LqVqp6rksM6CrGmofIdgDNRCRIRByA+4CCA2efAW4CEBEfoAUQasWYNK1KU0rxzuZ3GL58OB3qd2DbY9vy9XicnZLN4QcOc+qVU9S7tx7XbbgOp4CqfSWgEZz8nah3Xz2iF0djl2zHyze8THBYMBtPbyz9xVqFsVqCUUplAU8Dq4HDwHKlVIiIjBWRsZZis4CeInIA+Ad4WSkVZ62YNK0qy8zOZOzKsby45kWGtx7Ovw/9Sz3Xernz08LT2NN7D7HfxxI0N4hW37bC1sXWwIirNv+J/mQnZRO9OJonOz+Jj6uPPhdTyax6H4xSahWwqsC0RXn+jwJuLfg6Tatp4tPiuefHe/j75N9M6TWF2TfOzncyP35zPAeHHsSUYqLtb22pe3tdA6OtHtyvc8ezvyeR70fi/6w/L93wEpP+nsR/Z/7jhoY3GB1ejXBN3MmvadXZ6Uun6fVFL/499S+L71jMnJvm5Esu0Uui2dt/L7ZutnTa2kknl3Lwn+hPekQ65344x9guY6nnWk+3YiqRTjCaZqAdkTvovrg74fHh/DXyL8Z0GpM7z5Rl4vhzxzk65iiefTzpvL0zrq2v7TvxK1qdQXVwbuFM+LvhONs582LPF1kTuobN4ZuNDq1G0AlG0wzy8+Gf6bu0L872zmweszlfdyaZFzI5cNsBIt+PxO9ZP9r92Q772vYGRls9iY0Q8HwASbuTiN8Qz1NdnsLbxVu3YiqJTjCaVsmUUry7+V2GLR9Ge5/2bB2zldbel4fPTj6UzK5uu7i0/hItPm9Bs/nNsLHTu+qV8nnIB/u69oS/F46rgysv9HyBv0/+zdaIrUaHds3Tn1pNq0RZpizG/TGOF9a8wLDWwwh+OBgfN5/c+XEr49h9/W6yk7LpuK4jDUY3MDDaa4Otsy2+43w5//t5Uo6lMK7rOOq61NWtmEqgE4ymVZKE9ATu+O4OFu1axMs3vMz3w7/H2d48PLFSitNvnubgkIM4N3Om847OePT0MDjia4ffOD/EQYiYH4Gbgxsv9HiBv078xfbI7UaHdk3TCUbTKkF4fDi9lvRizck1fHr7p7x585u5V4plp2RzeORhTk2x3Dy5Ud88WdEcfBzwGeVDzNIYMs9nMr7beOo419GtGCvTCUbTrGxX1C66L+7O6fjT/DnyTx7v/HjuvLSINPb02UPssliC5uibJ60p4PkATKkmIj+OxM3BjUk9JrHq+Cp2RO4wOrRrlk4wmmZFvx75lT5L++Bg68Dm0Zu5pcktufPiN8ezq8suUo+l0vbXtjSa0kiPWWJFrm1cqT2wNpEfRmJKN/F0t6ep7VybmRtmGh3aNUsnGE2zAqUU87fO5+7v76aNdxu2PraVNvXa5M6P/qLAzZN36JsnK4P/JH8yz2Zy9tuzuDu6M/H6iaw8tpJdUbuMDu2apBOMplWwLFMWT696mudXP8/dre5m3SPrqO9WHzDfPHni+RMcHX0Uj94e+ubJSuZ1kxeu7V2JeC8CpRQTuk/Ay8lLt2KsRCcYTatAiemJDPluCB/t/IgXe77IDyN+wMXeBbDcPDnoABHzI/B7xo/2f7XXN09WMhEhYGIAyQeTubjmIrUca/H89c/z29Hf2BO9x+jwrjk6wWhaBYlIiKDXF734++TfLBq8iP+75f9yrxRLPpzM7u67ubTOcvPk+/rmSaPUu68eDvUdCH/XPODuM92fwdPJU7dirEB/wjWtAhxLPEb3xd05dfEUfzzwB092eTJ3XtzKOHZ3301WQhYdg/XNk0azcbTBb4IfF/++SNLBJDycPHiu+3P8cuQX9sXsMzq8a4pOMJp2lX4/+jvP7n0WOxs7No/ZzICmAwDzif4zb525fPPkzs543KBvnqwKfMf6YuNiQ8R7EQA8e/2zeDh66FZMBdMJRtOuwgfbPuDOZXfSyLURW8dspW29tgBkp2ZzeNRhQieH4n2Pt755soqxr21P/Ufqc/Z/Z0mPScfTyZNnuz/LT4d/Yv/Z/UaHd83QCUbTrkCWKYsJqybw7F/PcmfLO5nXYR4N3M2HvtIiLCNPfhdL0BtBtP6utb55sgryf84flamIWhgFwHPXP0ctx1rM2jDL4MiuHVZNMCIyUESOisgJEZlcxPwXRWSv5XFQRLJFpLY1Y9K0q5WYnshdy+7iwx0fMqnHJH4c8SPOtuY+xeK3WG6ePGq5efIVffNkVeXSzIU6Q+oQ+XEk2SnZeDl78Uy3Z/jx0I8cjD1odHjXBKslGBGxBRYCtwGtgftFpHXeMkqpt5VSHZVSHYEpwHql1AVrxaRpVysiIYLeX/TmrxN/8fHgj3nn1newtTG3TqK/iGZvP33zZHUSMCmArPNZxHwVA8DzPZ7H3cFdt2IqiDVbMN2AE0qpUKVUBrAMuLOE8vcD31kxHk27Knui99B9cXdCL4ay8oGVjO0yFjDfPMlC8t882UbfPFkdePTywL2LOxHzIlAmRW3n2kzoNoEfQn4gJDbE6PCqPWsmGD8gPM/zCMu0QkTEBRgIrLBiPJp2xf449ge9v+iNrdiyafQmBjYdCEDmRfPNk/yIvnmyGhIR/Cf5k3oslfN/nAdgYo+JuDq46lZMBRCllHUqFhkBDFBKPWZ5/iDQTSk1oYiy9wKjlFJ3FFPXE8ATAN7e3p2XL19ulZgrUlJSEm5ubkaHUSIdY9mcSTnDmJ1jaOzamDlt51DHsY55xmlgKnAW0p5Kw2lo1b5KrCqsy9IYEmM2MBKoD8w3T/os9DO+C/+OJV2WEOgaWOgl1XFd9u/ff5dSqkulBqGUssoD6AGszvN8CjClmLI/Aw+Upd7mzZur6iA4ONjoEEqlYyydyWRSA74eoDzmeqiYxJjc6XEr49QG9w1qU71N6tKmS4bHWRY6xuKdeeeMCiZYJexMUEopdS75nHJ9w1Xd/+P9RZavjusS2Kms9H1f3MOah8h2AM1EJEhEHID7gN8KFhIRD6Av8KsVY9G0K/Lb0d9YfXI1M/rNwMfNJ/fmyQN3HMC5qWXkSX3zZLXX4LEG2LrbEv6e+ah+XZe6jO86nmUHl3Ek7ojB0VVfVkswSqks4GlgNXAYWK6UChGRsSIyNk/Ru4G/lVLJ1opF065EamYqz61+jjbebRjXdVzhmyc3XYdTw6p9WEwrGzsPOxo81oDY72NJC08D4IWeL+Bs78zsDbMNjq76sup9MEqpVUqp5kqpJkqpNyzTFimlFuUps1QpdZ8149C0K/H25rcJuxTGgtsWkB2dzd4+e4n9Vt88ea3yf9YfgMgFkQB4u3ozvut4vjv4HcfOHzMytGpL38mvaUUIuxTG3E1zuafNPfSu05s9PfaQciRF3zx5DXNq5IT3cG+iPo0iKzELMLdinOycdCvmCukEo2lFmPT3JGzEhndueYfwd8JJj0in/er21B2ib568lgVMDCA7PpuYJeYbL+u51uOpLk/xvwP/4/j54wZHV/3oBKNpBawNXctPh3/ilV6vUC+lHuHvhuN9jzcePfXJ/GtdrW618OjlQcT8CPMNtMCLPV/E0daRNza+YXB01Y9OMJqWR2Z2Js/8+QxNvJowqeckTs88jcpQBL0RZHRoWiXxn+hPWlgacT/HAeDj5sPYLmP5Zv83nLxw0uDoqhedYDQtjwXbF3A47jDzB87HFGoi6rMoGjzZAJemLkaHplWSukPq4tTEKXesGICXbngJe1t73YopJ51gNM0iOjGa6eumM6jZIG5vfjuhr4Ri62xL4GuBRoemVSKxFQKeDyBhawLxm+MBqO9Wnyc7P8lX+74i9GKowRFWHzrBaJrF5H8mk56dzvwB84nfGk/cijgCXgjAoZ6D0aFplaz+I/Wx87LLvfESzK0YOxs75mycY2Bk1YtOMJoGbA7fzFf7vmJSj0k0rd2U0JdDsa9nj/9Ef6ND0wxg62qL71hf4n6OIzU0FQBfd1+e6PwEX+77kpi0GIMjrB50gtFqvGxTNk+veho/dz9e6f0KF1ZdIH5DPIGvB2Lnbmd0eJpB/J72Q2yFiPmXz8W8fMPL2IgN35z5xsDIqg+dYLQab/HuxeyJ2cM7t76Dq60roZNDcW7qTIPHGxgdmmYgR19H6t1fj+gl0WRezATAr5Yfj3d6nL9i/uL0pdMGR1j16QSj1WjnU87zyr+v0LdRX+5tcy8xX8eQfDCZoDlB2Njr3aOmC5gYgCnZRPSn0bnTJveajA02zN0018DIqge9B2k12rTgacSnxbPgtgWY0kyETQvDvas73sO9jQ5NqwLcOrjheZMnER9EYMow33jpX8uf2xrcxpI9SzgTf8bgCKs2nWC0GmtvzF4+2fUJ47qOo51POyI/jCQ9Ip3G/9dY9zWm5QqYFEBGVAaxy2Nzpz0Q8AAAb25606iwqgWdYLQaSSnFhD8nUMe5DjP7zyTzYiZn5pyh9m218ernZXR4WhVSe0BtXFq5EPFuRM4Aifg4+TD6utEs3r2Y8PjwUmqouXSC0Wqkbw98y6Yzm5h701w8nTw5M/cMWfFZNH6zsdGhaVWM2Aj+E/1J2pvEpXWXcqdP6TUF0K2YkugEo9U4iemJvLjmRbr6duXR6x4lLTyNiA8i8HnQB7f2VXucdc0YPqN8sPe2J/zdy62VRp6NeKTjIyzes5iIhIgSXl1z6QSj1TizNswiOimaBbctwEZsCHs9DBQEzdQdWmpFs3WyxW+8Hxf+uEDykcuD777S+xVMysRbm94yMLqqy6oJRkQGishRETkhIpOLKdNPRPaKSIiIrLdmPJp2JO4I87fOZ3TH0XT3707SwSRivozBb4IfTo308Mda8XzH+SKOQsS8y62VQM9AHu7wMJ/t/oyoxCgDo6uarJZgRMQWWAjcBrQG7heR1gXKeAIfAUOUUm2AEdaKR9OUUjz717O42Lsw92bzPQynppzC1t2WRlMaGRydVtU5eDtQ/6H6nP3qLFy6PP2V3q+QrbJ1K6YI1mzBdANOKKVClVIZwDLgzgJlHgB+UkqdAVBKxaJpVvLr0V/5++TfzOg3g3qu9bi04RLnV56n4eSG2NexNzo8rRrwf94fU5oJfr08rbFXYx5q/xCf7v6U6MTo4l9cA5UpwYjI0yJS3ms3/YC81+9FWKbl1RzwEpF1IrJLRB4q5zI0rUxSM1N5fvXztK3XlvHdxqOU4uRLJ3Hwc8D/Wd2hpVY2rq1cqT2oNvwK2WnZudOn9plKZnYm//ff/xkYXdVT1p786gM7RGQ3sARYrXIuCC9eUXeqFXyNHdAZuAlwBraIyFal1LF8FYk8ATwB4O3tzbp168oYtnGSkpKqfJw1KcYvw74k7FIY8zrMY9OGTbAe2Aa8ABu3bbzq+mvSurSm6hAjNwGrYOO0jTD48uRb6t3CRzs+ordNb2o71DYsvBxVYl0qpcr0wJwwBmA+1HUCmAM0KaF8D8yJKOf5FGBKgTKTgel5nn8OjCgpjubNm6vqIDg42OgQSlVTYjx18ZRymu2k7vnhHqWUUtkZ2Wpr861qW+ttKjsz+6rrV6rmrEtrqw4xmkwmFdw0WG1rvU2ZTKbc6cfPH1e2M2zVxL8mGhjdZQXXJbBTlfH7vqIeZT4HYwkwxvLIAryAH0WkuDbhDqCZiASJiANwH/BbgTK/Ar1FxE5EXIDuwOGyxqRpZTHp70nYiA3v3PIOADFLYkg9lkrjuY2xsdNX6mvlIyIwAlIOpXBh9YXc6U1rN2Vk+5F8vPNjziadNTDCqqOs52CeEZFdwP8B/wHtlFJPYT68Nayo1yilsoCngdWYk8ZypVSIiIwVkbGWMoeBv4D9wHZgsVLq4FW+J03LtebkGn46/BNTe08lwCOA7ORswqaH4dHLgzp31DE6PK266g8Ovg5EvJv/BstXe79KenY672x+x6DAqpaynoOpCwxVSuUbAEEpZRKR24t7kVJqFbCqwLRFBZ6/Dbxdxjg0rcwysjN45q9naOLVhEk9JgEQPi+cjJgM2qxoozu01K6cPfhN8OPUlFMk7UvCrYO5B4hmdZrxQLsH+GjnR7x4w4vUc61ncKDGKuvxgaCCyUVEvobcVoimVTkLti0w31g5cD6Odo5knMsg/P/CqXtXXTx6ehgdnlbN+T7pi42rDeHz8nd2+WrvV0nLSuPdze8aFFnVUdYE0ybvE8tNlJ0rPhxNqxjRidHMWD+Dwc0Gc3tzcyP79OzTZCdnEzRXdwmjXT17L3sajG5A7LexpEel505vUbcF97W9j4U7FhKXEmdghMYrMcGIyBQRSQTai0iC5ZEIxJLvViNNq1peXvsy6dnpzB84H4DU0FSiPo6iwZgGuLZ0NTY47Zrh/6w/KksRuTAy3/RXe79KSmZKjW/FlJhglFJzlVLuwNtKqVqWh7tSqo5Sakolxahp5bI5fDNf7/+aST0m0bR2UwBOvXoKsRMCpwcaG5x2TXFu4kzdu+sS9XEU2cmXb7xs5d2Ke9vey4c7PuR8ynkDIzRWaS2YlpZ/fxCRTgUflRCfppVLtimbp1c9jX8tf6b2ngpA4u5EYr+Lxf95fxx9HQ2OULvWBEwMIOtiFjFLY/JNn9ZnGskZyby35T2DIjNeaVeRTQIeB4pq5yngxgqPSNOuwme7P2NPzB6WDVuGq4P5UFjoy6HY1bGj4UsNDY5OuxbV6lkL9+7uRMyPwHesL2JrvjqxtXdrRrQZwYLtC5jYYyJ1XGreZfGlHSJ73PK3fxEPnVy0KuV8ynmm/juVfoH9uKfNPQBcWHOBi2sv0ujVRth5lPWqfE0rOxEhYGIAqSdSifs9/0n9aX2mkZiRyLyt8wyKzlgl7nEiMrSk+Uqpnyo2HE27ctOCpxGfFs8HAz9ARFAmRejLoTgFOuH3VMF+VjWt4tQdWhfHRo5EvBeB913eudPb1mvL8NbD+WDbB0zsMZHazsb3UVaZSrtM+Y4SHsXeYKlplW1P9B4W7VzE+K7jaefTDoDYZbEk7UkiaHYQNo66SxjNemzsbPB/zp/4jfEk7EjIN++1Pq+RmJHI/K3zjQnOQCW2YJRSj1ZWIJp2pZRSTPhzAnVd6jKj/wwATOkmTk09hVtHN+rdX7PvptYqR4PRDQh7PYzwd8Nps+zyrYPtfNoxtNVQ3t/2Ps9f/zxezuUd+aT6KmtfZD4i8rmI/Gl53lpExlg3NE0rm/8d+B//hf/H3Jvm4unkCUDUoijSwtJo/FZjxEZ3CaNZn10tO3yf8OXcj+dIO52Wb95rfV4jIT2B97e9b1B0xijrcYOlmDut9LU8PwY8Z4V4NK1cEtITeHHNi3T17cqj15kb3FnxWYTNCsPzJk+8bqk5vxY14/lNMJ/ri/ggfyeYHep34O6WdzN/63wupV0yIDJjlDXB1FVKLQdMkNtTcnbJL9E065u1fhYxSTF8OOhDbMT8cT7z9hmyzmfR5K0mukNLrVI5NXSi3j31iP4smqyErHzzXuv7GvHp8Xyw7QODoqt8ZU0wySJSB8uIlCJyPRBvtai0KuH2b29n3B/jjA6jWEfijjB/23xGdxxNN79uAKRHpxPxXgT17quHe2d3gyPUaiL/if5kJ2YTvTg63/SO9TtyZ4s7mbd1HvFpNePrs6wJZiLmwcKaiMh/wFfABKtFpRkuNjmWP47/wcc7P+bHQz8aHU4hSime+fMZXO1dmXvz3NzpYdPDUFmKoNm6Q0vNGLW61MKjjwcR70dgyjLlm/da39e4lHaJBdsXGBRd5SpTglFK7Qb6Aj2BJ4E2Sqn91gxMM9a/p/4FwM/djydXPkl0YnQpr6hcvxz5hTWha5jZf2bumBvJR5KJ/jwa37G+ODdxNjhCrSYLmBRA+pl04lbkv/GyU4NO3NH8Dt7b8h4J6QnFvPraUVpfZENzHsAQoAXQHLijtJswteptbehaPBw9WD1qNSmZKYz5bQzmUbONl5qZysS/J9K2XlvGdb18CO/U1FPYOtvS6NVGBkanaVDn9jo4N3Mm/N3wQvvN631f52LaRT7c/qFB0VWest5oOQb4HBhpeSwGRpVWuYgMFJGjInJCRCYXMb+fiMSLyF7L47XyvwWtoimlWBO6hhuDbqRNvTa8fcvb/HniTz7Z9YnRoaGU4rXg1wi7FMaC2xZgZ2O+lSt+SzxxP8UR8GIADvUcDI5Sq+nERvB/3p/EHYnE/5f/fEtn384MbjaYd7e8S2J6okERVo7S+iJ71HKzpQJaK6WGKaWGUWAAsqJYBiVbCNwGtAbuF5HWRRTdqJTqaHnMLP9b0CrayYsnORN/hkEMIj0ynXFdx3Frk1uZ9Pckjp8/blhcJmVi0t+TeGfLOzze6XH6BfYDzEkn9OVQ7H3s8Z/ob1h8mpZX/YfrY1fbjoh3IwrNe73v61xIvcDCHQsNiKzylPUkf6BSKu9B+LOYD5WVpBtwQikVqpTKAJYBd15BjFol+yf0H1DQ/Lnm7B+0HzEJS4YswdHWkQd/fpAsU1bplVSwzOxMHv7lYeZtnceEbhNYdPui3HnnV54nfmM8ga8HYuemO7TUqgZbF1t8n/Il7tc4Uk6k5JvX1a8rtzW9jXc2v0NSRpJBEVqflOW4uoh8CDQDvsPcmrkPc/Io9koyERkODFRKPWZ5/iDQXSn1dJ4y/YAVQAQQBbyglAopoq4ngCcAvL29Oy9fvryMb884SUlJuLm5GR1GiYqLcXrIdOJPxjNvnqUH2BeAwfBv7L/MOjyLRwMf5aFGD1VajLbOtkwPmc72i9sZEziGkQ1HXr6/JRvzAdxs4AtKH4DCinFW1+1dlVSHGKEccV7A/G05GHg2/6xDCYcYv2c8TwQ9wf0N77d6jP3799+llOpS4QsqiVKqTA9gKDDP8ri7DOVHAIvzPH8QWFCgTC3AzfL/IOB4afU2b95cVQfBwcFGh1CqomLMys5Std+qreY+OVcFE6y2Nt+qNvlsUpkJmUoppe7/8X5lN9NO7YjcUSkx/vL3L6r7Z92VzQwb9enOTwvNj/o8SgUTrM7+cLZS4ilOdd3eVU11iFGp8sV5+JHDar3LepVxPqPQvAFfD1De/+etktKTKjA6s4IxAjtVGb/vK+pR5i5mlVI/KaWetzx+LsNLIoCAPM/9MbdS8taZoJRKsvy/CrAXkbpljUmreHtj9nIh9QLtT7XH0d+RVl+3IvNsJmfePAPAwkEL8XH14cGfHyQlM6WU2q5OeHw4z+59lr0xe/lxxI883vnxfPOzU7M59dop3Lu54z3Mu5haNM1Y/hP9MaWYiPokqtC81/u+zrmUc3y882MDIrO+0i5T3mT5mygiCXkeiSJS2kXcO4BmIhIkIg6YG4q/Fai/vliOdYhIN0s8NXcA6ypgbehaUOC+2x3P/p7U6laLeiPrEf5uOGmn0/By9mLpXUs5EneEyWsLXRhYYQ6dO0TPJT2JS49j9ajV3N3q7kJlIhdEkhGZQZP/013CaFWXWzs3vG71InJBJKaM/Dde9gjowS2Nb+HtzW9b/QebEUprwYwEUEq5K6Vq5Xm4K6VqlfRCZe6v7GnMnWQeBpYrpUJEZKyIjLUUGw4cFJF9wAfAfZamnGaQtafWcnP2zWTHZePZ3xOAxnPNPRKHTg4F4ObGN/NMt2dYsH0Ba06uqfAYtoRvofcXvcnMzmR+x/n0DexbqEzmhUzOzD1D7UG18ezrWeExaFpFCpgYQEZ0BrHLYgvNe73v68Qmx7Jo56IiXlm9lZZgcg+FiciK8laulFqllGqulGqilHrDMm2RUmqR5f8PlVJtlFIdlFLXK6U2l3cZWsVJzUxl4+mN3HH+DgA8+3kC4BTgRMALAcQuiyV+i/ma/jdvfpOWdVvy6K+PcjH1YoXF8OfxP7n565vxcvJi85jNNHVrWmS5M3PPkBWfReM3G1fYsjXNWrxu9cKljUuRN17e0PAGbgq6ibf+e+uaa8WUlmDyHnfQe/I1bnP4ZtKz02l9sjWOjRxxDrrc3UrASwE4NHDgxPMnUCaFs70z39z9DWeTzzJ+1fgKWf7/9v+PIcuG0KJOC/4b/R+NvYr+yKWdSSNiQQQ+D/ng1q7qX3GkaSJCwMQAkvcnc/Gfwj/Icloxn+w0/mbmilRaglHF/K9dg9aGrsUeexx3OeLVP/84KnZudgTNCSJxW2JuM7+zb2de7/s63x38ju8OfHdVy563ZR6jfh5F74a9WffIOnzcfIosZ8owcWzcMQCCZuoOLbXqw2ekD/Y+9kS8V/jGy96NetM/sD//t/n/SM1MNSA66ygtwXTIOakPtC/nSX6tmll7ai1DZAjZ57NzD4/lVf+h+rh1ciN0cijZKebhgCb3msz1/tczbtU4IhIK7zilUUoxee1kJv49kWGthrFq5CpqORZ9ei87LZuQYSFc+OMCTd9tilNDp3IvT9OMYuNog994Py78eYHkQ8mF5r/e93VikmL4dNenBkRnHaV1FWOb56S+XXlO8mvVy8XUi+yK2sXA2IEAuSf48xIboem8pqSHpxP+XjgAdjZ2fHXXV2RkZzD619GYlKnQ64qTZcrisd8e463/3mJs57F8P/x7nOyKThrZKdkcvPMg51eep9lHzfAb71f+N6lpBvN9yhcbZxsi5hX+MdY3sC99G/Xlrf/eIi0rrYhXVz9lvg9Gu7YFhwWjUDQ70Qynxk7Ftg48+3hSd2hdzrx5hvSodACa1WnGe7e+x5rQNSzcXra+lVIzUxm2fBhL9i7h9b6v89Hgj7C1sS2ybFZSFgduP8DFNRdp8XkL/J7SyUWrnhzqOlD/4frEfB1DxtmMQvOn95tOdFI0n+36zIDoKp5OMBpgPv/ibueO7XbbIg+P5dXk/5qgMhWnpp3KnfZE5ycY1GwQL619iSNxR0p8/cXUi9z6za38fvR3Fg5ayPR+04u/jyUZ9g/cz6X1l2j1dSsajG5Q3remaVWK/3P+qHRF5EeRheb1C+xHn0Z9ePO/N6+JVoxOMBpgTjAjbEaQdTGryMNjeTk3ccb/GX9ivoghcY+5u3ERYfEdi3G1d2XUT6PIzM4s8rVRiVH0WdqHbRHbWDZ8Wb7xXArKvJgJL0DitkRaL2uNz8iiT/xrWnXi0sKFOnfUIeqjKLJTswvNf73v60QlRvH57s8NiK5i6QSjcfrSaY5fOM6NMTcClNqCAWj0aiPs69hzcuLJ3Ov6G7g34JPbP2FX9C5mb5hd6DXHzh+j5+c9CbsUxp8j/+SeNvcUW39GXAb7btwHJ6HNijbUG1Hvyt6cplVB/hP9yYzL5OzXZwvN6x/Yn14Ne/Hmf2+SnpVuQHQVRycYjX9O/QNA0JEgnJs64+Rf+tVZdh52BM4M5NK6S8T9enlY2GGth/FQh4d4Y+MbbI3Ymjt9Z9ROblhyAymZKax7eB03Nb6p2Lozzmawt99eUo6kwGyoO0R3T6ddWzz7euLWyY2IeREoU/47QESE1/u+TkRCBEv2LDEowoqhE4zG2tC11HeuT/a27FIPj+XV4PEGuLR2IfTF0Hx9LH0w8AP8avnx4M8PkpyRzNrQtfT/sj9uDm78N/o/Ovt2LrbO9Mh09vTdQ9qpNNr90c48qpCmXWNEhIBJAaQcSeHCnxcKzb8p6CZ6BvRk7qa51boVoxNMDWdSJtaGruUeuYfs+PIlGBs7G5q824TUE6lEfnj5hKWHkwdf3vUlJy+cZPC3gxn0v0EEeQbx3+j/aFanWbH1pZ1OY0+fPWREZdB+dXu8bvQqtqymVXfeI7xx9HfMveQ/r5xWTHhCOEv3Lq384CqITjA13MHYg5xLOUffaHOHkmU5/5JXnYF1qD2wNmEzw8iIu3zZZb/AfkzsMZH1p9dzvf/1bHh0A77uvsXWk3oylT199pB5PpMOazrg2at8cWhadWNjb4PfM35c+vcSiXsTC82/pfEtXO9/PXM2zSEju/AlzdWBTjA13NrQtQD4h/jj3MIZxwaO5a6jybtNyE7KJmx6WL7pc26aww8jfmD1qNV4OnkW+/qUoyns6bOH7ORsOv7bkVrd9T28Ws3Q4PEG2LrZEvFu4Rsvc1oxZ+LP8OXeLw2I7urpBFPD/XPqH1p5tiJ9S3qh/sfKyrW1K75P+hK1KCpfFxgOtg4Mbz0cZ3vnYl+bdDCJPX33oLIUHYM74t7J/Ypi0LTqyN7Tnvpj6hO7LJb0yMLnWgY0GUA3v27M2TSn2Ev/qzKdYGqwTFMm68PWM8w0jOzE8p1/KShwRiC2bracfOFkmV+TuCeRvf32IjZCx/Uddc/IWo3k/6w/yqSIWFB8KybsUhhf7fvKgOiujk4wNdjhhMMkZybTM6InwFUN3OVQ14HAaYFc+PMCF1YXviqmoIQdCey7cR+2LrZ03NAR15auV7xsTavOnIOc8R7qTfQn0WQlZRWaf1vT2+ji24U3Nr5R7VoxVk0wIjJQRI6KyAkRKXZ8XRHpKiLZIjLcmvFo+e26tAsbsaHewXq4tHbBwcfhqurze9oPpyZOnJh0AlNW8Z1exv8Xz76b9mHnZUfHDR1xaepyVcvVtOrOf5I/WZeyiPkiptC8nFbMqUun+Gb/NwZEd+WslmBExBZYCNwGtAbuF5HWxZR7C/PQylol2nVxF93qdSP5v+SrOjyWw8bRhiZvNyElJIXoxdFFlrkYfJF9A/bhUN+Bjhs64hxY/PkZTaspPK73oFaPWkTMj0BlFx56a3CzwXRu0Jk3Nr5BlqlwK6eqsmYLphtwQikVqpTKAJYBdxZRbgKwAig8WLVmNQnpCRxOOMzdmXdjSjaV+/Lk4tS9qy4efT0Iey2MrPj8O8KF1Rc4MOgATo2c6Li+Y5l6DNC0miJgUgBpoWn5esbIISK81vc1Tl48yf/2/8+A6K6MNROMH5D3DqIIy7RcIuIH3A0ssmIcWhHWh63HhImuZ7oC5b//pTgi5jFjMuMyOf3G6dzpcSvjODDkAM4tnOm4ruMVXQ6tadeyunfVxSnIifB3C994CXBH8zu4rv51zNowq9q0YiSno8IKr1hkBDBAKfWY5fmDQDel1IQ8ZX4A3lVKbRWRpcBKpdSPRdT1BPAEgLe3d+fly5dbJeaKlJSUhJtb1b0qasGJBayMWsmfv/2JzUUbqOiOW98C/gGWAseBWUBT4P+ActzmUtXXY47qEKeOseJYLc4VwIeYTy4UOqEAm+I2MS1kGpNbTGZA/QHlirF///67lFJdKjTe0iilrPIAegCr8zyfAkwpUOYUEGZ5JGE+THZXSfU2b95cVQfBwcFGh1Ci1gtbq+7vdlfrXdarYxOOVXj9aVFpar3rerW93XYVbBusdvXYpTIvZZa7nqq+HnNUhzh1jBXHWnFmJmaqDR4b1MERB4ucbzKZVIePO6hmHzRTmdkl708FYwR2Kit93xf3sOYhsh1AMxEJEhEH4D7gtwLJLUgpFaiUCgR+BMYppX6xYkwa5jFZDp07xM0Xb8aUYqqQE/wFOTZwpOHkhiQfSMajlwftV7fHzsOuwpejadcSOzc7fJ/05dyKc6SeSi00P+dczPELx1l2cJkBEZaP1RKMUioLeBrz1WGHgeVKqRARGSsiY621XK10/4Sau+fveKojyNXd/1KShi81pNV3rWi/qj127jq5aFpZ+E3wQ2yEyA8Kj3gJcFfLu2jv057ZG2aTbSo8YFlVYtX7YJRSq5RSzZVSTZRSb1imLVJKFTqpr5R6RBVx/kWreP+c+oc6znWoc6gObh3csK9tb5Xl2DjY4HOfD7YutlapX9OuRU7+Tnjf60304mgyLxW+sdJGbHitz2scPX+U70O+NyDCstN38tcwSinWhq7lloBbkBCpsKvHNE2rOAGTAshOyi72frK7W91N23ptmbVhVpVuxegEU8McPX+UyMRIBiUNggyscv5F07Sr436dO579PYl8PxJTZuFeMXJaMUfijvDDoR8MiLBsdIKpYXK65297si0IePTxMDgiTdOK4j/Rn/SIdM79cK7I+cNaD6ONdxtmbZiFSRXfNZORdIKpYdaGriXIMwi2Ak3N3YVrmlb11BlUB+cWzoS/G55zW0c+NmLDtD7TOHTuED8eqpqnr3WCqUGyTFkEhwVzq/+tJGxNgOuMjkjTtOKIjRDwfABJu5OI3xBfZJnhrYfTqm4rZq6fWSVbMTrB1CA7o3aSkJ7AgIQBqHQFHY2OSNO0kvg85IN9XXvC3yu6+xhbG1um9ZlGyLkQfjr8UyVHVzqdYGqQnPMvzY81N2/5dsbGo2layWydbfEd58v538+TciylyDL3tLmHlnVbVslWjE4wNcja0LVcV/86Mv7LwL2zO1T9Lp80rcbzG+eHOAgR8wuPeAnmVsyrvV/lQOwBfjnyS+UGVwqdYGqI5IxkNodv5lZf8/kXfXmyplUPDj4O+IzyIWZpDJnnix7R8r6299G8TvMq14rRCaaG2HRmE5mmTG66eBMqU+kbLDWtGgl4PgBTqonIj4vuPianFbPv7D5+O/pbkWWMoBNMDbE2dC0Otg40OtwIbMGjl77/RdOqC9c2rtQeWJvIDyMxpRfdQrm/3f00rd2UmetnFnlZsxF0gqkh1oSu4YaAG0jakEStrrV055OaVs34T/In82wmZ789W+R8Oxs7Xu39Knti9vD7sd8rObqi6QRTA4ReDGXf2X0M9h1M4vZEff5F06ohr5u8cG3vSsR7EcW2UEa2H0kTrybMWD+jSrRiakyCSTqZxJoeawj9K9ToUCrdDyHmvooGJQ5CZenzL5pWHYkIARMDSD6YzMU1F4ssY2djx9TeU9kdvZst57dUcoSF1ZgEE2EfQebuTHYu2Gl0KJVu+aHldPfrjuMOR8Re8LhBn3/RtOqo3n31cKjvQPi7Rd94CTCq/SiCPIP48vSXhrdiakyCadmwJUe7H8X9H3cyk4u+1O9adOLCCXZH7+aeNvdwMfgi7t3csXXV47NoWnVk42iD3wQ/Lv59kaSDSUWWsbe1Z2rvqRxLOsaq46sqOcL8akyCAQgcHYhzujPBnwQbHUqlWR6yHIChAUNJ3JmoD49pWjXn+6QvNs42RLxX9I2XAA91eIj6TvUNPxdj1QQjIgNF5KiInBCRyUXMv1NE9ovIXhHZKSK9rBnPoJGDiPOII/r7ogfxuRYtD1lOD/8euB9wh2zw6u9ldEiapl0F+zr21H+0Pmf/d5b0mPSiy9jaM7LhSHZE7eCvE39VcoSXWS3BiIgtsBC4DWgN3C8irQsU+wfooJTqCIwGFlsrHgBHe0fO9TlHg90NSL6YbM1FVQlH446y7+w+7m1zL5eCLyEOQq0etYwOS9O0q+T/nD8qUxG1MKrYMgN8BtDIo5GhrRhrtmC6ASeUUqFKqQxgGXBn3gJKqSR1+Z27AlZfC00faIpDlgPrl6y39qIMlzPS3fDWw7kUfIla3Wth66LPv2hadefSzIU6Q+oQ+XEk2SlFD5lsb2PPK71fYVvkNv4++XclR2hmzQTjB+S91CHCMi0fEblbRI4Af2BuxVhV36F9ueR2iZjfY6y9KMN9H/I9vRr2wjPKk8SdidQZXMfokDRNqyABkwLIOp9FzFfFf5c90vERGno0ZMb6GZUY2WViraaTiIwABiilHrM8fxDoppSaUEz5PsBrSqmbi5j3BPAEgLe3d+fly5dfVWwhE0KoHVubBt83uKp6SpKUlISbm3HdFYclh/HozkeZ0HQCQ1cMhZXAcsDzchmjYyyL6hAjVI84dYwVp0rEqYCngBRgKYWaCzkx/hb1G/OOz4Pp7FJKdancGJWyygPoAazO83wKMKWU15wC6pZUpnnz5upqLXpwkfpH/lFpCWlXXVdxgoODrVZ3WUwPnq5kuqiIyAi1wX2DOjTqUKEyRsdYFtUhRqWqR5w6xopTVeKM+S5GBROszv12rtC8nBjTMtOU/3v+CtiprPR9X9zDmofIdgDNRCRIRByA+4B83XyKSFMREcv/nQAH4LwVYwLAq5MXNsqGoxuPWntRhlBK8X3I9/Rp1Ad+hezEbHzH+xodlqZpFcx7uDeODR1LvPHS0c6RKb2mVGJUl1ktwSilsoCngdXAYWC5UipERMaKyFhLsWHAQRHZi/mKs3uVsv7lDo17Nwbg9H+nrb0oQ4ScC+Fw3GHuaX0PkQsjcevkRq3u+uoxTbvW2NjZ4P+MP/Hr40nclVhsuTHXjanEqC6z6n0wSqlVSqnmSqkmSqk3LNMWKaUWWf5/SynVRinVUSnVQym1yZrx5GjdrjUXXS+SuKf4DVKdLQ9Zjo3YMPDCQFJCUvAb74eloahp2jWmwWMNsHW3Jfy9klsxRqhRd/LncHFwISogCrvD116X9Uoplocsp19gP1KXpGLnZUe9++oZHZamaVZi52FHg8caEPt9LGnhaUaHk0+NTDAAaS3TqH2mdrGD91RX+8/u5+j5o9zvfT9xP8dRf3R9fe+Lpl3j/J/1ByByQdEjXhqlxiYY1w6u2JnsiN0Ta3QoFWp5yHJsxZYeG3ugshV+TxW69UjTtGuMUyMnvId7E/VpFFmJWUaHk6vGJpigXkEAHFl/xOBIKo5SiuWHlnNzwM3EL42n9sDaODdxNjosTdMqQcDEALLjs4lZUnVuIq+xCea67teR7JBM7PZrpwWzN2YvJy6c4JGzj5ARnYHfeN160bSaola3Wnj08iBifgSmrKpx6L/GJph67vUI9w/HdLBqbIiK8H3I99iKLU3+aIJTkBO1B9Y2OiRN0yqR/0R/0sLSiPs5zuhQgBqcYADSmqfhFeZF7A+x7H9gf5XJ+lci5+qx++3vJ3lTMr5P+SK2+tJkTatJ6g6pi1MTpxLHiqlMNTrBuFzngmOGIwfvPciF7y5w5u8zRod0xXZF7+LUpVOM2D0CGycbGoy2Xj9rmqZVTWIr+D/nT8LWBDhodDQ1PMEE9gwEIKJ2BKn2qez6fJexAV2F5SHL8cjwwPNPT+rdVw/7OvZGh6RpmgEaPNoAOy87+MHoSGp4gulyYxe+uP0Lzn58lqPtj+KwxgGVbdzwolcq5/DY0xFPY0o26X7HNK0Gs3W1xXesL2yC1NBUQ2Op0QmmtkttvvjtC14c8SJeQ71wT3Rnz697jA6r3LZHbuf0pdP03dgX927u1Oqi+x3TtJrM72k/sIGI+caei6nRCQbARsyr4LbHbyPNPo2QuSFseWELx+cfNziyslsespxup7thf8peX5qsaRqOvo5wI0QviSbzYqZhcdT4BJOjnnc9wruGE7AzgPR304l8PpKU6BSjwyqVSZlYfmg5j4U8hn1de7zv8TY6JE3TqoIRYEo2Ef1ptGEh6ASTx4hfRqD+UOxZYD5Mtv1/2yus7l1Ru9hwekOF1Zdja8RW0sPTabqrKfXH1MfWSfc7pmka0BQ8b/Ik4oMITBnG3IKhE0went6e9B/UnzGPjSHOPY7o3yom8yulWPHgCoLvCCb0QmiF1Jljechy7t59N6LEfGJP0zTNImBSABlRGcQuN6bHEp1gilDLqRbhncPx3OFZIZn/v33/0W99P/oe6MsHUz+gosZUMykTP+//mTv33kmd2+vgHKj7HdM07bLaA2rj0sqFiHeNOdmvE0wxvAZ54ZzmzKE/Dl11XVvf34pDtgNp/mn0+boPX234qgIihB9CfqDZtma4xLvok/uaphUiNoL/RH+S9iYZsnyrJhgRGSgiR0XkhIhMLmL+SBHZb3lsFpEO1oynPPo80IcM2wwOLb+6BJOUnkT9lfWJbRlLz9964pHqwZGXjhCdeOWH37JN2Uz7dxr3r7ifB/Y+gGMTR7xu8bqqODVNuzb5jPLB3tuYG6+tlmBExBZYCNwGtAbuF5HWBYqdAvoqpdoDs4BPrRVPeTX2a8yJFiewWWeDylbEb4nn4r8Xy13Pyq9X4h/nT/3H61PrulrUGluLAdsH8Ma8N64orpikGG75+hZmb5zNCy4v0Di0Mf7j/REb3e+YpmmF2TrZGnaEw5otmG7ACaVUqFIqA1gG3Jm3gFJqs1Iq51t7K+BvxXjKTfoLdWPqsrbOWvb03MOeW/aQHpterjpiF8eS7JxMz7E9AbjuretI90mn08JOrNi3olx1BZ8KpuOijmyN2MpXHb/iznfvxMHXgfqP1i9XPZqm1Sy+44y5AMiaCcYPCM/zPMIyrThjgD+tGE+5dRrdiRM+J9gQsIFvb/kWG5MNB38tew9yx44fo+XOliQMSsDOxQ4AOzc7Oi7qSOPYxqyespqLqaW3ikzKxOwNs7n565vxdPJky6AtNH22KWRDh7UdsPfU/Y5pmlY8B28HQ5YrFXVFU6GKRUYAA5RSj1mePwh0U0pNKKJsf+AjoJdS6nwR858AngDw9vbuvHz5cqvEXJTTyafxdPAkNSMVt2FuxPaIpfHrjUt9XVJSEoe+PkS35d24sOgCtVvkH5sl6ZUk7HbYsXT6UsbeMLbYei5lXGLOkTnsuLiDm+rdxCTvSThPdIYLwHtA8yt/b0lJSbi5uV15BZWgOsQI1SNOHWPFqQ5xFoyxf//+u5RSXSozBmsmmB7AdKXUAMvzKQBKqbkFyrUHfgZuU0odK63eFi1aqKNHj1oh4tLN6zCPoOgg7oq9q9Sy//z7D7H3xZLtmc2oY6MKzU+LSGNT803s8ttFwscJ1HOrh4OtAw62Dtjb2uNg60B6VjpT/51KXEoc7w98n9FNRrPvxn2kHE2h/d/t8ezleVXvZ926dfTr1++q6rC26hAjVI84dYwVpzrEWTBGEan0BGNnxbp3AM1EJAiIBO4DHshbQEQaAj8BD5YluRhN9VR4LvIk4XgCtZqV3KHk8U3HaXmuJQnPJRQ538nfiSZvNMFuoh3vz3ufOV3nQBHn6Zt4NWHLmC20r9WefbfuIzkkmXa/t7vq5KJpmmZtVkswSqksEXkaWA3YAkuUUiEiMtYyfxHwGlAH+EhEALIqO8OWR5M7msAi2PPjHvpO6Zs73ZRlQkTyjSCZ9VsWSc5J3Dzh5mLrC3wmkEu/XuLZVc8y5eIUvN/wxq6THRnZGbmP5nWa42hy5MAdB0jYmkCb5W2oPUAPhaxpWtVnzRYMSqlVwKoC0xbl+f8x4DFrxlCR+vTvw5paa1CrFUwxT8tOy2Zzl81kRWVRZ2gdAkYGkBmUSfO9zTkz+Awu7i7F1ie2Qoe1HYj5IoZT005x+sbTeN/rTeM3G+felW/KMnHovkNcXHORlktb4j1Md2apaVr1oO/kLwcvZy/OtD2D+053lMl87mr/5P1kh2SzxXsLkV9Fsu/GfextvheHbAc6Pt+x1Dpt7GzwfdyX7se70+jVRpz/7TzbW27n5MsnybyYydHRR4n7JY6mC5pS/2F9ObKmadWHVVsw1yLnfs64bHYhels0zsqZix9cZE3XNXRe2pmQ6BDOrzpP3bV1yXTPZHK/Qp0XFMvO3Y6gWUE0eLIBp6aeIvztcCLej0ClK4JmB+H/dJW6RUjTNK1UOsGUU9u72qLmKPb9bx/8BvG14mn5XkuGtx5u7q/gJnO5devWXVH9Tv5OtPqyFf7P+hP2ehjuXd1p+ErDCotf0zStsuhDZOXUo1MPwnzCcPzYEedwZ7ZM2MJDNzxU4ctx7+ROu9/bEfhaIJYLIDRN06oVnWDKycHWgbjr4rAx2fB3z7+ZNmWaTgCapmlF0IfIroDXw178GfMn/T/qT12XukaHo2maViXpBHMFHhrxEKE3h9KibgujQ9E0Tauy9CGyK2Bva6+Ti6ZpWil0gtE0TdOsQicYTdM0zSp0gtE0TdOsQicYTdM0zSp0gtE0TdOsQicYTdM0zSp0gtE0TdOswmpDJluLiCQCxoyZXD51gTijgyiFjrHiVIc4dYwVpzrEWTDGRkqpSh1QqjreyX+0Ko96mUNEdlb1OHWMFac6xKljrDjVIc6qEKM+RKZpmqZZhU4wmqZpmlVUxwTzqdEBlFF1iFPHWHGqQ5w6xopTHeI0PMZqd5Jf0zRNqx6qYwtG0zRNqwZ0gtE0TdOsosomGBEZKCJHReSEiEwuYr6IyAeW+ftFpFMVjHGkJbb9IrJZRDpUtRjzlOsqItkiMrwy48uz/FLjFJF+IrJXREJEZH1Vi1FEPETkdxHZZ4nxUQNiXCIisSJysJj5VWG/KS1Gw/cbSxwlxpmnnGH7TlliNHS/UUpVuQdgC5wEGgMOwD6gdYEyg4A/AQGuB7ZVwRh7Al6W/2+rijHmKfcvsAoYXkW3tydwCGhoeV6vCsb4CvCW5X9v4ALgUMlx9gE6AQeLmW/oflPGGA3db8oaZ57PhZH7Tmnr0tD9pqq2YLoBJ5RSoUqpDGAZcGeBMncCXymzrYCniDSoSjEqpTYrpS5anm4F/CsxvjLFaDEBWAHEVmZweZQlzgeAn5RSZwCUUpUda1liVIC7iAjghjnBZFVmkEqpDZblFsfo/abUGKvAfpMTR2nrEgzed8oQo6H7TVVNMH5AeJ7nEZZp5S1jTeVd/hjMvxwrU6kxiogfcDewqBLjKqgs67I54CUi60Rkl4g8VGnRmZUlxg+BVkAUcAB4Villqpzwyszo/aa8jNhvyqSK7DulMXS/qapdxUgR0wpeT12WMtZU5uWLSH/MO0ovq0ZUxKKLmFYwxvnAy0qpbPMPb0OUJU47oDNwE+AMbBGRrUqpY9YOzqIsMQ4A9gI3Ak2ANSKyUSmVYOXYysPo/abMDNxvymo+xu87pTF0v6mqCSYCCMjz3B/zr8LylrGmMi1fRNoDi4HblFLnKym2HGWJsQuwzLKD1AUGiUiWUuqXSonQrKzbO04plQwki8gGoANQWQmmLDE+CrypzAe7T4jIKaAlsL1yQiwTo/ebMjF4vymrqrDvlMbY/aayT0qV8cSVHRAKBHH5hGqbAmUGk/9k5fYqGGND4ATQs6quxwLll2LMicqyrMtWwD+Wsi7AQaBtFYvxY2C65X8fIBKoa8D6DKT4k76G7jdljNHQ/aascRYoZ8i+U4Z1aeh+UyVbMEqpLBF5GliN+SqNJUqpEBEZa5m/CPNVG4MwfxBTMP96rGoxvgbUAT6y/MrJUpXYu2kZYzRcWeJUSh0Wkb+A/YAJWKyUKvHy0cqOEZgFLBWRA5i/wF9WSlVql+4i8h3QD6grIhHA64B9nhgN3W/KGKOh+0054jRcaTEavd/ormI0TdM0q6iqV5FpmqZp1ZxOMJqmaZpV6ASjaZqmWYVOMJqmaZpV6ASjaZpmoLJ2qlnOOmuJSKSIfFhRdV4JnWA0TdOMtRQYWMF1zgIqvcfxgnSC0bRyEpFPROQGo+PQrg2qiA4rRaSJiPxl6T9so4i0LGt9ItIZ842+f1dwqOWmE4ymlV93zL38apq1fApMUEp1Bl4APirLi0TEBngXeNGKsZWZTjCaVoCIuFqOX8+xPO9qGbDJSURaAceUuYPDISLyY4HXPiUiHxgSuHZNEBE3zGPi/CAie4FPgAaWeUNF5GARj9WWl48DVimlwousvJJVya5iNM1ISqlkS2eLO0VkNrAEeFAplSYitwF/WYq+Adxf4OUngWGVF612DbIBLimlOhacoZT6CfiphNf2AHqLyDjMYxI5iEiSUqrY0WytSbdgNK0IytyDbwrwOfC1UmqvZdYA4C/LML42SqmDItJIRJ6yzLenhO7vRWSKiLxTnmPqWs2izMM7nBKREZA7zHWZho1WSo1USjVUSgViPrT2lVHJBXSC0bSS7Md8aOIdABFxATyVUlFAR2CXpdwtQDPL/60x97SMiDiIyIci8qaIbBGR7phbPKeACyKyW0TmishPlmPnWg1k6bByC9BCRCJEZAwwEhgjIvuAEIoeibbK04fINK0IIuIN9Admq8ujUvYHgi3/2wBuImILDAUiRcQZeAR40FLmCWCpUmqniPyOeQyOdUqphSIyGPhOKfW2iCzC3Hvwucp4b1rVopQqeJg1x1VduqyUWor5EmjD6F9Nmla0z4F/MQ/OlCPv+ZdVQGPMI1guAtoAO4FPlVK7LWW6AAdEpBZwFnOrZ59lXtc8/3sopXRy0a45urt+TStARJ7EPOzxC8CfSqm2lum7ge5Kqcwy1nM/5gG+LmAeWTAD2KiU2mU5LBKH+SjCj0qpfyr+nWiasXSC0bQ8RKQZsBK4Xil1UUTWAEopdetV1PkAEKOU+jfPtK+VUg+W8DJNq/Z0gtE0TdOsQp+D0TRN06xCJxhN0zTNKnSC0TRN06xCJxhN0zTNKnSC0TRN06xCJxhN0zTNKnSC0TRN06xCJxhN0zTNKnSC0TRN06zi/wEzDxDLWG708AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(.0, .000162)\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "ax.ticklabel_format(axis='x', style='sci', scilimits=(0,0))\n",
    "#plt.show()\n",
    "fig.savefig('m_chifq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(5, 50, 100) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chi_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chidelta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "chixx_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2xx, rdg, alpha)\n",
    "    chixx_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgkAAAGXCAYAAAA55sNWAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/d3fzzAAAACXBIWXMAAAsTAAALEwEAmpwYAAAwiklEQVR4nO3dedgdZX3/8fc3C0kgkLAlYMIiogiCogZFsRq00CpKVcStat1AWVzrUqxVq/7qjpSlKuKKFiwuCEpVUB6liEAiO4JCEvYtQJAQErJ8f3/MeTgnD+dJnuWcmbO8X9c119wzc5ZvbjHnk3tm7onMRJIkaagJVRcgSZI6kyFBkiQ1ZUiQJElNGRIkSVJThgRJktSUIUGSJDVlSJAkSU0ZEoYREcdExBkRsSgiMiKWVF3TUBHx1IhYXavvVVXXI0nqLZOqLqCD/QdwH/BHYGa1pTxWREwAvg6sBKZXXI4kqQc5kjC8J2Tm1pl5AHB71cU08S7gKcAXqi5EktSbDAnDyMxFo3l9RMyLiJ9ExNKIWBUR10fEv0ZEy0drImIH4NPAJ4CbW/35kiSBIaElIuIlwIXAk4AvAe8GLgI+CZzWhq/8L2ARcFwbPluSJMBrEsYtIqYC3wQuBl6YmWtqh74WEVcAx0bE/MwcaNH3vQY4CNgvM9dERCs+VpKkxzAkjN8BwGzgGGDmkB/tc4BjgQOBAYCImA/MH+Fn35yZ3xzciIiZFKMHX8/Mi8ZTtCRJG2NIGL/da+tvbuA1sxva84GPj/CzLxzyuV+kOEX0LyMtTpKksTIkjN/g0MEHgcuHec2jd0dk5icoLjgc3ZdEPAN4K0XA2Doitq4dmlVbbxcRuwK3ZOaq0X6+JElDGRLG7y+19UOZeV4bv2dHikDyydoy1Am19T7AgjbWIUnqE5GZVdfQ8SLiamB6Zu7c5NhmFHcarASenpn3DTk+DZiUmQ+Os4bHAc9tcmg+cBTFXRV/AH6dmfeP57skSQJHEoYVEW8EdqptbgtsEhEfrW3flJmnAmTmQxHxJuBM4PqI+CZwA8UsjU8GXgm8gtqFi2OVmbcDP2xS5+Bsi3/IzMcclyRprAwJw3sb8IIh+z5VW/8WOHVwZ2b+MiL2obig8A0UoeJ+4EaKuxuubHu1kiS1mKcbJElSU864KEmSmjIkSJKkprwmYYhtttkmd95556rLqNRDDz3EZpttVnUZfcG+Lof9XA77uRyt7ueFCxcuzcxtmx0zJAyx8847s2BBf08zMDAwwPz586suoy/Y1+Wwn8thP5ej1f0cETcNd8zTDZIkqSlDgiRJasqQIEmSmjIkSJKkpnouJETEhIh4X0RcFxErI+KWiPhS7RkLkiRphHouJABfppgK+VrgXcAZwLuBsyOiF/+8kiS1RU/dAhkRT6EIBj/OzEMa9i8GjgdeC/x3ReVJktRVeu1f1q8DAjhuyP6vAysoHr4kSZJGoNdCwj7AOuCSxp2ZuRK4vHZckiSNQE89BTIirgJmZebsJsf+BzgUmJKZjww5djhwOMDs2bOfefrpp5dRbsdavnw506dPr7qMvmBfl8N+Lof9XI5W9/P++++/MDPnNTvWU9ckAJsCq4Y5trLhNeuFhMw8GTgZYN68ednv04o6tWp57Oty2M/lsJ/bJxPWroU1a+D883/Hvvs+n6lT2/+9vRYSVgCzhjk2teE1kqQuNvijuXo1PPJIsR66rFnT/Pjg/sF1s32N66HtZtujXQZ/8BvbzfYNtteta/zTP583vxm+9a3293OvhYTbgT0iYkpmDh1RmAMsHXqqQZL0WGvXwqpVsHJlsR7aXrWq+PFtXF9++WxuuOGxx4a2N7YM/rA32x78UX+kz/8mX7u2nO/ptZBwKXAg8CzggsGdETEV2Bv4XTVlSdLYrF4NK1bAww8/dj24rFhR/IA//PCG1xtbGsPA2H6Edm/1H18NJkyASZMgYi2TJ08s5Tt7LST8APgI8F4aQgJwGMW1CN+voCZJPWzdOnjoIVi+vL5ubDeuG5cVKx67braU9S/GbjRhAkyeXCybbFJvb2yZNOmx7aHrwXbj/pFsT5y48e3G9uDxwf2NxxtfM3EiRBR/7oGBC0q79qOnQkJmXhURJwFHR8SPgXMoou27gd/iREqSKH7YH3wQ/vpXeOCBYj10GTw+2B66NIaBXhQBU6fClCkjX+6//0523HE7Ntmk2J48uX5s8Ee82fYmm6y/3fij33hs6PaEXruJvwP1VEioeS+whOKWxoOApcAJwMcyc93wb5PULTKLH+f774f77ivWg8uyZfVlcPvmm/cmswgEg6GgW+7+njgRNt0Upk2rrweXxu2pU9c/1rg9+GM/2B5uu7FdDGuPrtaBgeuYP3+79nSEKtFzISEz1wJfqi2SOty6dcWP+T33wNKl9eXee+vre+8twsDg+r77inP1IzezTdUXpk2DzTeH6dOLZbPN1m8Pbg+2N910/fbg9mB72rT69uTJbS1d2qCeCwmSqvfww3DnnXDXXcX67ruL9l13Fe177imWu+8ufvjXVTDGN306bLEFzJix/nrzzYtlxoxi3bhv6DJ9evFDPrGca8ik0hkSJI3YQw/B7bfDbbcV68Hljjvqy513FsP57TZ1Kmy1FWy5ZfNl5sximTEDliy5nPnz9350e4st/GGXRsKQIAkobn275Ra4+eb6csstcOut9WXZsvZ898yZsM026y9bb11fDy5bbVVfpk0b+ecPDCxj773bU7vUywwJUp9YvRpuugkWLy6WRYtgyZJiuemmYgSgVSZPhtmzYbvtivXs2TBrVn09uGy7bREEPO8udSZDgtRDVq0qfvz//Gf4y1/ghhvgxhuL9c03j//c/+TJMGcOPO5xxXr77Yv24x5XtLffvggGW201+ivjJXUeQ4LUhZYuhWuvheuuqy/XX1+MCow1CEyYAHPnwo47wg471Nc77FDsnzu3+Fe/96ZL/cOQIHWwBx6Aq6+Gq64qlmuvhWuuKe4MGIs5c2CXXeDxjy/WO+9cX+bMKe6Nl6RB/pUgdYDM4rqAyy8vlssuK9Y33zy6z4koRgCe9CR44hNh112L5QlPKILBaC72kyRDglSyzOJOgUsugR//+PH8x3/AwoXFBEEjtemmsPvuxfLkJxfLbrsVgaCMZ8xL6g+GBKnNVqyASy+Fiy6Ciy8uljvuGDy60wbfO3lyEQD22qtY9twTnvIU2Gknrw2Q1H6GBKnF7r0Xfvc7uOACuPBC+OMfYc2ajb9v5kx4xjNg773ry267FQ+zkaQqGBKkcVq2DM4/H37zG/jtb4sLDDdm+nTYZx+YPftmXvGKHZk3r7hmwNsGJXUSQ4I0SqtXF6cOfvUrOPdcWLBg47cd7r47PPe58JznwLOfXWxPnAgDA4uYP3/HcgqXpFEyJEgjcMcd8L//C+ecUwSDDT2bYOLEYpTgBS+A5z2vCAZbb11erZLUKoYEqYlM+NOf4Kc/hTPPLO5EGE4EzJsHL3oR7L9/MWIwfXpppUpS2xgSpJrM4nqC//kfOOOMYmrj4ey4I/z938OBBxbBYKutyqtTkspiSFDf+/Of4XvfK8LB9dc3f83EifA3fwMHHQQvfjHssYcXGUrqfYYE9aWlS+H00+HUU4c/lbDZZsVowctfDi95iaMFkvqPIUF9Y906OO88OPnk4lqDZnMXbLYZHHwwvPrV8Hd/5zTGkvqbIUE978474ZRT4BvfKJ6SONTkycVphDe8oRgxMBhIUsGQoJ61YAH853/CD35QzG0w1L77wpveVIwaeIuiJD2WIUE9Ze3a4pbFL32pmPBoqK22KoLBYYcVFx9KkoZnSFBPeOSR4g6Fz3+++R0Kz30uHHUUvPKVPiVRkkbKkKCutmpVcSHi5z4Ht922/rHJk+G1r4V3v7uY7EiSNDqGBHWl1avhW9+CT38abrll/WNbbFGMGrz73bDddtXUJ0m9wJCgrrJuHZx2GnzsY7Bo0frHZs+G978f3vEOmDGjmvokqZcYEtQ1LrywCAFDJz+aPRuOOaYIB15vIEmtY0hQx1uyBD784WLa5EZbbVXsP+qoYhIkSVJrGRLUsVavLm5l/Pd/h5Ur6/unTIH3vQ/+5V88rSBJ7WRIUEf6/e+L0wdXX73+/le/uriTYeedKylLkvrKhKoLkBo9+CAccQTst9/6AeFpT4P/+79i9kQDgiSVw5EEdYwLLoB/+idYvLi+b9NN4VOfKm5nnOR/rZJUKkcSVLlVq+BDH4IXvGD9gPCyl8Gf/lTc0WBAkKTy+VevKnXddcV1BlddVd83cyacdBK87nUQUVlpktT3HElQZU4/vZguuTEgHHBAsf361xsQJKlqhgSVbtUqOProYqTgoYeKfVOnwgknwC9+AXPnVlufJKng6QaV6tZbiycxXnppfd+uu8IPf1jcwSBJ6hyOJKg0CxfCs5+9fkA45BBYsMCAIEmdyJCgUpx5Jjz/+XD77cX2pEnw5S/DGWc4a6IkdSpPN6itMuHYY+GDHyzaUISCH/0IXvSiamuTJG2YIUFtk1nMcXDccfV9u+wCP/85PPnJlZUlSRohQ4LaYu1aeOc74ZRT6vv226847bDNNpWVJUkaBa9JUMutXg1vfOP6AeGQQ+DXvzYgSFI3MSSopVauhEMPhdNOq+/7p38qJk6aMqW6uiRJo2dIUMusXl1MsfzTn9b3HXkkfPObPntBkrpRT4WEiHhHRHw/Iq6LiLURkVXX1C/WrYM3vxnOPru+70MfghNPhAk99V+ZJPWPXvv33THA1sBlwGaAE/yWILOYZvm//7u+78Mfhs98xucvSFI367V/480HZmTm84ErKq6lb/zrv8JXvlLffuc7DQiS1At6aiQhM5dUXUO/OfbYIhAMev3ri8c8GxAkqfv12kiCSnT22fCBD9S3X/pS+Pa3vQZBknpFZPbmtX0R8TPgoMzc6L9pI+Jw4HCA2bNnP/P0009vd3kdbfny5UyfPn2Dr1m8eDOOOurpPPxwMRi1554P8MUvXsGUKevKKLFnjKSvNX72czns53K0up/333//hZk5r9mxjgsJETETeO8o3nJ8Zt7X5HNGHBIazZs3LxcsWDCat/ScgYEB5s+fP+zxe+6BZz0LliwptnfaqXiy47bbllJeT9lYX6s17Ody2M/laHU/R8SwIaETr0mYCXx8FK//HvCYkKD2eOSRYvbEwYAwfXpx2sGAIEm9p+NCQu3iQy9761DvehdccEHRjoDvfx/22qvamiRJ7eElZhqx00+Hk0+ub3/mM3DwwdXVI0lqL0OCRmTRIjj88Pr2a15TzKgoSepdHXe6YTwi4mXA02qbu9b2fbS2vSwzT6yksC73yCPw2tfCgw8W27vsUowoOBeCJPW2ngoJwCHAPw3Z96na+ibAkDAGH/1ocfcCFA9qOv102GKLamuSJLVfT51uyMw3Z2YMs+xcdX3d6Be/gC98ob792c/CPvtUV48kqTw9FRLUWvfdVzzZcdCLXwzve19l5UiSSmZI0LA+8AG4666ivd12TrksSf3Gv/LV1Hnnwbe+Vd/+6ldh1qzq6pEklc+QoMd4+OEJ693ueOih8A//UF09kqRqGBL0GN/+9uNZvLhob7klHH98tfVIkqphSNB6Lr0UfvjDuY9uf+lLxfUIkqT+Y0jQo9asgcMOg3XrilmS/vZv17+7QZLUXwwJetQ3vgFXXFG0N90UvvY1Z1WUpH5mSBAAf/0r/Nu/1bc/8pFi+mVJUv8yJAgoZlK8556iPWvWSt7//mrrkSRVz5AgbroJjj22vv32ty9i2rTq6pEkdQZDgjjmGFi1qmjvsw+86EV3V1uQJKkjGBL63MUXw2mn1bePPdaplyVJBX8O+lgm6117cMgh8LznVVePJKmzGBL62DnnwO9/X7QnT4bPfa7aeiRJncWQ0Kcy4VOfqm8fcQQ84QnV1SNJ6jyGhD71618X1yMAbLIJfOhD1dYjSeo8hoQ+1TiK8La3wZw51dUiSepMhoQ+9LvfFQvApEnw4Q9XW48kqTMZEvrQpz9db7/pTbDTTtXVIknqXIaEPnPxxXDuuUV7woRiIiVJkpoxJPSZxlGE178edt21ulokSZ3NkNBHrrwSfvazoh1RPOlRkqThGBL6yIkn1tuHHAK7715dLZKkzmdI6BPLlsH3v1/ffs97KitFktQlDAl94tvfhhUrivZTnwr77VdpOZKkLmBI6APr1sFJJ9W3jzqquCZBkqQNMST0gXPPhRtuKNozZsA//mO19UiSuoMhoQ80jiK85S2w2WbV1SJJ6h6GhB63ZEn9tkeAI4+srBRJUpcxJPS4r361eCw0wIEHwhOfWG09kqTuYUjoYStXwimn1LePOqq6WiRJ3ceQ0MN+9CO4996ivdNOcNBB1dYjSeouhoQe9r3v1duHHQYTJ1ZXiySp+xgSetRdd8GvflXffsMbqqtFktSdDAk96gc/KCZRAvibvylON0iSNBqGhB7VeKrBUQRJ0lgYEnrQn/8Ml15atCdPhle9qtp6JEndyZDQgxqf9njQQbDVVtXVIknqXoaEHpO5fkjwVIMkaawMCT3m4ovhxhuL9owZzo0gSRo7Q0KPaRxFeNWrYOrU6mqRJHU3Q0IPWb0aTj+9vu0joSVJ42FI6CG/+hUsXVq0586FF7yg2nokSd2tZ0JCRMyJiGMi4rcRcUdEPBQR10TEFyJi66rrK8OPf1xvv+51MKFn/teVJFWhl35GXgZ8ArgX+ALwXuD3tfVlEbFdVYWVYd06+NnP6tuvfGV1tUiSesOkqgtooQuAnTLzzoZ9X4+Ii4GvAx+oLT3pkkvg7ruL9qxZ8KxnVVuPJKn79cxIQmZeMyQgDPpBbb1nmfWU7eyz6+2XvtRTDZKk8euHn5K5tfVdlVbRZmedVW+/7GXV1SFJ6h39EBL+vbb+TqVVtNHixXD11UV7yhQ44IBq65Ek9YaOuyYhImZSXGw4Usdn5n3DfNY/A4cCJ2fmbzbwnYcDhwPMnj2bgYGBUXx99X70oznAEwHYe+97ufTSq8b1ecuXL++6PuhW9nU57Ody2M/lKLOfIzNL+aKRioidgcWjeMsTM/OGJp/zduBk4BzgFZm5eiQfNm/evFywYMEovr56BxwA551XtL/6VXjHO8b3eQMDA8yfP3/cdWnj7Oty2M/lsJ/L0ep+joiFmTmv2bFxjSRExKHAfsAVwKmZuabh2M8zc9RPDsjMJUCMs663UgSEXwGHjDQgdKMHHoDGQPnSl1ZWiiSpx4z5moSIeA9wArA58C/AhRHR+FDivxlnbWOt6y0UtzyeB7w8M1dVUUdZfvlLWFOLZs98JsyZU209kqTeMZ4LF48E/i4z3wbsASwEftMQFMY1GjAWEfFm4BTgfOAfMnNl2TWUzbsaJEntMp7TDdtn5hUAmbkWODIivgScHxEvBEq92CEiDga+AfyVYm6EQyLWyynLM/PMMmtqtzVr4Jxz6tsHH1xdLZKk3jOekHBPRDw+Mx+9yDAz/zkijqP4l3zZd048g2JkZCbF9QhD3QScWWI9bXfhhXD//UV77lzYe+9Ky5Ek9ZjxnG74NfDmoTsz873AADB1HJ89apn5icyMDSw7l1lPGX7+83r7ZS+DKP0EjySpl43nX/tHD/f+zHx3RHxxHJ+tEfj1r+vtF7+4ujokSb1pzCEhMx8BHtnA8ZvH+tnauPvvh8suK9oTJsDzn19tPZKk3tMP0zL3pN/9DgbnwXrmM2HGjGrrkST1HkNClzr//Hp7//2rq0OS1LvaEhIi4jcR8amI2LIdny9DgiSp/do1kvBb4HEUdzmoxe69F668smhPnAjPe1619UiSelNb5jLIzH/f+Ks0Vr/9bb29zz4wfXp1tUiSeldLQkJE7AvsDtwNDGTmQ634XDXnqQZJUhnGfbohIj5PcVrhncB/AbdGxFHj/VwNz5AgSSpDK0YS3gY8LzMXAETEc4FvRsSqzDylBZ+vBnffDddcU7QnT4b99qu2HklS72rFhYvLgKsGNzLz98CrgQ+24LM1xMBAvf3sZ8Omm1ZWiiSpx7UiJPwMOGLIvmuA7Vvw2RrCUw2SpLK04nTDy4AdI2IecBpwJ/AG4PQWfLaGMCRIksrSipBwBPC02vI5YLfa/rMi4hMUowrXZuY1Lfiuvnb77XD99UV7yhR4znOqrUeS1NvGFBIiYknDo5evyMxfNhybAuxJPTgcBewFbD2+UtU4P8JzngNTS30YtySp34x1JGGziJiQmeuAPwNbDB7IzFXAwtqiFmq8aNFTDZKkdhtrSPgN8IuI+AkQEbGZEyi130UX1ds+GlqS1G5jDQlvAt4BvBTYDHggIm4ELmtYLs/Mu1tSpVi+vD4/woQJMG9etfVIknrfmEJC7ZTC8cDxEXEXxZTMzwSeXlveCjxhrJ+vx/rjH2HduqK9xx4+r0GS1H7j/hHPzNm15rm1BYCI8GeshS69tN5+1rOqq0OS1D9a8eyGIyNiv4jYvHF/Zi4f72er7pJL6u199qmuDklS/2jF6YC/B44DJkbEEuAK4Mra+orMXNSC7+h7jSHBkQRJUhlaERLuAU4BTgW2oXhuw78AtwKPj4jlwNWZ6aOIxujuu2HJkqI9ZQrstVel5UiS+kQrQsKrgC1rcyYAnB0Rl9U++wTgKcAeLfievtV4PcIznlE8/VGSpHZrxQOe7gCePGTfV4CjM/PhzFyQmd9twff0LU81SJKq0IqQ8EXgjIh4ZsO+JwGbD/N6jVLjSIIXLUqSytKKWyBPiYipwK8j4l7gbopnNhw/3s8WZDqSIEmqRksmO8rMEyPiO8D+wLYUT328aCNv0wgsXgz33lu0Z86EXXettBxJUh9p2YyImfkgcFarPk+FoaMIEdXVIknqLyO+JiEiToyIP0bEAxGxOiJuj4ifRcQ7ImKLjX+CxsJJlCRJVRnNhYtHUtzKeC9wIzAZeAnFnQyLI+K1rS9PXo8gSarKaELC04BNM3OXzHxyZm4L7Aq8H1gBfC8iXtKOIvvVmjXFg50GOZIgSSrTiENCZl7VMGHS4L5FmXkcxQjD1cDHW1tef7vmGnj44aK9ww6w/fbV1iNJ6i+tmCdh8KLFUwAnDG4hTzVIkqo0prsbImIS8FrgeoprFGYBhwJ3ta40edGiJKlKY70FcgrwXSBr2yspHuj0rlYUpcLChfW2IUGSVLYxnW7IzIeA3YB3AL+kCAnfycyftbC2vrZ2LVx7bX37aU+rrhZJUn8a8UhCRGyRmX8d3M7MvwB/AU6JiKcDZ0XEpMz8ZBvq7Ds33girVhXt7beHrbeuth5JUv8ZzUjC9RHx5oh4zHsy8zLgc8DhLausz119db29557V1SFJ6l+jCQlLgG8Cf46ID0TEboMHahcyzge2bGl1fawxJOzlPSOSpAqMJiQ8FzgC2BT4PHBtRKyIiEXA/cArgAtaX2J/ciRBklS10UymlJn5NeDxwFuAs4F7gLkUdzmcDbytHUX2I0OCJKlqo74FMjNXAd+pLWqDVavgz3+ub++xR3W1SJL61wZHEiLilog4ISJeFBETyyqq311/fXELJMAuu8Bmm1VbjySpP23sdMNZwMuBc4F7IuLUiHhFRGza9sr6mKcaJEmdYIMhITOPyswdgH2BrwHzgB8BSyPip7VbIjviDv6ImBUR34qIKyPivohYGRE3RMQ3ImLXqusbDUOCJKkTjOiahMy8BLgEOCYinkxxJ8PLgW8A6yLi/4CfAD/NzJvaVOvGbAk8CfgVcBPwMPBE4K3AoRGxb2Zeu4H3dwxDgiSpE4x6WubMvC4zP5OZzwZ2BN4HrAW+CCyKiD9GxN+3uM6R1HV9Zu6XmR/IzBMy85TM/DDwEmBz4OiyaxorQ4IkqROMOCRExOSh+zLztsw8MTP/luJJkG+hmHSpk37aBkc2umKip+XLYfHioj1pEuy224ZfL0lSu4zmFsiLI+J1mXl9s4OZuYziyZDfbUVhY1ULMzOAycCuwCdqh86pqqbRaHyo05OeBJtsUl0tkqT+NpqQsAuwMCLen5knt6ugFvg7iomdBt0F/HNmnjrcGyLicGrPnZg9ezYDAwNtLXBDzjlnO+DJAMyadTcDA+VfRrF8+fJK+6Cf2NflsJ/LYT+Xo8x+Hk1I2Bs4DfhK7ZqDt2fmfcO9OCJeArwxM183moIiYibw3lG85fghdfwBOACYBuwBvAbYsvaEyjXNPqAWek4GmDdvXs6fP380JbfUWWfV2y984Szmz59Veg0DAwNU2Qf9xL4uh/1cDvu5HGX284hDQmYuiYjnAZ8CPgRcERFvyszzh3nLy4GXjqGmmcDHR/H67wGPhoTMXAqcV9s8OyJOBa6kuGbiHWOop1RetChJ6hSjurshM9dm5kco/qUewLkR8dmI2C4iXhgR74+I70bEn4C3AxeOtqDMXJKZMYrlho183u0UoeFtETFltPWUzZAgSeoUo3p2Q0RMoDhhvh3wS4q7GT5YW6AIDg8BVwHHAV9oVaHjNA2YCGxB8VCqjnTvvXDHHUV76tRiSmZJkqoy4pAQEa+mmHVxC4owAMXtjlcDLwKmAp8GPp6Z2doyR1Tf7My8q8n+PWr1LcrMjg0IANdcU2/vsQdM9GkZkqQKjWYk4dPAauDDwKXA5Zn5ADz6Q3wa8K/AThFxRGauaHWxG3FMRBwA/JwivATFfA1vpLgd8siS6xk1TzVIkjrJaELC44EPZuZxQw9k5rURsQ/F6YWjgefU5lRY2JoyR+RnwA7AqykuUpwI3AacAXwxM6/ZwHs7giFBktRJRhMSDqQ+e+FjZOYjwHsi4hfAt4HfR8RHM7OU6xIy8zzqdzV0JUOCJKmTjPjuhsw8PzMXjeB1/wvsBfwG+Ow4aus7f/pTvf2Up1RXhyRJMMq7G0YqM+8GXhwR72nH5/eiZctg6dKiPWUKzJ1baTmSJI3+KZCjkZn/2c7P7yU33lhvP+EJMKGt/8tIkrRx/hR1iKEhQZKkqhkSOsQNDfNG7rprdXVIkjTIkNAhHEmQJHUaQ0KHcCRBktRpDAkdonEkwZAgSeoEhoQO8PDDcNttRXviRNhxx2rrkSQJDAkdYVHDFFU77wyTJ1dWiiRJjzIkdIDG6xG8aFGS1CkMCR3A6xEkSZ3IkNABHEmQJHUiQ0IHcCRBktSJDAkdwJEESVInMiRUbPVquOmm+vYuu1RXiyRJjQwJFbvpJli7tmjPmQPTplVbjyRJgwwJFXM6ZklSpzIkVMwHO0mSOpUhoWKOJEiSOpUhoWKOJEiSOpUhoWKOJEiSOpUhoULr1q3/cCdHEiRJncSQUKHbboNVq4r2NtvAjBnV1iNJUiNDQoWcjlmS1MkMCRVyOmZJUiczJFTIkQRJUiczJFTIkQRJUiczJFTIkQRJUiczJFQk05EESVJnMyRU5IEH4MEHi/a0abDtttXWI0nSUIaEitx6a729ww4QUV0tkiQ1Y0ioSGNImDu3ujokSRqOIaEihgRJUqczJFRk6OkGSZI6jSGhIrfcUm87kiBJ6kSGhIp4ukGS1OkMCRUxJEiSOp0hoSKGBElSpzMkVOCvfy0WgKlTYeutq61HkqRmDAkVGDqK4ERKkqROZEiogKcaJEndwJBQAUOCJKkbGBIq4ERKkqRuYEiogCMJkqRu0LMhISImRMRFEZER8bOq62nkbIuSpG7QsyEBOBLYq+oimnEkQZLUDXoyJETEXOA/gI9VXUszhgRJUjfoyZAAnAgsAv6z6kKGWr4cli0r2ptsAttuW2k5kiQNa1LVBbRaRLwKOBh4bmaujQ6bqei22+ptJ1KSJHWyngoJETEDOB74Wmb+YRTvOxw4HGD27NkMDAy0p0Bg4cItgacBMH36MgYGLm/bd43V8uXL29oHqrOvy2E/l8N+LkeZ/dxxISEiZgLvHcVbjs/M+2rtz1OcQjlmNN+ZmScDJwPMmzcv58+fP5q3j8qSJfX2nnvOpJ3fNVYDAwMdWVcvsq/LYT+Xw34uR5n93HEhAZgJfHwUr/8ecF9EPA84DHhjZi5rQ10t4UWLkqRu0XEhITOXAGM5U38ScAVwcUTsOuTYprV9yzJz6ThLHBdnW5QkdYuOCwnjsBMwA/hLk2P71/afBBxdZlFDOZIgSeoWvRQS3gRs0mT/GcBC4LPADaVW1ISzLUqSukXPhITMPKvZ/totkHdm5g/Lrag5RxIkSd2iVydT6kgrVsB9tfswJk+GWbOqrUeSpA3pmZGE4WRmx0xX1DiR0pw5MMGIJknqYP5MlchTDZKkbmJIKJEXLUqSuokhoUSOJEiSuokhoUSGBElSNzEklMjZFiVJ3cSQUCJHEiRJ3cSQUCIvXJQkdRNDQklWroSltUdLTZwIs2dXW48kSRtjSCjJnXfW29ttVwQFSZI6mSGhJHffXW87iiBJ6gaGhJI0hgSf2SBJ6gaGhJIYEiRJ3caQUJJ77qm3DQmSpG5gSCiJIwmSpG5jSCiJIUGS1G0MCSUxJEiSuo0hoSSGBElStzEklKQxJGy7bXV1SJI0UoaEEmQaEiRJ3ceQUIJly2DNmqK9+eYwbVql5UiSNCKGhBJ4PYIkqRsZEkpgSJAkdSNDQgkMCZKkbmRIKIEhQZLUjQwJJTAkSJK6kSGhBIYESVI3MiSUwJAgSepGhoQSGBIkSd3IkFACQ4IkqRsZEkpgSJAkdSNDQputWQP33Ve0I2DrrautR5KkkTIktNnSpfX21lvDxInV1SJJ0mgYEtrMUw2SpG5lSGgzQ4IkqVsZEtrMkCBJ6laGhDYzJEiSupUhoc0MCZKkbmVIaDNDgiSpWxkS2syQIEnqVoaENjMkSJK6lSGhzQwJkqRuZUhoM0OCJKlbGRLa6KGHigVg8mTYYotq65EkaTQMCW10zz319qxZxQOeJEnqFj0VEiJiSUTkMMs2ZdfjqQZJUjebVHUBbXAd8P+a7H+w7EIMCZKkbtaLIeGuzPxe1UWAIUGS1N166nTDoIiYFBGVXyZoSJAkdbNeDAnPBlYAD0TEsoj4TkQ8ropCDAmSpG7Wa6cbrgFOobguYRIwH3g78KKIeFZm3l5mMUPvbpAkqZtEZlZdw3oiYibw3lG85fjMvG8Dn/d64PvAKZl52DCvORw4HGD27NnPPP3000fx9cP74AefyoIFWwHwmc9cyb77DltmR1m+fDnTp0+vuoy+YF+Xw34uh/1cjlb38/77778wM+c1O9aJIWFnYPEo3vLEzLxhI5+5GJiSmRs97TBv3rxcsGDBKL5+eE9/Olx+edG+9FKY1/R/gs4zMDDA/Pnzqy6jL9jX5bCfy2E/l6PV/RwRw4aEjjvdkJlLgFZPO7QE2K/Fn7lRXpMgSepmvXjhYjO7AneV+YWZ64eEbbct89slSRq/ngkJEbHVMPuPAuYCZ5dZz7JlsGZN0d58c5g2rcxvlyRp/DrudMM4vCki3gb8guL0wuDdDS8HbgQ+XmYxjiJIkrpdL4WES4EXAq8BtqW4rmEx8Dngs5m5rMxivB5BktTteiYkZOaFwMFV1zFol13gK18pwoIhQZLUjXomJHSaOXPgne+sugpJksauZy5clCRJrWVIkCRJTRkSJElSU4YESZLUlCFBkiQ1ZUiQJElNGRIkSVJThgRJktSUIUGSJDVlSJAkSU0ZEiRJUlOGBEmS1FRkZtU1dJSIuAe4qeo6KrYNsLTqIvqEfV0O+7kc9nM5Wt3PO2Xmts0OGBL0GBGxIDPnVV1HP7Cvy2E/l8N+LkeZ/ezpBkmS1JQhQZIkNWVIUDMnV11AH7Gvy2E/l8N+Lkdp/ew1CZIkqSlHEiRJUlOGBEmS1JQhoc9ExDERcUZELIqIjIglG3n9bhFxZkTcHxEPRcQFEfHCksrtShHxpIj4ZET8ISLuiYgHI+LyiPjXiNisyevt4zGq9d33I+JPEfFARKyIiOsi4tiI2H6Y19vX4xQRm0bE4trfISc2OW4/j1GtT5sty5u8tu39PKmVH6au8B/AfcAfgZkbemFEPAH4PbAG+DzwAHAY8MuIeHFmntfeUrvWW4GjgLOA7wOrgf2BTwOvjoh9M/NhsI9bYC6wPfAT4FaKftwLOBx4bUTsnZl3g33dYp+kmNDnMeznlriAx16cuLpxo7R+zkyXPlqAXRraVwNLNvDa/wHWAns37JtOMSPl9dQufHV5TL/NA2Y02f9pIIGj7eO2/29waK2vP2Rft7xvn1H7YXp/rY9PHHLcfh5f/ybw7RG8rpR+9nRDn8nMRSN5XW1Y/GBgIDMvb3j/cuAU4EnAPu2osdtl5oLMfKDJoR/U1nuCfdxmg1Orbwn2datExETg68AvgB83OW4/t0hEbBIR04c5Vlo/GxI0nKcCU4CLmhz7Q23t/9lHZ25tfVdtbR+3SERMjYhtImJuRBwIfK126Jza2r5ujfcBTwaOHua4/dwarwJWAA9GxN0RcUJEzGg4Xlo/e02ChvO42vq2JscG980pqZauV/sX2Mcohmn/u7bbPm6dtwMnNGwvAd6QmRfUtu3rcYqIxwP/DnwyM5dExM5NXmY/j98lwBnADcAWwEsoQtkLIuK5tdGC0vrZkKDhbFpbr2pybOWQ12jjjgP2BT6SmdfX9tnHrXMmcB3FOdmnUwzFNj7Vzr4ev68Ai4FjN/Aa+3mcMvPZQ3Z9NyKuBP4f8J7aurR+NiRoOCtq6ylNjk0d8hptQER8iuJfAidn5mcaDtnHLZKZt1Lc3QBwZkT8CLg0IqbV+ty+HoeIeANwIPD8zFy9gZfaz+3xBeDjwEEUIaG0fvaaBA3n9tq62ZDV4L5mQ11qEBGfAD4KfAt455DD9nGbZOaVwGXAkbVd9vUYRcQUitGDc4A7I2LXiNgV2Kn2khm1fTOxn9uiFsxup37baWn9bEjQcK6iGMp6TpNj+9bWC8orp/tExMcp0v93gbdn7R6lBvZxe00Dtqq17euxm0Zx6uYg4C8Ny0Dt+Btq22/Hfm6LiJhKceHz4EXPpfWzIUFN1S6OORuYHxFPG9xfuyXn7RR/KVxSUXkdLyI+BnwCOBV4S2auG/oa+3j8ImK7YfbvT3Gr6R/Avh6nhyjmnRi6DI7S/KK2fZb9PD4RsfUwhz5FcXnA2VDuf88+BbLPRMQbqQ8TvgvYBPhSbfumzDy14bW7UvyHthr4MvBXihm99gIOysxfllV3N4mIo4ATgZuBfwOGBoS7MvPc2mvt43GIiJ9QzLj4G4q5EaYCzwReS3FOdv7gfeT2dWvV7m5YDJyUmUc37LefxygivkwxEnA+xd8f0ynubtgfuBjYP+uztZbTz1XPLuVS7kIxRJjDLANNXr878FNgGcVfuv8H/G3Vf45OXoBvb6CPH9PP9vG4+vrVwM+BWyiu6n6Y4i6HE4Adm7zevm5d3+9MkxkX7edx9ek/AL+kuJ5gJcUozuXAR4CpVfSzIwmSJKkpr0mQJElNGRIkSVJThgRJktSUIUGSJDVlSJAkSU0ZEiRJUlOGBEmS1JQhQZIkNWVIkCRJTRkSJI1ZRGwREZ+PiGsj4oGIWBERiyLixDF+3kkRcVtERKtrlTR6k6ouQFJXOw94EvAViifPAewAPG3YdwyjFgz+AfhpOl+81BEMCZLGJCL2AvYBvpKZx7TgI/cB5gBntuCzJLWApxskjdXi2nJERFwQEZ+IiH3GcargFcADFI/JfVTtM8+JiL9GxP0RcUpEzKid2ji1+UdJagVHEiSN1SYUz7j/FsXjmedTPKr2txHx2sy8b5Sf9wrg55m5enBHRLyYYmThJuCLwP3AW4H/BaYBl43vjyBpQ3xUtKRRi4jZwIXAlzPzpIb9rwFOB07KzKNH8Xm7A9cCh2bmD2v7tgP+VNt/YGY+VNs/E1gCzABemJnnN/tMSePn6QZJY3Ey8DDwX0P2/7C2f79Rft7LgVXALxr2fQjYAnjbYEAAyMxlwOW1zcuR1DaGBEmjEhG7AQcDPxl6F0JmrqU4DbG69topEfH12m2RyyPiLxHx3iYf+wrg3MxcXntfAK8B/i8zrxumlJsy8/5Rfo+kUfCaBEmj9bza+uqhByJib2AicGlt1yTgTuBAYBHwVOCXEXFHZv6g9p65wDzgsIaPmg08DvhBk+8IYA+K0x2DNvo9kkbPkQRJo7VNbb2yybE319bfA8jMhzLz3zLzhsxcl5mXAz9n/dMRLwcSOKth36a19bom3/ESYFsaTjWM8HskjZIhQdJo3Vpb/13jzoh4IXA0cE5mXtTsjRExiWIk4sqG3a+gOK1wT8O+W4A1FHdMNL5/NnBCbXPYOxuG+R5Jo+TpBkmjdRZwB3BkREwBFgJPp7g18XrgHzfw3uMp5kL4LkBEbAk8n+IixUdl5uqI+CZweEScA/yU4hTEO4HltZdt6PbH9b5H0th4C6SkUatdvPh5in/pT6W4DuAHwBcHLz5s8p4vAQdQ3La4tLbvTcB3gF0yc/GQ128KfAF4JbA5xXUOn6UYrXhGZs4Z6fdIGhtDgqS2i4jjgBdR/HDf07D/J8DjM3PvEX7OthSnO76ZmUeM9HskjY2nGyS1VUQcD7wQ2L/JD/dFwNebvGcykJm5pmHfVIpRhwCOG+X3SBoDRxIktU1E7EQxO+IqigsRB12QmS/ewPvmA6cApwE3A3OBNwA7A0dk5smt+B5JG+ZIgqS2ycybKP7lP1rLKcLBERTTLy8Dfg+8OTMvaOH3SNoARxIkSVJTzpMgSZKaMiRIkqSmDAmSJKkpQ4IkSWrKkCBJkpoyJEiSpKYMCZIkqSlDgiRJaur/A0slnA/xGjHrAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chixx_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chideltaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/2qo_chit4-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.arange(.1, np.pi/2, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 16min 18s, sys: 24.2 s, total: 16min 42s\n",
      "Wall time: 9min 33s\n"
     ]
    }
   ],
   "source": [
    "(rde2, rdg, alpha) =(1, 8, 1)\n",
    "\n",
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#F_rtc = pool.starmap(main, [(rde2, rdg, alpha, rtc) for rtc in rtc_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_rtc = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 11min 1s, sys: 16.2 s, total: 11min 17s\n",
      "Wall time: 6min 25s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [mainzz(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Eigenbasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, alpha) =(10, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 21min 13s, sys: 2min 14s, total: 1h 23min 27s\n",
      "Wall time: 42min 31s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtcxx = [mainxx(rde2xx, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtcxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtcxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/an_betamax-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - varphi_x - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 0.5  \n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F_r, Ftilde_r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "b_list = np.linspace(.001, 2.6, 100)\n",
    "(rde, rop, rtm)=(.5, 1, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "F_b = [fid(beta_max, rde, rop, rtm) for beta_max in b_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhMAAAGBCAYAAADc5TPxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABST0lEQVR4nO3dd3hUVf7H8feXEAg1gHREEWmCBQRddVFBxbLYsGFBsIK9LaIuqIgV7CuioqvYEVHxpyJWEFkL4NrBgojSkU4glJDz++NMMjMhIWVy76R8Xs9zn5xz5945Zy7zkG9ONeccIiIiIiVVJdkVEBERkfJNwYSIiIgkRMGEiIiIJETBhIiIiCREwYSIiIgkRMGEiIiIJKRqsitQVtSrV8+1adMm2dWo8DZu3EitWrWSXY0KTc84eHrG4dBzDt5XX3210jnXKNH3UTAR0aRJE2bPnp3salR406ZNo0ePHsmuRoWmZxw8PeNw6DkHz8z+KI33UTeHiIiIJETBhIiIiCREwYSIiIgkRMGEiIiIJETBhIiIiCREwYSIiIgkRMGEiIiIJCT0YMLM2pjZE2b2rZltN7NpRbwv3cyeMbM1ZrbOzF40s13yue4kM/vezDab2Rwz61vqH0JERERyJaNlohPwD+CXyFFUrwA9gIuA84ADgEmxF5hZd+A1YCpwHPAO8LKZHZ1gnUVERKQAyVgB8y3n3JsAZjYRaFjYDWZ2MHAMcLhzbnrk3GLgSzM7yjn3YeTSm4HpzrmrIvmpZtYJuAV4v5Q/h4iIiJCEYMI5l12C244DlucEEpH3mWlmv0de+9DMqgM9gavy3DseeMbM0p1z60pabxGpPJzbMR37c/t2Iysr/+t3di6oawq9Oe/PQgpw2a7Qa0pcsWLct23DNjLXbC5ZOSUoT0quvOzN0QH4KZ/zcyOvAewJpOZz3Vx8d047YFZQFRQpb7Zvh40b/ZGRAZs2QWamP3LSmzfDli3+Z05669Ydj23bokdWVvyRc2779uiRlQXZ2T4d+zNvOudwzv+ssn0bNbI3kpa9yR8uk7TsTVRzm0nLzqS62xw92EI1t4VUt5Xq+J/V2Eoq26jqtlGNrVQli6psIzVy+HwWKWzf4Wfs0YDt/Eg2KWynCtmFHoaLS+ccefMFHUCB53JUoeL90uyV7ApIkZWXYKI+sDaf82uA1jHXkM91a/K8nsvMBgIDARo1asS0adMSrKYUJiMjQ8+5FG3daqxbV421a1Nzj5UrG/Lss7+TkVGVDRtS2bChKps2pbBxY/zPrVtTQq2rkU191tCQlTRkJQ1YTX3WxB11Wb/DUYuN1CaD2mRQjW2h1llEiqa8BBNAvmG35XM+b94Kut85NxYYC9C+fXun3emCp10Ai8Y5WLMG/vwT/vjDHwsXwtKl/liyxP9cVwY67lLZSnOWsCuLaMlCWrCYpiyLO5qwnAasJoWS9HJKaciO/Ffocv9LjCrKuaLeVxQlva+kwi6vfEmwGymivAQTa4D89luvR7QlYk3MubzXQP4tGyJJtXYt/Pgj/PILzJsHv/7qf86bBxs2BFu2GdSqFX/UqAE1a/qfNWpAWhqkVXc0yl5Oy00/02TDPBpl/M4u63+n/rrfqbfmd2qtXxZsRWO4lBRczVpQoyauZk3/M6fS1dMiFU6D6tWjR1p1rFo1yDmqV4OqqVi1VEiNHFWr+nzVqlhqVahaFVJSoj/zHLO//ppuBx4YPWfmf1apEj1yzplF8zk/86aLcuT8o+V3LvYfNe+5iPK4qJD++AhBPt+VkigvwcRPwKH5nO9AdHrob8C2yLlP8lyTTfGmoYqUquxsHyjMng3ffAM//OCPRYsSe9+UFGjYEBo1ih6bNy9m771b0KAB1K/vj/R0qFs3etSp43//xv0/4pyv0Pff++OHH+Dnn/2xfn1iFc2Rnu4r3LAhcRXMW9Gcn3XqQO3auYdVq4aV0n9+icjYuBE6d052NUTKjPISTLwL3Gxm3Z1zMwDMrBt+vMS7AM65LWY2FTgdeCLm3r7A55rJIWFauRJmzID//tcHEF99VfyWhpo1Yffd/bHbbv5o3twfzZr5Y5dd/B+4saZN+5UePVrs/M2dg/nzYdYsf8yeDd9955tKiqtKFV+ZXXf1R4sWvpJNm0KTJtGfu+ziWwZEpMIJPZgws5r4RasAWgB1zey0SH6yc26Tmc0DPnHOXQjgnPvczN4DnjOzwfiWhpHAjJg1JgBuB6aZ2UP4Fot/RI5jA/5YUsn99Rd88AF88gl8+inMnVu0+6pVgw4dYK+9oG1bf7Rp449GjUqtBdJPxZg1y1fu00/hyy/9oIyiqlMH2rf3FdxzT9hjj+ix666+O0BEKq1k/A/QGHg1z7mc/B7AAny98g41PxN4EHga3/33NnnWlHDOzYgEJncAlwK/A2c757RglZSqrCz44guYMsUf//tf4dPZGzeGbt2ga1fYd1/Ye28fNATye3jbNpg5E95/Hz76yAcSW7cWfl96OuyzT/TYay8fRDRtWoqRjYhUNMlYtGoB7HxorXOuVT7n1gLnR46d3TuJPMtsi5SGrVv97+WJE2HSJFi9uuBrU1N94HDooXDwwT7dokXAv48XLYK33qLTSy/5LovCxjk0aOArdsAB/uf++0PLlgoaRKTY1DYpshPbt/sA4sUX4c03C56KmZLig4ZeveCww+DAA/2Yh0A55/tTJk2CN97w4x7If9oT4FsYunf3EU737tC6tQIHESkVCiZE8vHbbzBuHDz7rF/fIT8tWsA//gHHHgtHHul7CEKr3Isvwksv+ZkWBWnZEo45xkc4hx/uB0GKiARAwYRIRFaWb3145BE/kDI/rVrBqafCaaf51oe8MykCs3IljB/vg4gvvsj/mqpVoWdPfm3fnrZXXAHt2qnlQURCoWBCKr21a+E///FBxB9/7Ph6w4bQrx+cc44fPBna72fn/MyLxx+H117LfwBlrVq+eeTkk/3PevVYPG0abdu3D6mSIiIKJqQSW7wYRo3ygcTGjfGvpaTAccfBBRdA794hL4+wbp3vY3niifznmFat6ivXrx+ccIJfqlJEJIkUTEils2QJ3HMPjB3rd8GM1bAhXHIJXHqpX3cpVAsXwsMP+4rlt8LVgQfC+efD6af7BaBERMoIBRNSaSxbBnff7f/gzxtE7L03XHMNnH12Ev7Q//ZbuO8+PyYiKyv+tdq1fQvEoEFavllEyiwFE1Lhbd4MDz4Id90FGRnxrx14INx6q+81CH2s4nffwfDhflpnXh06RKObOnVCrpiISPEomJAKyzm/wNSQIbBgQfxrBxwAt93mp3WGHkTMmeMLnzBhx9cOPxwGD/aDKUObKiIikhgFE1Ih/fADXHaZnwwRq1MnGDnS/64OPYhYtAiGDoXnn99x7e1TToEbb/RRjohIOaNgQiqULVv8uIi77vLbU+TYZRcYMQIGDkzCnlSbNsG99/ooJjMz/rWTTvJdHRoPISLlmIIJqTC++AIuvND3IuSoWhWuuAJuuQXq1w+5QtnZfpXKm27yrRKxjjvORzfduoVcKRGR0qdgQsq9zEz417/8rMrY3oODDoKnnvJdG6GbO9c3g8yYEX9+v/38aNCePZNQKRGRYGiEl5Rrc+bA3/4GDz0UDSRq1fKBxYwZSQgkNm/200P22y8+kGjSxEc2X32lQEJEKhy1TEi55Bw8+aSfPRk7DOHoo/06Eq1aJaFS06b59SB++SV6rmpVuO46P/Cybt0kVEpEJHgKJqTcWbPG9yBMnBg9l5YGDzzgV68MfZbGpk1www0wenT8+YMP9pHNPvuEXCERkXApmJBy5fvv/QSI33+PnuvUyS8euffeSajQ7Nlw7rnw00/Rc3Xr+vW6Bw3SWhEiUinofzopN15/3f+xHxtIXHopzJqVhEAiKwvuuMNXKDaQOPFEP/jy0ksVSIhIpaGWCSnzsrP9LMrbboueq13bb6x56qlJqNDChXDmmfDZZ/EVevhhvxFX6P0sIiLJpWBCyrQNG6B/f5g0KXpuzz3hzTeTNOVzyhS/8daqVdFzf/87PPcctG6dhAqJiCSf2mGlzFq+HHr0iA8kevWCmTOTEEhs3+5XvvrHP6KBREqKX2rzk08USIhIpaaWCSmT5s2DY46B+fOj5667zq9IHfpy2CtW+N07P/ooeq55c3jlFejePeTKiIiUPQompMz56ivfALBihc9XqeJnWF50URIq8+23cMIJfpxEjqOOghdfhMaNk1AhEZGyR90cUqZ88IHv2sgJJNLS4I03khRIvPmmHw+RE0iY+a6OKVMUSIiIxFDLhJQZkybBGWdEd/usXx/eesv/Pg+VczBqlN+gK2eN7rp14eWXfZOJiIjEUTAhZcIbb/hAIivL53fdFd57Dzp2DLkiW7b4xaaefTZ6rnVrH9WEXhkRkfJBwYQk3euvQ9++0UCibVs/1rFly5Arsn499OkDH38cPXfYYfDaa9CwYciVEREpPzRmQpLqtdd2DCSmTk1CILF8ud/NMzaQuOACP4hDgYSIyE4pmJCkef11v5BkTiDRrp3feLNFi5ArMn++H5jxv/9Fz915p98yvFq1kCsjIlL+qJtDkuK99+JbJNq18y0SzZuHXJFvvoHjjoNly3y+ShUYOxYuvDDkioiIlF8KJiR0X37p99TI2yLRrFnIFfn8czj2WD9WAvw81PHj/bakIiJSZOrmkFD98UdNeveGjRt9frfd/GDL0AOJGTPg6KOjgUR6Orz/vgIJEZESUMuEhGbhQhgyZN/crS0aNvS/v3fdNeSKTJ/u14vIiWgaNYIPP4R99w25IiIiFYNaJiQUq1b5vTZWrEgDoFYtmDwZ2rcPuSJTp/oxEjmBRJMmvo9FgYSISIkpmJDAbdniew/mzvX51FS/SNUBB4RckQ8/hN69YdMmn2/WzAcSWoxKRCQh6uaQQDkHAwfCf//r82aOF14wevUKuSIzZsCJJ0Jmps83b+5bKdq1C7kiIiIVj1omJFAjR8Jzz0XzgwbN54wzQq7E//7nWyRyAoldd4VPPlEgISJSShRMSGDeeMPvlZXjggvgjDMWFnxDEObO9YM1cmZtNGniV7ls0ybceoiIVGAKJiQQX38N/fpF84cdBo895nfxDs2CBdCrF6xc6fP16vnpI23bhlgJEZGKT8GElLply/zwhJxxjq1b+z04Ql2ZeulSOOooWLzY52vVgnff1awNEZEAKJiQUrVtm99KfNEin69bF95+O+S9sjZs8GMkfvvN56tXh//7PzjooBArISJSeSiYkFL1r3/Bp5/6tBlMmAB77RViBbKyfDTz9dc+n5LiK3HEESFWQkSkclEwIaXm9dfhvvui+dtv92MfQ+McXHopTJkSPffEE77PRUREAqNgQkrFL7/AeedF8717x8/kCMXdd/ttw3PcfLN2/xQRCYGCCUnYpk1w2ml+qAJAq1bw/PN+N+/QvPACDB0azZ97Ltx2W4gVEBGpvBRMSEJyeha+/97nq1eHiROhfv0QK/Hpp34RixxHHOFbKEKdhyoiUnmFHkyYWUcz+8jMNpnZEjMbYWYpRbivk5m9H7lvpZk9Zma181xTzcxuMbN5ZpYZ+XmbmVUP7hNVbs8/H7/C5ejR0LVriBX44w845RQ/jQRg77394I1Q56GKiFRuoe7NYWb1gQ+BOcBJwJ7A/figZthO7ksHPgZ+AfoCuwCjgGbAyTGX3gNcEnmvr4H9gTuAesDVpflZxM+8vPzyaH7AgJCHKGzc6HcQy1mUqnFjeOcdSE8PsRIiIhL2Rl+XADWAU5xz64EPzKwuMNzMRkXO5eeyyH0nOOfWApjZauBNM+vmnJsdue5s4DHn3AOR/FQzawGcg4KJUrVtG5xzDmRk+Hzbtr5VIrSeBefg/PPh2299PjXVt0jstltIFRARkRxhd3McB7yXJ2gYjw8UDt/JfZ2B2TmBRMT7gAN6x5xLBdbluXctoM7zUjZiBHz5pU9XrQovvgi1a+/8nlJ1553w6qvR/Jgx8Pe/h1gBERHJEXYw0QH4KfaEc+5PYFPktYKkAVvznMsCsoHYJZGeAgaZ2d/NrLaZHQpcCoxOtOISNX063HVXNH/77XDAASFWYNIkP+0zx5VXwkUXhVgBERGJFXY3R318S0FeayKvFWQecLaZpTrnIiPt6AqkAA1irrsR38oxI+bcGOfciBLXWOKsWeM38MrO9vkePeD660OswM8/+2mfOY44Au6/P8QKiIhIXmEHE+C7JvKyAs7neBI/5uERMxuOH4A5BtgeOXJcD/QDrgS+A/YDbjezVc65W3Yo1GwgMBCgUaNGTJs2rbifpdK5/fa9WLiwCQB16mzjsstm8+mnW4p8f0ZGRomfc5XMTPa//HJqRwZqZDZvzldXXUXWf/9boverqBJ5xlI0esbh0HMuR5xzoR3ACuDWfM5nANcXcu8F+PEQDh9APAbMBsZFXm+I7wq5OM99g4BtQOOdvX+7du2c7NzEic75kY/+mDix+O8xderUkhWene3cuedGC09Lc+7rr0v2XhVciZ+xFJmecTj0nIOHH4+Y8O/3sMdM/ESesRFm1hKoRZ6xFHk5554GmgD7As2BK4A2wBeRS1rjB2B+k+fWr/EtMLsnVvXKbeVKuOyyaH7AADj11BAr8NRTflGLHI8+Cp07h1gBEREpSNjBxLvAMWZWJ+ZcXyAT+KSwm51zm51z3zvnluO7M6oAEyIv/xH5uX+e23KWUFpQ0kqLH+O4YoVPN28ODz4YYuH/+5+vQI7zz49f8VJERJIq7DETjwNXAa+b2Uh8a8Jw4AEXM13UzOYBnzjnLozk6wJDgen4WRw9gX/iuzRWAzjnlpvZJGCkmaXhx0x0jrz/q865v0L4fBXS66/D+PHR/NixIS6XvWaN3/hjS2Rcxr77+gUtRESkzAg1mHDOrTGzI/FTNd/Cz+x4EP8LP2+9YpfY3g50AS7Gz9b4ATjdOTcpz30DgFvwAUtzYDHwBHB7KX6MSmXlSr/3Ro4BA/yOoKFwzi+p+fvvPl+njt/4o2bNkCogIiJFEfpsDufcHOCIQq5plSe/ETi6CO+9HhgcOaQUXHVVErs3nnwS3ngjmn/mGb/UpoiIlCnaNVQK9Oab8PLL0Xyo3Rtz58I110Tzl18e8ohPEREpKgUTkq8NG3bcxCu07o3Nm+GssyAz0+c7dYJ77w2pcBERKS4FE5Kvm2+GxYt9unHjkLs3bropuoFX9eq+eaRGjRArICIixaFgQnbw1VfwyCPR/EMPhdi98e67vsAc998P++wTUuEiIlISCiYkTlYWDBwY3XujVy8488yQCl++HM47L5o//vj4lbJERKRMUjAhcR591K8RBZCWBo89BhbGBu7OwSWXRKeONGsGTz8dUuEiIpIIBROSa9EiGDYsmh82DPbcM6TCX3jBby2eY9w4aNQopMJFRCQRCiYk11VXQWRDTvbaK8StxRctil8u+7LL4OhClxUREZEyQsGEAH7cY+z6UE88AdWqhVBwziqX69b5/J57wsiRIRQsIiKlRcGEsHUrXH11NH/BBXDooSEV/uST8P77Pm3muzdq1w6pcBERKQ0KJoSHH4Zff/Xp9HS4556QCp4/H667Lpq/7jro3j2kwkVEpLQomKjkli6FESOi+REjQhr3mJ3tm0A2bvT5vfaCO+4IoWARESltCiYquRtvjA667NQpfofQQI0dC5984tMpKfDss34uqoiIlDsKJiqxzz+H556L5h9+GFJTQyh48WIYMiSaHzIEDjgghIJFRCQICiYqqezs+NmYp54KRx4ZQsHO+amfGzb4fLt2cMstIRQsIiJBUTBRST3zjN+DA3zvwn33hVNuo+nT4f/+L3riySfVvSEiUs4pmKiE1q+Hf/0rmr/hBmjVKoSCV6+m7cMPR/ODBsFhh4VQsIiIBEnBRCU0alR0C4yWLeOHLwTq+uuptmaNTzdvrsWpREQqCAUTlcyiRX5X7xx33QU1a4ZQ8Ecf+Y27cowZ4xe1EBGRck/BRCUzbBhs3uzT++8PZ58dQqGbN/sdQXOcdhqcdFIIBYuISBgUTFQi33wTPxX0vvugShjfgHvvhXnzAMiqVQseeSSEQkVEJCwKJioJ52DwYP8T4PjjoWfPEAqeP9/3peRkL7oImjYNoWAREQmLgolKYsoUP2wB/IKTo0aFUKhzfjGLnH6Vrl1ZcsIJIRQsIiJhUjBRCWRlwfXXR/MXXeS3wgjcm2/C5Mk+beYHXaakhFCwiIiEScFEJTBuHPz4o0/Xrg3Dh4dQ6MaN8fuaDxwIBx4YQsEiIhI2BRMV3ObN8cHDDTeENGThjjvgzz99umHDuHETIiJSsSiYqODGjPH7agE0aQLXXhtCoXPnxq/PPWoUNGgQQsEiIpIMCiYqsPXr4xsEhg2DWrUCLtQ5uOYaP1AD4O9/hwEDAi5URESSScFEBfbQQ7BqlU+3auWHLQTunXfg/fd9ukoVePTRkBazEBGRZNH/8hXUqlXxPQ3Dh0O1agEXunVrfD/KwIGw334BFyoiIsmmYKKCuuce2LDBp/faC/r1C6HQf/87d6VL6tWDESNCKFRERJJNwUQFtHgxjB4dzd9xRwjLOyxfHh88DB8OjRoFXKiIiJQFCiYqoDvuiFt0kj59Qih06NBoU0iHDnDZZSEUKiIiZYGCiQpm/nx46qlo/q67/OKTgfrqq/jtxR98EFJTAy5URETKCgUTFcydd0ZnZR5+OPTqFXCBOVNBc3YQ690bjj024EJFRKQsUTBRgcyfD88+G82PGBFCq8Rrr8GMGT5dtSo88EDABYqISFmjYKICufNO2L7dp484Ag47LOACt26FG2+M5q+8Etq1C7hQEREpaxRMVBB5WyVuvTWEQh9/HH77zafr1fNLbIqISKWjYKKCCL1VYt26+KmgQ4dq/w0RkUpKwUQFkJRWiXvuia7VvfvucMUVIRQqIiJlkYKJCiD0VomFC/3GHznuugvS0gIuVEREyioFE+VcUlolhg2LXxXrzDNDKFRERMoqBRPlXOitEt98A88/H83fd592BRURqeT0W6AcW7AgCa0SQ4ZEF6g6/njo0SOEQkVEpCxTMFGO3XtvtFXi8MNDaJWYOhU++MCnq1TxgzBFRKTSUzBRTi1bBv/5TzQ/dGjABToH//pXND9gAHTqFHChIiJSHoQeTJhZRzP7yMw2mdkSMxthZoVukG1mnczs/ch9K83sMTOrnc91u5jZE2a2zMwyzewnM+sfzKdJngcfhC1bfLpbNzjqqIALfPtt+OILn65WLaQ+FRERKQ+qhlmYmdUHPgTmACcBewL344OaApdPNLN04GPgF6AvsAswCmgGnBxzXV1gOpABXAmsBDoC1Ur9wyTRmjUwZkw0P3RowHtwZGfHN31ccolfW0JERISQgwngEqAGcIpzbj3wQSQAGG5moyLn8nNZ5L4TnHNrAcxsNfCmmXVzzs2OXPcvoDrQzTmXGTk3NaDPkjSPPAIZGT7dsSOceGLABY4fD99/79O1asV3d4iISKUXdjfHccB7eYKG8fhA4fCd3NcZmJ0TSES8Dzigd8y584H/xAQSFU5GBjz8cDR/000Bz8zctg1uuSWav+YaaNIkwAJFRKS8CTuY6AD8FHvCOfcnsCnyWkHSgK15zmUB2cBeAGa2B9AYWGtmk81sq5n9ZWYPmFmF6eYYOxZWr/bpVq1CWC/q6aejm3nVrw+DBwdcoIiIlDdhBxP1gbX5nF8Tea0g84D9zCw15lxXIAXI2V2qaeTnKGAxcCxwF3ApcEfJq1x2bNni14jKccMNUDXIjqrMzPjNvG680e8OKiIiEiPsMRPguybysgLO53gSuBp4xMyG4wdgjgG2Rw6IBkY/OucujqQ/NrM6wL/MbLhzblNcoWYDgYEAjRo1Ytq0acX/NCF6661mLF3aHoBddtlC69ZfMm1admDl7TphAm2WLAFgyy678OW++5Kd4DPKyMgo88+5vNMzDp6ecTj0nMuPsIOJNUC9fM6nk3+LBQDOuZ8iv/gfBAbhuzfG4gOQ5ZHLIo3/Owy4/Bi4DT9z5Ps87zs28j60b9/e9SjDqzlu3w4XXxzN33RTdY4+OsBVqjZuhDPOyM1WHzGCw449NuG3nTZtGmX5OVcEesbB0zMOh55z+RF2MPETecZGmFlLoBZ5xlLk5Zx72sxeAtoCK/DTPlcBT0Uu+Y0dx1WAb/UAH4CUW2++CfPm+XR6OgwcGHCBY8bAX3/5dMuWcNFFARcoIiLlVdhjJt4Fjol0PeToC2QCnxR2s3Nus3Pue+fccqAfvv4TIq9tBT4Ajshz25H4AZ7zEq9+cjgHo0ZF85ddBnXqFHx9wjIy4gscOtQvVCUiIpKPsFsmHgeuAl43s5FAa2A48EDsdFEzmwd84py7MJKvCwzFL0iVBfQE/glc7JxbHfP+I4AZZvYM8DKwL3AjcLtzbkvAny0wM2bAl1/6dLVqcOWVARc4ZgysXOnTu+8O558fcIEiIlKehRpMOOfWmNmRwGjgLfw4iQfxAUXeesUusb0d6AJcjF+T4gfgdOfcpDzvP9PMTgDuBs7Gd4fcGcmXW/feG02fey40axZgYRkZ8QWqVUJERApRrGDCzI4HJjvnSjz+wDk3hx27IvJe0ypPfiNwdBHf/z3gvZLWr6yZOxfeeiua/+c/Ay5w9Oj4VokBAwIuUEREyrvijpl4E1hsZiPNbK8gKiTx7r8/mj7hBNgryKe+YUN8q8SwYWqVEBGRQhU3mNgTP5XyDOAHM/vczC6OjGmQUrZ0KTz/fDR//fUBFzh6dHR5zT32UKuEiIgUSbGCCefcAufcrc65PYBe+BkSDwJLzex5M+sZRCUrq0cega2Rya5/+xt07x5gYRs2xC+vOWwYpKYWfL2IiEhEiaeGOuc+ds6dC7QDvgLOAT40s9/N7FozS8bqmhXGhg3w2GPR/PXXB7zN+Jgx0VaJ1q39SE8REZEiKHEwYWaHm9k44Gdgb+BR/CDJV/ErTj5XGhWsrJ55Btau9ek2beDkkwMsbNMmeOCBaP6mm9QqISIiRVbc2Ry7AwMiRytgGn5vi9dj1nH4yMw+B14ovWpWLtu3x28zfu21kJJS8PUJe+opWLHCp1u2hP79AyxMREQqmuJ2RcwHlgDjgKedc78XcN2PwMwE6lWpvfUWzJ/v0/XrBzwOcsuW+BkcQ4ZoBoeIiBRLcYOJE4Apha0z4Zz7Bb9KpZTAQw9F0wMHQq1aARb23HOwaJFPN2kCF14YYGEiIlIRFXfMxGnA7vm9YGa7m9nTiVepcvv6a/gksktJSgpccUWAhWVlwT33RPP//CfUqBFggSIiUhEVN5gYADQq4LWGkdclAQ8+GE2ffjrsumuAhY0fH9+fcsklARYmIiIVVXGDCQNcAa/tDfyVWHUqt6VL/e/3HNdeG2Bh2dlw113R/NVXB7wVqYiIVFSFjpkws6uBqyNZB0wys7w7cKYBTfADM6WExoyBbdt8+pBD4MADAyzsjTf8xh/gg4jAtyIVEZGKqigDMOcAr+FbJa4DpgJL81yzFfgJmFCqtatEMjPh8cej+UBbJZyLb5W47DJo0CDAAkVEpCIrNJhwzn0AfABgZhuAp5xzi4OuWGXz4ovxm3UGukjVhx/C//7n02lpAUcuIiJS0RVraqhz7ragKlKZORc/HfTKK6FqkIuRjxoVTV94oZ8SKiIiUkJFGTMxAbjJOfdbJL0zzjnXt3SqVnl8/DH8+KNP164NF10UYGFffeVbJgCqVIHrrguwMBERqQyK8vdvIyBno4bGFDybQ0po9OhoesAASE8PsLDYVokzzvCbeomIiCSgKGMmesakewRam0rojz/g//4vmg90karffoOJE6P5IUMCLExERCqLEu8aKqVjzBi/5ANAr17QoUOAhd1/f3xhXboEWJiIiFQWRRkzcVlx3tA5N6bk1alcMjP9hp05Am2VWLHC72ue44YbAixMREQqk6KMmRhd+CW5HKBgoohefhlWr/bpVq2gd+8AC3vkEdi82ae7doUjjgiwMBERqUyKMmZCXSEBcM7/fs9x+eV+Y69AZGTAo49G8zfcAGYBFSYiIpWNAoUk+ewz+OYbn65RAy64IMDCnnoK1qzx6T33hFNOCbAwERGpbIodTJhZYzMbaWYfmdkvZtYpcv5qMzu49KtYMcW2SvTrF+Bq1llZ8Sti/fOfATaBiIhIZVSsYMLMDgR+BU4FFgB7AtUjLzcD/lmalauoliyB116L5gMdePnGG37+KcAuu8B55wVYmIiIVEbFbZl4EL/RVztgEH7zrxwzgSD3uawwnnjCNxgAHHYY7LtvQAU556eD5rjsMt+nIiIiUoqKuwPE/sBJzrlssx1G8K3Cr5ApO7FtG4wdG80HuvP355/Dl1/6dLVqfpSniIhIKStuy8Q6/PLa+WkNLE+sOhXfpEmwbJlPN28OJ50UYGEPPBBN9+unDb1ERCQQxQ0m3gRuM7PYDR2cmTUEBgOvl1rNKqjHHoumL74YUlMLvjYh8+f78RI5tM24iIgEpLjBxI3AemAOMD1y7nHgZyATuKX0qlbxzJ0LU6f6dEqKDyYC8/DD0aWzjzkG9t47wMJERKQyK9aYCefcGjM7CDgXOBLYCKwGngKec85tKf0qVhyPPx5Nn3gitGgRUEFr18J//hPNa5txEREJUHEHYOKc2wr8J3JIEW3cCM8+G81femmAhY0d6wsE3yLRq1eAhYmISGWnFTBDMn48rFvn023awJFHBlTQtm3w739H89ddp6WzRUQkUEXZNTQbv4FXkTjntLxiPmIHXl5yCVQJKoybOBEWL/bpJk3g7LMDKkhERMQrSjfHVUSDiVT8KpcZ+JkdK4AmwElALeD+/N6gsps1C776yqerVw94EcrYVonLLvMFioiIBKgou4bmbkFuZg8AXwKnO+dczPkbgVeBPYKoZHkX2yrRt69f1ToQM2fCF1/4dLVqMGhQQAWJiIhEFbexvT/wZGwgARDJPwn0K62KVRSrV8PLL0fzgQ68jG2VOOssLVIlIiKhKG4wkQLsVcBrnUrwfhXe88/D5s0+3aUL/O1vARW0dClMmBDNB7pOt4iISFRxp4a+CNxlZlWB/8OPmWiMHzMxAk0XjeNc/D4cl1wS4MSKxx/3MzkA/v536No1oIJERETiFTeYuA7Yhg8cRsac3wI8AQwppXpVCJ99BnPm+HTt2r7nIRBbtsSviHX11QEVJCIisqPiroC5FbjWzG4H9gGaAsuA751zqwOoX7kW2ypx9tlQp05ABb3yCqxY4dO77gonnxxQQSIiIjsq9gqYAJHA4ZNSrkuFsmZN/BCGgQMDKsi5HaeDBrZ7mIiIyI6KsmjVP4AZzrn1kfROOecml0rNyrkXXogOvNx//wCHMHz2WXQRi7S0gHcPExER2VFRWibeAg4GZgJv4xewKmgYocPP+KjU8g68DKxVAuJbJc45Bxo2DLAwERGRHRUlmPgYv704+EWpDL9j6JfAhoDqVa598QX88INP16oV4MDLxYvhtdei+auuCqggERGRghUlmDgCqAHgnPvDzFKAscABzrk/gqxceRXbKnHWWVC3boAFbd/u04cfDvvuG1BBIiIiBSvKIlP5dWmUeLUEM+toZh+Z2SYzW2JmIyIBSmH3dTKz9yP3rTSzx8ys9k6uP9nMnJnNLmldS2LtWj+5IkdgXRxbt8ZHLZdfHlBBIiIiO1ei2RwlZWb1gQ+BOfiFrvbEbw5WBRi2k/vS8d0tvwB9gV2AUUAz4OR8rk8DHgCWl+oHKIIXX4TMSKdQ587QrVtABb3xBixb5tPNmmk6qIiIJE1Rg4n8tiAv8rbkMS7Bd5mc4pxbD3xgZnWB4WY2KnIuP5dF7jvBObcWwMxWA2+aWTfnXN7Wh+uBxcBvwN4lqGeJOAdPPBHNDxwY4IqXY8bEF6TpoCIikiRF3UvjPTNbYWYrgKWRcx/lnIs9Cnmf44D38gQN4/GBwuE7ua8zMDsnkIh4Hx/Q9I690Mx2w6/EGfoykLNmwfff+3TNmn6hqkB8/z1Mn+7TVasGPF1ERERk54rSMnFbKZbXAd9dkcs596eZbYq89lYB96UBW/OcywKy2XHjsfuBCc65/1lgzQL5+0/MziRnnAHp6QEVFNsq0acPNG8eUEEiIiKFKzSYcM6VZjBRH1ibz/k1kdcKMg8428xSnXOR3azoil/TokHORWbWEzgGaFcqtS2GjRvjtxq/8MKAClq3zm9FmkMDL0VEJMlCHYAZkd9YCyvgfI4n8d0Wj5jZcPwAzDHA9shBZCfTfwN3OOeWFaUiZjYQGAjQqFEjpk2bVrRPkI8pU5qwYYNvJGnZchPbts0kgbcrUIvXX6ftxo0AbGzVilnZ2QRSUEAyMjISes5SOD3j4OkZh0PPufwIO5hYA9TL53w6+bdYAOCc+ynyi/9BYBC+e2MsPgDJmbFxceS9nzWznDKqASmR/MaYVo2c9x0beR/at2/vevToUfxPFHHLLdH0FVfUpGfPkr9XgZyDSy/NzdYaMoQePXuWfjkBmjZtGok8ZymcnnHw9IzDoedcfoQdTPyEHxuRy8xaArUirxXIOfe0mb0EtAVWACuBVcBTkUvaA7vidzHNaw1wLvBCIpUvyM8/w6ef+nRKCvTvH0QpwMcfw0+Rx1SnDvTrF1BBIiIiRRd2MPEucL2Z1XHO5SzF3Re/XHehu5A65zYD3wOY2QD8bJScvTlHA5Py3HIjfgnwQcDcRCtfkKefjqaPPx6aNg2ooMcei6YHDAhwT3MREZGiCzuYeBy4CnjdzEYCrYHhwAOx00XNbB7wiXPuwki+LjAUmI6fxdET+CdwcWQ7dJxz8/ADNYl5n/OAhs65aUF9oG3b4Nlno/nABl4uWQKTJkXzMd0dIiIiyRRqMOGcW2NmR+JbEd7Cj5N4EB9Q5K1X7BLb24Eu+HERNYAfgNOdc5OCrXHhJk+G5ZFRG82awXHHBVTQ009H9+E47DDo2DGggkRERIon9Nkczrk5+M3DdnZNqzz5jcDRJSjrvOLeU1yxa0ucd55fQ6rUbd8OTz4ZzV9ySQCFiIiIlExRV8CUfCxZ4lsmclxwQUAFTZkCf/7p0w0bwimnBFSQiIhI8SmYSMCzz8bvAN6mTUAFxW74cf75UL16QAWJiIgUn4KJEnIOnnkmmg9s4OXChfDOO9G89uEQEZEyRsFECX32Gfz6q0/XqQOnnhpQQU89BdnZPn3UUQE2f4iIiJSMgokSim2VOPNMv0toqdu2LX7g5aBBARQiIiKSGAUTJbBxI0yYEM2fd15ABb39NiyN7PjetCmcdFJABYmIiJScgokSeP112BBZv7N9ezj44IAKih14ecEFkJoaUEEiIiIlp2CiBMaNi6bPOw/MAihk/nx47z2fNoOLLw6gEBERkcQpmCimBQv8flsAVarAuecGVNBTT0XTxx4LrVoFVJCIiEhiFEwUU+w+HEcfDS1aBFBIVlb8CE9NBxURkTJMwUQxZGfHBxOBDbx85x1YFtlJvWlT6N07oIJEREQSp2CiGKZPh99/9+l69QKcXBE7HfT88zXwUkREyjQFE8UQO/Dy7LMhLS2AQhYtgnffjeYDW1pTRESkdCiYKKING+DVV6P5wLo4nnkmuuLlEUfAnnsGVJCIiEjpUDBRRBMnwqZNPt2pE3TrFkAh2dnxe5prOqiIiJQDCiaKKO/Ay0DWlvjwQ/jjD59u0ABOPjmAQkREREqXgokiWLAAPvnEp6tUgXPOCaig2IGX/fsHNChDRESkdCmYKIIXXoimjz4amjULoJAVK+DNN6P5iy4KoBAREZHSp2CiEM7Bc89F8/37B1TQc8/5XULBb/bRqVNABYmIiJQuBROF+OIL+PVXn65bN6BhDM7FL5+tgZciIlKOKJgoRGyrxOmnQ40aARTy3//Czz/7dJ06cMYZARQiIiISDAUTO7FlC4wfH80H1sXx9NPR9FlnQa1aARUkIiJS+hRM7MRbb8HatT69xx7QvXsAhWRkwIQJ0fwFFwRQiIiISHAUTOxEbBfHuef6aaGl7tVXYeNGn+7YEQ48MIBCREREgqNgogArVsRvkXHuuQEVFNvFccEFAa2GJSIiEhwFEwUYPx6ysnz6kEOgTZsACvnlF5gxw6erVoV+/QIoREREJFgKJgoQu3z2gAEBFfLMM9H08cdDkyYBFSQiIhIcBRP5+PFH+N//fLp6dT8ltNRlZcVHLBp4KSIi5ZSCiXzELp99wglQv34Ahbz3Hixd6tNNm8JxxwVQiIiISPAUTOSRnQ0vvhjNhzLwsn9/P2ZCRESkHFIwkcenn8LChT69yy5w7LEBFPLXX/B//xfNn39+AIWIiIiEQ8FEHrFdHH37QrVqARUSO1WkQ4cAChEREQmHgokYmzf7NaRyBDJT07kd15YQEREpxxRMxHj7bVi3zqdbt4aDDgqgkK+/hh9+8OmaNQOaKiIiIhIeBRMxYrs4+vULaDHKceOi6VNP9fuai4iIlGMKJiK2bzcmT47mA+ni2LoVXnopmg9sNSwREZHwKJiI2LChKtu2+fTf/gZt2wZQyDvvwKpVPt2yJfTsGUAhIiIi4VIwEbF+fWpuOrAtMmJXvOzfP6BtSEVERMKl32YRmzenAJCS4qeElrq//vItEznUxSEiIhWEgok8jj0WGjUK4I1feim6tsTf/x5QP4qIiEj4FEzkEdjy2bGzONQqISIiFYiCiRh16viNvUrdt9/CN9/4dFoanHFGAIWIiIgkh3aXimjSZDODB/t1pEpd7MDLPn0gPT2AQkRERJJDLRMR6enbGDw4gDfeti1+NazzzgugEBERkeRRMBG0KVP8TA6AFi3gyCOTWx8REZFSpmAiaM89F02fe66feyoiIlKBhB5MmFlHM/vIzDaZ2RIzG2Fmhf6GNbNOZvZ+5L6VZvaYmdWOeT3FzG4ws0/NbFXkeN/MDgj2E+3EmjXw1lvRfGBTRURERJIn1GDCzOoDHwIOOAkYAfwTuK2Q+9KBj4EaQF9gMHAqEDMYgRrAjcAs4FygH7ANmGFmXUv1gxTVq6/Cli0+3bUrdOyYlGqIiIgEKezZHJfgf+mf4pxbD3xgZnWB4WY2KnIuP5dF7jvBObcWwMxWA2+aWTfn3GwgE2jtnFuTc5OZfQT8AlwBnB/UhyrQ889H02qVEBGRCirsbo7jgPfyBA3j8YHC4Tu5rzMwOyeQiHgf38LRG8A5tz02kIic2wr8CDROuObFNX8+zJjh0ykpcNZZoVdBREQkDGEHEx2An2JPOOf+BDZFXitIGrA1z7ksIBvYq6CbzKw60BWYU5LKJiR2Ouixx0Lj8OMZERGRMIQdTNQH1uZzfk3ktYLMA/Yzs9SYc12BFKDBTu4bGnnfp4pXzQQ5F9/F0b9/qMWLiIiEKRkrYLp8zlkB53M8CVwNPGJmw4FdgDHA9six4xua9cYHE/90zv1cwDUDgYEAjRo1Ytq0aUX7BIWo++OP7D9vHgBZtWrxWXo62aX03uVdRkZGqT1nyZ+ecfD0jMOh51x+hB1MrAHq5XM+nfxbLABwzv0U+cX/IDAI370xFh+ALM97fWQ66CvAE865h3byvmMj70P79u1djx49ivYpCjNhQm6y6plnctgxx5TO+1YA06ZNo9Ses+RLzzh4esbh0HMuP8IOJn4iz9gIM2sJ1CLPWIq8nHNPm9lLQFtgBbASWEWeLgwzawe8A3wEXFlqNS+qLVtg/PhoXl0cIiJSwYU9ZuJd4BgzqxNzri9+Wucnhd3snNvsnPveObccv45EFSC3GcDMmgHvAb8BZznn8u0CCdTkyX6xKoDdd4fu3UOvgoiISJjCbpl4HLgKeN3MRgKtgeHAA7HTRc1sHvCJc+7CSL4ufvzDdPwsjp74xa4uds6tjlxTAx+s1MevK7GvmeW85Rbn3NeBfzrYcW2JKlqxXEREKrZQgwnn3BozOxIYDbyFHyfxID6gyFuv2CW2twNdgIvxa1L8AJzunJsUc00TYL9I+u087/cH0CrR+hdq9Wp4O6ZoLVQlIiKVQOizOZxzc4AjCrmmVZ78RuDoQu5ZgJ8Vkjyvvuq3HAc48EBo1y6p1REREQmD2uBLU+xCVf36Ja8eIiIiIVIwUVr++CN++ey+fZNbHxERkZAomCgtL70UTR99tJbPFhGRSkPBRGlwLr6L45xzklcXERGRkCmYKA3ffgtzInuJ1awJJ52U3PqIiIiESMFEaYhtlejTB2rXTl5dREREQqZgIlHbt8PLL0fz6uIQEZFKRsFEoqZNgyVLfLpRI+jVK6nVERERCZuCiUS9+GI0feaZUDUZu7qLiIgkj4KJRGRmwsSJ0bwWqhIRkUpIwUQi3n4bNmzw6TZt4IADklsfERGRJFCbfCJiuzjOOQcsuVuDiEj5tn79elasWMG2nD1+Krn09HTmzp2b7GqUS6mpqTRu3Ji6deuGUp6CiZJaswYmT47mNYtDRBKwfv16li9fTosWLahRowamP07YsGEDderUSXY1yh3nHJmZmSxevBgglIBC3Rwl9dpr0R1CDzgA2rZNbn1EpFxbsWIFLVq0oGbNmgokJCFmRs2aNWnRogUrVqwIpUwFEyUVuxfHWWclrx4iUiFs27aNGjVqJLsaUoHUqFEjtC4zBRMlsWSJX18C/DgJ7RAqIqVALRJSmsL8PimYKIlXXvGbewH07AnNmye3PiIiIkmkYKIk1MUhIrKD4cOHY2Y7HEcddRTg/1IePXp06HVq2LBhKGX16NGD0047LZSyyhrN5iiuX3+F2bN9OjUVTj01ufURESlD0tPTmTJlyg7nKoMxY8aQmpqa7GokhYKJ4ord1Osf/4D69ZNXFxGRMqZq1aocdNBBya5GUnTs2DHZVUgadXMUh3Pq4hARKSWtWrVi8ODBcefGjRuHmZGRkQH4WS6DBw9mt912o3r16jRv3pw+ffqwdetWANauXctFF11E8+bNSUtLY7fdduPiiy/eoaz//ve/7L///qSlpdG5c2dmzJgR9/pzzz1H9+7dadCgAfXr16dnz57MzmmFjvjxxx859thjadCgAbVq1WKvvfbi0UcfzX09bzfHokWLOOOMM2jcuDE1atRgzz335Oabb07soZVRapkojm++gZ9/9ulateCEE5JaHRGRsigrKysun5KSUuKZBXfffTcvvvgi99xzD3vssQfLli1j8uTJbN++HYDrrruOzz77jAcffJCmTZuycOFCpk+fHvcemzZtol+/ftx00000a9aM+++/n+OOO45ff/2Vpk2bArBgwQL69+/PnnvuydatW3nppZc47LDD+OGHH2jdujUAJ554Ih06dOCFF16gevXq/Pzzz6xfv77Auvfv35/MzEzGjh1LvXr1mD9/Pj/99FOJnkNZp2CiOGJbJU4+GWrWTFpVRETKolWrVu0wbuCDDz7IHYRZXDNnzuTss89mwIABuefOOOOMuNcvv/xy+sZM0e+XZ9PFzMxM7rzzTs4++2wAevbsyW677cZDDz3EPffcA8Att9ySe312dja9evVi1qxZvPDCC9xyyy2sXLmS+fPnM2nSJPbZZx8AjjzyyELr/vLLL3NC5A/PHj16lOAJlA8KJooqOxvGj4/mI19KEZGglIVlJ3JmwRdVeno6H374Ydy59u3bl7j8zp0789hjj9GkSROOPfZY9tlnn7hWjs6dO3PvvfeSkpLCUUcdRbt27fJ9nz59+uSma9euTa9evZg5c2buublz5/Kvf/2Lzz77LG7VyF9++QWABg0a0LJlSy655BKuuuoqevbsSePGjQut+0033cSqVas44ogj2G233Ur0DMoDjZkoqhkzYNEin95lF+jVK7n1EREpg6pWrUq3bt3ijkT21xg2bBiXX345Y8aMYb/99qNly5Y8/PDDua+PHj2ak08+mREjRtC+fXvatm3L+Ng//PDBQ97VRRs3bszSpUsBvwfI0UcfzcKFC3nggQf49NNPmTVrFvvttx+bN28GoEqVKrz//vs0bdqUCy64gKZNm3LooYfy9ddfF1j3V155hW7dunHttdey++6707lzZz766KMSP4uyTMFEUcXO4jj9dD8tVERESiwtLS13IGWO1atX73DNiBEjWLBgAb/88gt9+/blmmuuyZ1+Wq9ePf7973+zbNkyvv32W/72t79xzjnnMGfOnNz3yMjIIDMzM+59V6xYQbNmzQD4/PPPWbRoES+88ALnnHMO3bt3p1u3bqxbty7ung4dOvDaa6+xdu1aPvzwQzZv3kzv3r3Jzs7O9/O1aNGCcePGsWrVKj7//HOaNm3KiSeeyKpVq0r2wMowBRNFsW0bTJwYzWsWh4iEwLnkH0Haddddd9hi/IMPPijw+rZt23LfffdRvXr1uGAhx7777su9995Ldnb2DgMd33jjjdx0RkYGH3zwAQceeCBAbqBRvXr13Gs+++wzFixYkG89UlNTOeKII7juuutYunQpa9eu3ennrFKlCgcddBC33normzZt4o8//tjp9eWRxkwUxccfw8qVPt28OXTvntz6iIhUAH369OHKK6/krrvu4oADDuD111/nxx9/3OGarl270qVLF2rUqMHEiRPJysrisMMOA6B79+706dOHvffeGzPjySefpFatWrmBAvgNr4YOHUpGRgbNmzfnvvvuY+vWrVx99dUAHHTQQdSuXZuLL76YIUOGsGjRIoYPH06LFi1y3+O7775j8ODB9O3bl9atW7NmzRpGjhzJfvvtR4MGDXb4bOvWreOYY46hf//+tGvXji1btnD//ffTtGlT9tprryAeZ1IpmCiK2P63vn2hihp0REQSNXDgQH777Tf+/e9/s2XLFvr378+wYcMYNGhQ7jWHHHIIr7zySm6LQ8eOHXnttdfo1q0bAAcffDDjxo1jwYIFpKSk0KVLF95991123XXX3PeoWbMmzz33HFdeeSVz586lQ4cOTJ48Obebo0mTJrz66qsMHjyYk046ibZt2/L4448zatSo3Pdo2rQpTZo04c4772TJkiXUq1ePnj17MnLkyHw/W1paGvvssw8PP/wwCxcupGbNmhx00EG8//77FXJ3WHNBt2OVE+3bt3c/56whEWvLFmjcGHLmEs+cCQccEG7lKpBp06ZV6OlRZYGecfCCeMZz586tkH+xJmLDhg0JDd6Uwr9XZvaVc65bouXoT+zCTJkSDSRat4ZuCT9zERGRCkXBRGFiuzjOPLNsTPwWEREpQxRM7MzGjfB//xfNn3lm8uoiIiJSRimY2Jm334ZNm3y6Y0fYe+/k1kdERKQMUjCxM+riEBERKZSCiYKsWweTJ0fzMZvIiIiISJSCiYJMmgQ5y7zuvz8UsHmMiIhIZadgoiB5uzhEREQkXwom8rNyJcSuD68uDhERkQIpmMjP66/D9u0+fcghUIH3oBcREUmUgon8vPJKNK1WCRGRIhk+fDhmlu/xwgsvJLt6cc4777zc/T2KasGCBZgZb7/9dkC1iho3bhxmRkZGRuBllQZt9JXX8uUwbZpPm8FppyW1OiIi5Ul6ejpTpkzZ4XybNm2SUJuC3Xzzzblbj5dFvXv35vPPP6dmzZrJrkqRKJjI67XXIDvbpw891G85LiIiRVK1alUOOuigpJSdmZlZ5B0599xzz4Brk5hGjRrRqFGjZFejyNTNkdeECdG0ujhEREpNTjfBhAkTGDRoEOnp6ey6667ceuutZOf8ERfxww8/cNppp1GnTh3q1KnD6aefzrJly3JfnzZtGmbGe++9x4knnkjt2rW54oorAPjuu+845JBDSEtLo1OnTkyePJlu3bpx3nnn5d6fXzfHn3/+yZlnnkmDBg2oWbMmxxxzDPntJr1+/XrOPfdc6tSpQ+PGjbntttviXv/pp58488wzadmyJTVr1qRTp0489NBDcZ9x27ZtDB48mN12243q1avTvHlz+vTpw9bIkgT5dXPcfffdtGnThrS0NJo0acKxxx4b90ySSS0TsZYsgenTfbpKFTj11OTWR0SkHMrKytrhXNWq0V83Q4YM4dRTT2XixIl89NFHjBgxgk6dOnHGGWcAMG/ePP7+97/TpUsXnn/+ebZv387NN9/MCSecwMyZM7GY1YgvvPBCzj//fK655hrS0tLYtGkTxxxzDE2bNuXll19m8+bNXHvttaxZs4a9d7IlwurVq+nevTu77LILjz/+ODVr1uSee+7hqKOO4pdffolr8bj++us5/vjjmThxItOnT+e2226jYcOGXH755QAsXryY9u3bc84551CnTh2++eYbbr31VjIzM7npppsAHxi8+OKL3HPPPeyxxx4sW7aMyZMnsz1n8H8ezz33HHfddRcjR46kU6dOrFq1io8//piNGzcW418mQM45Hc7Rrl075x5+2DnwxxFHOCl9U6dOTXYVKjw94+AF8YznzJmz48mc/4+SeRTDrbfe6oB8j99//939/vvvDnDnnntu3H377bef69u3b26+X79+rl27dm7lypW553755RdXpUoV9/bbbzvn/L8B4K655pq49xo9erRLTU11ixYtyj335ZdfOsANGDAg99yAAQNc165dc/PDhg1zDRo0cKtWrco9t3r1ale3bl03evRo55zLrX+vXr3iyrzoootc8+bN3fbt23d4JtnZ2W7btm3uzjvvdHvssUfu+d69e7vrrruuwGf5zDPPOMBt2LDBOefc5Zdf7k455ZQCry9Ivt+rGMBsVwq/Q0Pv5jCzjmb2kZltMrMlZjbCzFKKcF8nM3s/ct9KM3vMzGrnc91JZva9mW02szlmVvS+itgujkiELCIiRZeens6sWbN2OJrHjD87+uij4+7p2LEjixYtys1/+OGH9OnThypVqpCVlUVWVhZ77LEHrVq1Yvbs2XH39u7dOy4/a9YsunbtSosWLXLPHXjggTRp0mSn9f7www/p1asXdevWzS2zTp06dO3adYcy+/TpE5c/5ZRTWLJkSe5n2Lx5M7feeitt2rShevXqpKamMnToUH7//ffcVpvOnTszbtw4Ro0axXfffYf/vV6wzp07M3nyZG699VZmzpxZYAtGsoQaTJhZfeBDfKR6EjAC+CdwWyH3pQMfAzWAvsBg4FTghTzXdQdeA6YCxwHvAC+bWfw3Nx9VsrLgv//1mZQUOOWUYnwyEREB353RrVu3HY5q1arlXlOvXr24e6pVq8bmzZtz8ytXrmTkyJE0aNCA1NTU3GP+/PksXLgw7t68QcKyZcvyHbhY2GDGlStX8sorr8SVl5qaytSpU3cos3Hjxvnmly5dCsANN9zAfffdx8CBA5k8eTKzZs1i2LBhALmfc9iwYVx++eWMGTOG/fbbj5YtW/Lwww8XWL8LLriAu+66iwkTJvC3v/2NJk2acPPNN5eZoCLsMROX4AOCU5xz64EPzKwuMNzMRkXO5eeyyH0nOOfWApjZauBNM+vmnMsJG28Gpjvnrorkp5pZJ+AW4P2dVazqhg3RzBFHQDkaRSsiFVQhf61WVA0aNKBPnz6cddZZ1KpVK+61hg0bxuUtz27OTZs2zXfQ5F9//VVomSeeeCI333zzDq/VqVMnLr9ixYp8882aNQPg1Vdf5corr2TIkCG517zzzjtx96SlpTFixAhGjBjBr7/+yuOPP84111xD+/btOfbYY3eoQ5UqVbj22mu59tprWbhwIS+++CJDhw6lRYsWXHLJJTv9bGEIu5vjOOC9PEHDeHygcPhO7uuM79dZG3PufXwLR28AM6sO9AQm5Ll3PHBwpHWjQHHBhGZxiIgkzZFHHskPP/xAly5ddmjhaNWq1U7vPeCAA5g9ezaLFy/OPTdz5kyWL19eaJk//vgjnTp12qHM9u3bx137xhtvxOVff/11mjVrxq677gr4KarVq1fPfX379u2Mj93vKY+2bdty3333Ub16debMmbPTegK0bNmSG2+8kTZt2hTp+jCE3TLRAd9dkcs596eZbYq89lYB96UBW/OcywKygb0i+T2BVOCnPNfNxQdN7YBZBVUsJaeJrWpVyNMfJiIiRZOVlcUXX3yxw/mWLVsW+T2GDx/OgQceyGmnncbAgQNp2LAhixcv5oMPPuC8886jR48eBd57/vnnc8cdd3D88cfnzqC49dZbadSoEVWqFPz383XXXccLL7zAEUccwZVXXkmLFi1Yvnw5n3zyCd27d+ess87KvfbHH39k0KBBnHrqqUyfPp3//Oc/PPzww7nv36tXLx599FHatGlDgwYNePTRR9myZUtceX369KFr16506dKFGjVqMHHiRLKysjjssMPyrd+gQYNo0KABBx10EOnp6UydOpVff/2VkSNHFvm5BinsYKI+sDaf82sirxVkHnC2maU657ZFznUFUoAGMe9NPu+/Js/rO9erFzRoUPh1IiKyg3Xr1nHwwQfvcP7222+nX79+RXqPdu3a8cUXX3DjjTcycOBAMjMzadGiBUceeWShK2nWrFmTKVOmcOmll9K3b19atWrFqFGjGDJkCHXr1i3wvoYNG/LFF18wdOhQrr32WtauXUuzZs3o3r07++67b9y1o0aN4u233+bUU08lLS2Nm2++OXeNC4BHHnmESy65hMsvv5waNWowYMAA+vTpw8CBA3OvOeSQQ3jllVe49957yc7OpmPHjrz22msFLvF98MEH8+STT/LEE0+wefNm2rRpw5NPPsnJJ59chCcaPCtsBGmpFma2DRjsnHs4z/nFwDjn3NAC7usA/AA8BQwHdgGeA/YDPnDOHWdmfwdmAJ2dc9/G3NsW+AU42jn3QZ73HQgMBOgKXWcDc2+4geX59FdJ6cjIyKB27R0m4Ugp0jMOXhDPOD09vcwtOZ1s27dvJyWl0Ml+hVqwYAH7778///73v4sc0FQU8+bNY926dQW+3rNnz6+cc8XbpCQfYbdMrAHq5XM+nfxbLABwzv0U+cX/IDAI370xFj9mIqcjLKcFIu/75+R3eH/n3NjI+9DNzFGtGnvdeCN75RlpLKVn2rRpO22ilMTpGQcviGc8d+7cHQb6VXYbNmwo0TO5++67ad68Obvvvjt//vknd999N40aNcpdRKoySUtLo0uXLoGXE3Yw8RN+bEQuM2sJ1GLHsQ5xnHNPm9lLQFtgBbASWIVvrQD4DdgWef9PYm7tgA8+ftnZ+29t0ADOPhsUSIiIlGtmxm233caSJUuoXr06hx56KPfdd99OuzkkMWEHE+8C15tZHedczvSJvkAm8QFAvpxzm4HvAcxsAH5g5YTIa1vMbCpwOvBEzG19gc+dcwW38wBbGjaERx4p5scREZGy5sYbb+TGG29MdjUqlbCDiceBq4DXzWwk0Bo/BuKB2OmiZjYP+MQ5d2EkXxcYCkzHz+LoiV/s6mLn3OqY978dmGZmDwGTgH9EDg2CEBERCUiowYRzbo2ZHQmMxk8DXYsfBzE8n3rFjrrZDnQBLsavSfEDcLpzblKe959hZqcBdwCXAr8DZzvndrpglYhIWeCc22ERJpGSCnOCRei7hjrn5gBHFHJNqzz5jUChS2JHrp2Eb5UQESk3UlNTyczMpGbNmsmuilQQmZmZpKamhlJW6Bt9iYjIjho3bszixYvZtGlTqH9RSsXjnGPTpk0sXrx4h31EghJ6y4SIiOwoZ6bBkiVL2LZtWyFXVw6bN28mLS0t2dUol1JTU2nSpEloM1gUTIiIlBF169bV9MUY06ZNC2WNBEmcujlEREQkIQomREREJCEKJkRERCQhCiZEREQkIQomREREJCEKJkRERCQhpsVRPDPbAPyc7HpUAg3xO75KcPSMg6dnHA495+C1d84lvC+71pmI+tk51y3ZlajozGy2nnOw9IyDp2ccDj3n4JnZ7NJ4H3VziIiISEIUTIiIiEhCFExEjU12BSoJPefg6RkHT884HHrOwSuVZ6wBmCIiIpIQtUyIiIhIQipFMGFmHc3sIzPbZGZLzGyEmaUU4b50M3vGzNaY2Toze9HMdgmjzuVNSZ6xmbUyM5fPMT6sepcnZtbGzJ4ws2/NbLuZTSviffoeF1FJnrG+x8VjZqeb2f+Z2WIzyzCzr8zsrCLcp+9xEZXkGSf6Pa7wU0PNrD7wITAHOAnYE7gfH0gNK+T2V4D2wEVANjASmAQcGlB1y6UEnzHAYOC/MXnNK89fJ+AfwBdAtWLcp+9x0ZX0GYO+x0V1HfA7cC3+Gf0DeMnMGjrnHtnJffoeF11JnzGU9HvsnKvQB3ATsAaoG3NuCLAp9lw+9x0MOOCwmHMHRs4dlezPVZaOBJ5xq8jzPD7Zn6E8HECVmPREYFoR7tH3OPhnrO9x8Z5xw3zOvQT8vpN79D0O/hkn9D2uDN0cxwHvOefWx5wbD9QADi/kvuXOuek5J5xzM/HR3nFBVLQcK+kzlmJwzmWX4DZ9j4uhhM9YisE5l99ful8DjXdym77HxVDCZ5yQyhBMdAB+ij3hnPsT/1dzh+LcFzG3kPsqo5I+4xzPRPqnl5rZA2ZWI4hKVlL6HodH3+OSOwTfTVoQfY8TV9gzzlGi73GFHzMB1AfW5nN+TeS1ktzXOuFaVSwlfcZbgEeB94H1QA/gBvyYi5NKtYaVl77HwdP3OAFmdiT+OV2wk8v0PU5AEZ9xQt/jyhBMgO8HyssKOF8a91VGxX5WzrmlwBUxp6aZ2XJgjJl1ds59U7pVrLT0PQ6QvsclZ2at8H35bzrnxhVyub7HJVDUZ5zo97gydHOsAerlcz6d/CPdwu6rV8h9lVFJn3F+JkZ+7p9AfSRK3+Pk0Pe4EGbWAHgX+BPoV8jl+h6XQDGfcX6K/D2uDMHET+TpUzOzlkAt8u+DK/C+iIL67iqzkj7j/Lg8PyUx+h4nh77HO2FmNYG38dNvezvnNhZyi77HxVSCZ5yfIn+PK0Mw8S5wjJnF7tfeF8gEPinkvqZm1j3nhJl1w/fPvRtERcuxkj7j/JwW+flVaVRM9D1OEn2PC2BmVYFXgbbAcc65FUW4Td/jYijhM85Pkb/HFX5vjsiCSnOAH/CLnLQGHgAecs4Ni7luHvCJc+7CmHNTgHb4RTxyFklZ4ZzTIikxSvqMzWw4UAe/QMp64DDgemCyc+7UMD9DeRD5S+Mfkew/gbrArZH8ZOfcJn2PE1OSZ6zvcfGY2VjgYuBqYGael792zm3R9zgxJXnGCX+Pk724RkgLeHQEPsb/pbwUuB1IyXPNAmBcnnP1gGfwfXLr8YNYdlgMREfJnjFwJjAbWAdsBeYBI4Dqyf48ZfEguqhMfker/J5x5Jy+xwE+Y32Pi/2MF+h7XPaecaLf4wrfMiEiIiLBqgxjJkRERCRACiZEREQkIQomREREJCEKJkRERCQhCiZEREQkIQomREREJCEKJkRERCQhCiZEREQkIQomRKTUmNk+ZjbZzFZFjjfMrHGy6yUiwVIwISKlwsxaAFPxS/aeA1yKX9//2mTWS0SCVzXZFRCRCuMq/J4JpzjntgCY2QX4zYNEpAJTy4SIlJbewBsxgUR9oDswK6m1EpHAKZgQkYSZWS1gL2CWmdUxs0OBKcAi4JWkVk5EAqduDhEpDfvi/zj5GvgDqA9sAXo45zYns2IiEjy1TIhIaegMZADzgdOAS4DfgXfMrGkS6yUiIVAwISKloQvwrXNum3PuY+fcE8CJQAPg8ORWTUSCpmBCREpDZ3wXR6yc7o3lAGb2ROT42MyWmNl5ZjbEzL4ws9/MrEPkuqPN7HMz+9rMfoyMvyDy2ptmdmEkfbyZfWlmtYP/eCKyMwomRCQhZpYC7A2syPPSOcBqYEYk3xnIBI4EzgYeAb53zh0EvAqcErnuK+AQ51wX4Grg+pj3HArcZGbdgbuAE51zGaX9mUSkeDQAU0QS1QGoAQwxs1XAXPyU0KHApc65LDOrArQBjnTOOTNzwBfOuXcj71EFH3iAH3MxIDJDpA4xU0udcz+Y2UxgAnC4c255CJ9PRAqhYEJEEtUZ2Aa8AdyDXwFzLnCOc+61yDXtgXkxrQj7AZ/FvMd+wCQzOw04GejtnFtjZvcRDTIwsz0i5WUBSwP6PCJSTOrmEJFEdQbmOuf6O+fqOufSnXMHxQQSOdfEjqnokie/D/AdPqiYGQkk9gcG5VxnZg2BScBAfOCiZbpFyggFEyKSqLyBQX72A77Jc883AJGpoxsjrRbPAX0jXRlnACuBr82sJvAmMMI5NwO4G7jMzHYpxc8hIiVkzrlk10FEyjEz+wu40zn3ULLrIiLJoWBCREREEqJuDhEREUmIggkRERFJiIIJERERSYiCCREREUmIggkRERFJiIIJERERSYiCCREREUmIggkRERFJyP8DrHfZWa8ZqbsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(b_list, [f[0] for f in F_b], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(b_list, [f[1] for f in F_b], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0,2.5)\n",
    "ax.set_xlabel(r'$\\beta_{max}$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('an_beta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/an_t-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - varphi_x - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 0.5  \n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F_r, Ftilde_r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtm_list = np.linspace(.01, 1, 50)\n",
    "(beta_max, rde, rop) = (2.5, 1, 1)\n",
    "F_rtm = [fid(beta_max, rde, rop, rtm) for rtm in rtm_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtm_list, [f[0] for f in F_rtm], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtm_list, [f[1] for f in F_rtm], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0,1)\n",
    "ax.set_xlabel(r\"$ t/t_{qfp}$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "#ax.set_title(r'Fidelity und $t/t_{qfp}$ mit $t_{qfp}=\\pi/(2\\omega)$ dem Endzeitpunkt ' '\\n' ' von QFP-Annealing, wobei $\\omega$ die Geschwindigkeit ' '\\n' ' von QFP Annealing ist')\n",
    "\n",
    "plt.savefig('an_t.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/.ipynb_checkpoints/bare_dressed-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from scipy.linalg import norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "N=49"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def F(g_omg, theta, N):\n",
    "    \n",
    "    #g=delta/rdg\n",
    "    #g_omg=g/omega_r\n",
    "    f=fock(N).unit()\n",
    "    D_p=(displace(N, -g_omg)*f).unit()\n",
    "    D_m=(displace(N, g_omg)*f).unit()\n",
    "    \n",
    "    theta_q=np.arctan(np.tan(theta)*(D_m.dag()*D_p))\n",
    "    d_theta=theta-theta_q\n",
    "    \n",
    "    L_g=scipy.special.eval_hermite(N, np.abs(g_omg)**2)\n",
    "    #out=np.exp(-.5*np.abs(g_omg)**2)*L_g*np.cos(d_theta*.5)\n",
    "    out=np.cos(d_theta*.5)*(f.dag()*D_p)\n",
    "\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_omg_list=np.linspace(.005, 5, 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta=np.pi/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "F_g=[F(rdg, theta, N) for rdg in g_omg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(g_omg_list, [f[0][0] for f in F_g], 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$g/\\omega_{r}$')\n",
    "ax.set_ylabel(r'$<\\varphi_{\\pm,N}|\\phi_{\\pm,N}>$')\n",
    "\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0),useOffset=False)\n",
    "ax.grid(True)\n",
    "plt.savefig('overlapp_g.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/1q_chi_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 21\n",
    "xi = .39 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "eta = m * omega_qfp\n",
    "toq = 0.1\n",
    "toqfp = 1/toq\n",
    "omega_q = toq * omega_qfp\n",
    "delta = 0.2 * omega_qfp # Verstimmung\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(theta, rdg):\n",
    "    \n",
    "    g = delta/rdg # rgo: [5, 8]\n",
    "    \n",
    "    Delta_q = np.sin(theta) * omega_q\n",
    "    Delta_eff = Delta_q * np.exp(-eta)\n",
    "    epsilon = np.cos(theta) * omega_q\n",
    "\n",
    "    omega_q_eff = np.sqrt(Delta_eff**2 + epsilon**2)\n",
    "    \n",
    "    theta_eff = np.arctan(Delta_eff/epsilon)\n",
    "    \n",
    "    omega_qfp_eff = np.sqrt((toqfp*Delta_eff)**2 + (toqfp*epsilon)**2)\n",
    "    \n",
    "    chi = g**2 * np.sin(theta_eff)**2 / delta\n",
    "    \n",
    "    return (chi, theta_eff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta_list = np.linspace(np.pi/20, np.pi, 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi1_list = []\n",
    "for theta in theta_list:\n",
    "    rdg = 8\n",
    "    (chi, theta_eff) = parameter(theta_list, rdg)\n",
    "    chi1_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(theta_list, np.array(chi1_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(0, 3.2)\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_theta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi2_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta = np.pi/4\n",
    "for rdg in rdg_list:\n",
    "    (chi, theta_eff) = parameter(theta, rdg)\n",
    "    chi2_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, np.array(chi2_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_delta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta_list = np.linspace(np.pi/20, np.pi, 100)\n",
    "for rdg in rdg_list:\n",
    "    for theta in theta_list:\n",
    "        (chi, theta_eff) = parameter(theta, rdg)\n",
    "        chi_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = np.linspace(5, 10, 100) #rdg_list\n",
    "x = np.linspace(np.pi/20, np.pi, 100) #theta_list\n",
    "\n",
    "extent = np.min(x), np.max(x), np.min(y), np.max(y)\n",
    "\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "(Z, theta_eff) = parameter(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "ename": "RuntimeError",
     "evalue": "No mappable was found to use for colorbar creation. First define a mappable such as an image (with imshow) or a contour set (with contourf).",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-8-219d00b7414f>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      9\u001b[0m \u001b[0max\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mgrid\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mTrue\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     10\u001b[0m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'1q_chi_g.pdf'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 11\u001b[1;33m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcolorbar\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     12\u001b[0m \u001b[1;31m# Meist du so? Wie kommt der Wert von Z, also $\\chi$?\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     13\u001b[0m \u001b[1;31m# Danke!\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\.conda\\envs\\qutip-env\\lib\\site-packages\\matplotlib\\pyplot.py\u001b[0m in \u001b[0;36mcolorbar\u001b[1;34m(mappable, cax, ax, **kw)\u001b[0m\n\u001b[0;32m   2170\u001b[0m         \u001b[0mmappable\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgci\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2171\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mmappable\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m-> 2172\u001b[1;33m             raise RuntimeError('No mappable was found to use for colorbar '\n\u001b[0m\u001b[0;32m   2173\u001b[0m                                \u001b[1;34m'creation. First define a mappable such as '\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2174\u001b[0m                                \u001b[1;34m'an image (with imshow) or a contour set ('\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mRuntimeError\u001b[0m: No mappable was found to use for colorbar creation. First define a mappable such as an image (with imshow) or a contour set (with contourf)."
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "im = ax.imshow(Z, origin='lower', extent=extent)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\delta/g$')\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_g.pdf')\n",
    "plt.colorbar()\n",
    "# Meist du so? Wie kommt der Wert von Z, also $\\chi$?\n",
    "# Danke!\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/1q_chit_fq.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import cmath\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 27\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "toq = 0.1; toqfp = 1/toq\n",
    "\n",
    "eps = toq*omega_qfp\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde, rdg, alpha):\n",
    "    \n",
    "    theta = np.arctan(rde)\n",
    "    Del = eps * rde\n",
    "\n",
    "    rde_eff = rde * np.exp(-eta)\n",
    "    theta_eff = np.arctan(rde_eff)\n",
    "    Del_eff = eps * rde_eff\n",
    "    \n",
    "    omega_eff = toqfp * eps * cmath.sqrt(1+rde_eff**2)\n",
    "    \n",
    "    delta_eff = omega_r - omega_eff\n",
    "    \n",
    "    g = delta/rdg\n",
    "    geff = g*np.sin(theta_eff)\n",
    "    \n",
    "    chi = geff**2/delta_eff\n",
    "    \n",
    "    #chi = rco*omega_qfp\n",
    "    \n",
    "    H_f = -(delta/2 + chi*(a.dag() * a + 1/2)) * (np.cos(theta_eff)*sz + np.sin(theta_eff)*sx)  # H in der Flussbasis\n",
    "    H_e = -(delta/2 + chi*(a.dag() * a + 1/2)) * sz # H in der Energiebasis\n",
    "    \n",
    "    return (chi, H_f, H_e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = zus0 * zus0.dag() * ket2dm(psi0_q) * zus0 * zus0.dag()\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        \n",
    "        Mid = zus1 * zus1.dag() * ket2dm(psi0_q) * zus1 * zus1.dag()\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), fock(N, k))\n",
    "            \n",
    "            if l == k:\n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l)) * (fcl.dag()* U * fcl)\\\n",
    "                * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k)\\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l))\\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, alpha) =(1, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 5min 14s, sys: 5.5 s, total: 5min 19s\n",
      "Wall time: 3min 34s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtc = [main(rde, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_chit_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 3, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, rtc) = (1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 10min 55s, sys: 12.9 s, total: 11min 8s\n",
      "Wall time: 6min 54s\n"
     ]
    }
   ],
   "source": [
    "%time F_alp = [main(rde, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_alpha_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qm-alphaxx.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "\n",
    "    \n",
    "    return (chi2, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 4, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, rtc) =(10, 10, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 3h 25min 59s\n"
     ]
    }
   ],
   "source": [
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#%time F_alp = pool.starmap(main, [(rde2, rdg, alpha, rtc) for alpha in alpha_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_alpxx = [mainxx(rde2xx, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alpxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_alphaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qm-chit.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, alpha) =(.5, 8, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 41min 30s, sys: 2min 46s, total: 1h 44min 16s\n",
      "Wall time: 53min 28s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_chit.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qm_alpha.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 4, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, rtc) =(.5, 8, np.pi/4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 29min 37s, sys: 2min 25s, total: 1h 32min 2s\n",
      "Wall time: 46min 53s\n"
     ]
    }
   ],
   "source": [
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#%time F_alp = pool.starmap(main, [(rde2, rdg, alpha, rtc) for alpha in alpha_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_alp = [main(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3.5)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_alpha.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qm_chi_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .55\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "f=parameter(.3, 15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3282003239238963e-05"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f[1]/omega_qfp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(1, 20, 30) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 2h 8min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rdg = [main(rde2, rdg, alpha, rtc) for rdg in rdg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(rdg_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_xlim(5, )\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\delta/g$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "#plt.show()\n",
    "fig.savefig('m_rdgfq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(.0, .000162)\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "ax.ticklabel_format(axis='x', style='sci', scilimits=(0,0))\n",
    "#plt.show()\n",
    "fig.savefig('m_chifq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(5, 50, 100) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chi_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chidelta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "chixx_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2xx, rdg, alpha)\n",
    "    chixx_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chixx_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chideltaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qm_chitxx.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 3)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(3, 5)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha) =(.8, 8, 8, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 2h 59min 53s, sys: 5min 10s, total: 3h 5min 4s\n",
      "Wall time: 1h 33min 32s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtcxx = [mainxx(rde2xx, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtcxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtcxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=1)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_chit_q1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qo-chi_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi1 = .5 # 10^10 Hz\n",
    "xi2= .5\n",
    "m1 = 1/(4 * xi1**2)\n",
    "m2 = 1/(4 * xi2**2)\n",
    "omega_qfp1 = 2 * xi1\n",
    "omega_qfp2 = 2 * xi2\n",
    "\n",
    "omega_r = 1.2 * omega_qfp2\n",
    "delta = omega_r-omega_qfp2\n",
    "\n",
    "toq1 = .09; toqfp1 = 1/toq1\n",
    "toq2 = .12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp1\n",
    "eps2 = toq2*omega_qfp2\n",
    "\n",
    "eta1 = m1*omega_qfp1\n",
    "eta2 = m2*omega_qfp2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta1)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(8, 15, 25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.5, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 37min 51s\n"
     ]
    }
   ],
   "source": [
    "%time F_rdg = [main(rde2, rdg, alpha, rtc) for rdg in rdg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "#ax.plot(rdg_list, [f[0] for f in F_rdgzz], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'c', label='Q2 Energiebasis (bare)')\n",
    "ax.plot(chi_list, [f[2] for f in F_rdg], 'r', label='Q2 Energiebasis (dressed)')\n",
    "\n",
    "ax.set_xlabel(r\"$\\chi/\\omega_{qfp}$\")\n",
    "#ax.set_xlim(.0001, .0004)\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0))\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s, \\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "lgd = ax.legend(handles, labels, borderaxespad=0.)\n",
    "text = ax.text(1.02,1.05, \" \", transform=ax.transAxes)\n",
    "ax.grid()\n",
    "plt.savefig('o_chi_fq2_5.png', bbox_extra_artists=(lgd, text), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAAEeCAYAAADb1FGVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/d3fzzAAAACXBIWXMAAAsTAAALEwEAmpwYAAA/wklEQVR4nO3deZwU1bn/8c8XFNlEvSjjimiCINuAgyCoCBrFLaIoN6LBHTSCSxYjGI2Ja3Lj/UWNySXGlcSIESTRaIJGGXFBUXRYRUDEiBpRXGBYhBme3x91Ziyanp7uYWqm0Of9etWrq06dOvVU9fJ0VVfXkZnhnHPOpVWTxg7AOeecy8UTlXPOuVTzROWccy7VPFE555xLNU9UzjnnUs0TlXPOuVTzROWccy7VPFE555xLta9MopI0X9LAHPPvk3RDnm0tk/StfNptLIVsz7YsrfvfuSR9Xd7f+drmElVIIusklceGPc2sq5mV1vf64u3GE9i2TtKekpY3dhy1yXxeG+s5kLSDpLslvSNptaTXJR0Xmz9G0quSvpB0Xx3aL5X0qaQdtjLOVD2vkv5L0hRJa8K+OyNH3VJJ62Pv6zcbMtaMWHI+32kg6T1JPRs7Dqh+3X2Q1D7b5hJV8G0zax0b3m/sgLZBxwP/bOwgtiHbAe8CRwA7AdcAf5HUIcx/H7gBuKfQhkMbPYA3gJO2Ms60Pa+/BTYARcCZwP9J6pqj/pjY+7pTg0SYXW3Pd6OStCvQjug1kwZVr7tE9tm2mqi2kPlNW1IvSa+FzP4Q0Dw2b09JkyV9JOltSZfW1q6kPwLtgcfCt70fS7pC0uSM+r+RdGsNbZmkb8amNzu8D+v6kaQ5kj6X9JCk5rVtTw3relPSXEm7h+luoc0DQ5XjgSfCvB3Dt7MjMtrYJ8TcNte6ChW284qwnWvCt7AiSf8I2/cvSbvE6ladht3iOcjS9kWSHpf0W0kfS3pf0tFbG7OZrTGzn5nZMjPbZGZ/B94GSsL8R8zsr8DKOjR/FjAFuA84eytDjT+vO0l6MOyH1ZLKJDXYe15SK+BU4BozKzez54FHgRH1vJ7tJF0TXisrJZ0R3p8/qWubtT3fNcTRIO/vsI53iT6/V4Zt3q6u21qbcHS5SlKlvjzarVR09Fv1mXs88Fht+yyPz6XszGybGoBlwLdylQPNgHeA7wPbA6cBG4m+8TYBZgE/DfX2B5YCg2toK+t4mN4DWAPsHKa3A1YAJTXEbsA3Y9P3ATdkrHcmsCfwX0Tfli7KtT059lMLYAYwMsQ1C7gyzNse+BjYMUz/DJhaQzvlwMAEnsOXiL5l7xX22WtAL2AH4Bng2hr2edbnPzb/d8AnwODwXF8L/CtLvb8Dn9Uw/D2PbSgC1gOdM8pvAO4rcH8sAb4VnvM1QFEd92vm8zoe+BPQKuyLblv5vBW0z8LzuS6j7EdEH2jZ2i8FPgrb8EK+rzvgF8C/iL7Ffzu8bxZU7Yf6eM5rer4z6jTk+3s08FBDPI9hmXOBJ2PTi4AB2V53ufYZOT6Xcg2JZeGE/VVSRRgvNbOTM+YfQrTzbrVo70yS9IMw72BgNzO7LkwvlfQH4HRgaiFBmNkHkqYDw4A/AMcCH5vZrIK36Eu3WziVKekxoGct21NTbOskTQW6A1cDFcAtYfYAYLaZrZbUFPgeMCasczeiF9zSULeC6MWVlaQiYDKwysyOL2A7f2NmH4Y2ngNWmNnrYXoKcFQBbcX1AH5hZlNDWwuAwzMrmdmJdWwfSdsDDwD3m9nCurYT2jqMKJFMM7NKSc8AZwC/zrFMP+D/EZ1Sex84y8w2EnteQ9WNwGJgbXjdzKtDm9XqsM9aA59nlH0O7FhD/SuJEswGovfjY5J6mtlbOeJuA1wOdDGzzyW9DHQGfhLbD3WNv2od9fZ8U0/vb6AYKKtLAHXcD92BuVB9pPwNvnw9Zb7uatxntXwu1WhbPfV3spntHIaTs8zfE3gvPOlV3gmP+wJ7SvqsagCuIsr+dXE/8N0w/l3gj3Vsp8p/YuNrid7subYnl3nAicAPgXPMrDKUV58eAroRneuuStI/AEYBSGpB9KGyIsc6hhO9wQpJUgAfxsbXZZluXWB7VboDj8WmuxF9+NWLcOrsj0QfpmPqocmzib4ZVz03D1L76b93gCPN7AiiswFDQnn8eQVYSHQEs0bShXVsc2uUA20yytoAq7PUxcxeNrPVZvaFmd1PdFRV2+vqSGBR7ItVM6Jk+Ju6h/2lBJ7v+np/9wRm10M8+apOVGH8AzP7JExv9rrLY5/V9LlUo201UdXmA2AvSYqVtQ+P7wJvxxLdzma2Y54ftNk67/or0ENSN6Kd/0CO5dcCLWPTu+exTsi9PbksAPYDrjez+I+uxwOPh/G9gE/NbFWYPpYvE9MRwKdA1ZHORZJelPRnSc9JOpwoyX9f0omS5kl6VNHVPlv8flRPauxATdJ+RKcT4leL9SLLN8/we1h5DcM/amhfwN1EX2pOzTziKFT4IvDfRMmpyt+Ab0oqDnU22+cAZva+ma0L9SuATWG8+nmVdBLRh8RBZtbSzH6fse7N2s3RZnyZQvfZImA7SR1jZcXA/Dx3kQGqpc6eREeAVUYRfehvkQwLjb8Oz3eDvL9DIuhG7HUdft+6VdIbkkZI+r2kRZJOyLJ8wa99Nk9UxbFx2Px1l88+q+lzqUZf1UQ1g+jNdqmiH1qHAn3CvJnAKklXSmohqWn4Qe/gPNr9kOg3rWpmth6YBPwZmGlm/86xfBlwRljnsUSJYGu3J5ezwuO9VQXhw3yH2OH4J0AbSftJGk70jbSLpJ2Jfru61cw2SeoODAIOJfq2WmFmzxG9YA8Hngd2Ac4D+hKdvkrCFs9BTA9grpnFP2R7keWbp5kdZ5tfORofarqk9v+AA4muOl0XnxGel+ZAU6CppOaK/cCt6If1+zLaO5lo/88O9ZsDlUTfTs/Kts8z1rkfcBzw9yzPazfgPcKRqqT2+vIClRrbjbe5tfvMzNYAjwDXSWol6VCiI7UtzjpI2lnS4Kr9JulMolNKU2N1su3D5UBPSXtI6kt0oUY7Sc22Nn5yPN81KKNh3t8twtAEqq8ArLrK7kxgHNGZkbOBYzIXLnQ/hPZ348szE52JvoRk+zzJZ59t8blUm69kojKzDcBQ4ByiI4LvEL1hCIeZ3yY6dH6b6EfAu4ie6NrcDFyt6JThj2Ll9xN946jttN9lYd2fEb2g/prHOnNuT00k9QEuJnojx6+oOYHNTw+9AkwkepOdT3R5dH+i3zZeBn4Z6p0CjA+nJyqAueGbHSExdAceNLOPQ7x1ufotHzU9BxAlqrKqCUVXK+5Ojt9m8iVpX+BCotfNf2LfQM8MVa4mOmU5lugU8LpQVmUfolNZcWcDHULd+DCM6PWxxT6PxdOG6HU3IuzvzOf1XqJTL+9K+pzo9VKVOLO2m6XN+nAx0YfqCqIjx++Z2fywvn9IuirU257oQpSqiykuITrFHz86zrYP/wk8SXRhwoNE75Myogty6iyP5zubBnl/hy8A44EFiv4z14Povbca2BX4S6izK5Dri3O+egBvxRLPe8B/hy8G1a+7fPZZjs+l3GwrrgLyofpKlvZEh/1tGjuWEM8ORKdXLiFKnqNj854Ajq9Dm7fy5dWPE4iu2ukI3BnKLia6QAKio6mfNPZ+SMtAdJT6BrD91u7zML4d0amWI+vyvNbwXG7RZpqGuu7Dr8NAdDHJqWH8CqKjGYi+KB2d8LoLed3V+LlU2/CVPKJqSOGo4gfARPvyd57G9nOiUz53AHOAE2KnQkqBaXVocwJwm6Ir8vYm+hZezJen1boDJulpom9ZtV7J83VhZhvM7EAr/DetbPscogtY+gI/VXQ3h+9Q2POard1sbabGVuzDr4PufHkmoZjwm3Ion5PwukvJ/3WX63MpJ4VM5+pA0WWaHxJdoXOsmb3byCERfmt7EuhpZu+Ec8hTgZVm1q+e1vFP4DQzK4+VPUX0X7QtfoR3Wy/bPk9zu87Fbe3n0rb6P6pUsOg8cF0vo06Emb1CdFFD1fTbwAH1vJqWWT7YmnmSSlS2fZ7mdp2rtrWfS35E5ZxzLtX8NyrnnHOp5onKOedcqn2tf6PaddddrUOHDjnrrFmzhlatWjVMQAXwuArjcRXG4ypcWmNLIq5Zs2Z9bGa71WujuTT2fwAacygpKbHaTJs2rdY6jcHjKozHVRiPq3BpjS2JuIBXrQE/qxM79SfpHkkrJGW9K4Ait0taoqh/loNi845V1G/JEkljY+X/JekpSYvD4y6xeeNC/TclDU5qu5xzzjWsJH+juo/oBqc1OY7ozgYdiW4k+X8Airqd+G2Y3wUYLqlLWGYs8LSZdQSeDtOE+acDXcM6fxfacc45t41LLFGZ2XSiG27WZAgwIRxJvgTsLGkPopsxLjGzpRbdA2siX3Y5MIToXmSEx5Nj5RMt6h7gbaKO6PK5aatzzrmUa8yr/vYi6nKjyvJQVlM5RD2ffgBRp4VE/Sjlass559w2rjGv+svWz0xN/c/U9q/kvJeRNIrQMWBRURGlpaU5Gy4vL6+1TmPwuArjcRXG4ypcWmNLa1yFaMxEtZzotv1V9ibqAK1ZDeUAH0raw6Iu4Pfgyw7+amprC2Z2J3AnQO/evW3gwIE5gywtLaW2Oo3B4yqMx1UYj6twaY0trXEVojFP/T1K1DmcJB0CfB5O570CdFTUkV8zooskHo0tU9VN99lEvaFWlZ8uaYdws8OORB0kOuec28YldkQl6UFgILBr6NzrWqLO0TCz8YR+TIgufFgLnBvmVUgaQ3Rn3abAPRY6WgN+AfxF0vlEHYINC8vMl/QXoh4oK4j6OalMattYuBAuvHDL8mz3TSzkXorxupnLZUz3WrUK2rQpvO1c66iLjPYOWr0adtyxbuup677Ko27v8nJoXcD9g/N5Lrf2+QYOXrMGqv6MWduydZ1fh/I+69ZBixa5625NWR3nHbJ+PTRvXvuyha6rLvUz5vf74gvYYYfC11nf74+Mev03bIBmWXrTGDIEfv/7/NpsZIklKjMbXst8A0bXMO8JNu+ttKp8JXBUDcvcCNxYeKR11KSGg1Fl+bksW1lN4nUzl4tNV27cWPsHr1n29nKtoy5ibWxs2hTatq37euq6r2qxfuVKWu+6a/5t19R+juekLnGt/egjWu0W+4N/bcvWdX6B5atXrKBlUVHtdbemrA7zPvvPf9h9993zW7bQddWlfmz+Jx98wB577FG3ddb3+yNW7+P332fPPffcsk7v3vm1lQJf61so1VnnzjCtLn0P1p85KT3vPDelcc1LaVzzUxrXG6WlFKUwroWlpeyewrgA3iwtZY8UxraotJQ9UxhXIfymtM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecS7VEE5WkYyW9KWmJpLFZ5u8iaYqkOZJmSuoWm3eZpHmS5ku6PFZeLGmGpLmSHpPUJpQ3k3RvKJ8taWCS2+acc65hJJaoJDUFfgscB3QBhkvqklHtKqDMzHoAZwG3hWW7ASOBPkAxcKKkjmGZu4CxZtYdmAJcEcpHAoTyo4H/leRHjM45t41L8oO8D7DEzJaa2QZgIjAko04X4GkAM1sIdJBUBBwIvGRma82sAngWOCUs0wmYHsafAk7N0tYK4DOgdwLb5ZxzrgHJzJJpWDoNONbMLgjTI4C+ZjYmVucmoLmZ/UBSH+BFoC+wFvgb0A9YR5SAXjWzSyS9CPzSzP4m6QfAz81sR0mjiI6khgP7AK8D55vZ5Iy4RgGjAIqKikomTpyYczvKy8tp3br11u6OeudxFcbjKozHVbi0xpZEXIMGDZplZg13IGBmiQzAMOCu2PQI4DcZddoA9wJlwB+BV4DiMO984DWio6fxwK9DeWfgSWAWcC2wMpRvB/w6tPU34AlgSK4YS0pKrDbTpk2rtU5j8LgK43EVxuMqXFpjSyIuogOHxPJH5rBdgjlwOdGRTZW9gffjFcxsFXAugCQBb4cBM7sbuDvMuym0V3WK8JhQfgBwQiivAL5f1XY48lpc/5vlnHOuISX5G9UrQEdJ+0lqBpwOPBqvIGnnMA/gAmB6SF5Iahce2wNDgQczypsAVxMdbSGppaRWYfxooMLMFiS4fc455xpAYkdUZlYhaQwwFWgK3GNm8yVdFOaPJ7poYoKkSmAB0em+KpMltQU2AqPN7NNQPlzS6DD+CNGpQ4B2wFRJm4D3iE41Ouec28YleeoPM3uC6LeieNn42PgMoGPmcmHe4TWU30a4jD2jfBnRFYHOOee+Qvx/Rs4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecS7VEE5WkYyW9KWmJpLFZ5u8iaYqkOZJmSuoWm3eZpHmS5ku6PFZeLGmGpLmSHpPUJpRvL+n+UP6GpHFJbptzzrmGkViiktQU+C1wHNCFqAv5LhnVrgLKzKwHcBah596QsEYCfYBi4ERJVT0B3wWMNbPuwBTgilA+DNghlJcAF0rqkNDmOeecayBJHlH1AZaY2VIz2wBMBIZk1OkCPA1gZguBDpKKgAOBl8xsrZlVAM8Cp4RlOgHTw/hTwKlh3IBWkrYDWgAbgFWJbJlzzrkGIzNLpmHpNOBYM7sgTI8A+prZmFidm4DmZvYDSX2AF4G+wFrgb0A/YB1RMnvVzC6R9CLwSzP7m6QfAD83sx0lbQ/8ETgKaAl838zuzBLXKGAUQFFRUcnEiRNzbkd5eTmtW7feqn2RBI+rMB5XYTyuwqU1tiTiGjRo0Cwz612vjeZiZokMRKfi7opNjwB+k1GnDXAvUEaUZF4BisO884HXiI6exgO/DuWdgSeBWcC1wMpQfijwALA90A54E9g/V4wlJSVWm2nTptVapzF4XIXxuArjcRUurbElERfRgUNi+SNz2C7BHLgc2Cc2vTfwfryCma0CzgWQJODtMGBmdwN3h3k3hfaqThEeE8oPAE4IzZ0B/NPMNgIrJL0A9AaWJrBtzjnnGkiSv1G9AnSUtJ+kZsDpwKPxCpJ2DvMALgCmh+SFpHbhsT0wFHgwo7wJcDXR0RbAv4EjFWkFHAIsTHD7nHPONYDEjqjMrELSGGAq0BS4x8zmS7oozB9PdNHEBEmVwAKi031VJktqC2wERpvZp6F8uKTRYfwRolOHEF1heC8wDxBwr5nNSWr7nHPONYwkT/1hZk8AT2SUjY+NzwA6Zi4X5h1eQ/lthMvYM8rLiX4Xc8459xXid6ZwzjmXap6onHPOpZonKuecc6nmico551yqeaJyzjmXap6onHPOpZonKuecc6nmico551yqeaJyzjmXap6onHPOpZonKuecc6nmico551yqeaJyzjmXap6onHPOpZonKuecc6nmico551yqJZqoJB0r6U1JSySNzTJ/F0lTJM2RNFNSt9i8yyTNkzRf0uWx8mJJMyTNlfSYpDah/ExJZbFhk6SeSW6fc8655CWWqCQ1Jeoe/jigC1EX8l0yql0FlJlZD+AsQs+9IWGNBPoAxcCJkqp6Ar4LGGtm3YEpwBUAZvaAmfU0s57ACGCZmZUltX3OOecaRpJHVH2AJWa21Mw2ABOBIRl1ugBPA5jZQqCDpCLgQOAlM1trZhXAs8ApYZlOwPQw/hRwapZ1DwcerM+Ncc451ziSTFR7Ae/GppeHsrjZwFAASX2AfYG9gXnAAEltJbUEjgf2CcvMA04K48Ni5XHfwROVc859JcjMkmlYGgYMNrMLwvQIoI+ZXRKr04bodF8vYC7QGbjAzGZLOh8YDZQDC4B1ZvZ9SZ2B24G2wKPApWbWNtZmX+CucGowW1yjgFEARUVFJRMnTsy5HeXl5bRu3bouuyBRHldhPK7CeFyFS2tsScQ1aNCgWWbWu14bzcXMEhmAfsDU2PQ4YFyO+gKWAW2yzLsJuDhL+QHAzIyyXwNX5RNjSUmJ1WbatGm11mkMHldhPK7CeFyFS2tsScQFvGoJ5Y5sQ5Kn/l4BOkraT1Iz4HSiI6BqknYO8wAuAKab2aowr114bE90evDBjPImwNXA+Fh7TYhOB+Y+THLOObfN2C6phs2sQtIYYCrQFLjHzOZLuijMH0900cQESZVEp/fOjzUxWVJbYCMw2sw+DeXDJY0O448A98aWGQAsN7OlSW2Xc865hpVYogIwsyeAJzLKxsfGZwAdM5cL8w6vofw2wmXsWeaVAofUMVznnHMp5HemcM45l2qeqJxzzqWaJyrnnHOp5onKOedcqnmics45l2qJXvXnnKu7jRs3snz5ctavX9/g695pp5144403Gny9tUlrXJDe2Oo7rubNm7Pbbrs1aO7Ia2Xh/1APxP7L5JxL2PLly9lxxx3p0KEDkhp03atXr2bHHXds0HXmI61xQXpjq8+4zIyVK1dy4403dqiXBvOU76m/3YFXJP0l9DHVsO8a576G1q9fT9u2bRs8STlXE0m0bduWDh06tGjI9eaVqMzsaqI/5t4NnAMslnSTpG8kGJtzX3uepFzaSGrw12XeF1OEGxH+JwwVwC7AJEn/k1BszrlGtnz5coYMGULHjh3Zf//9GTNmDF988QUATz31FCUlJXTv3p2SkhKeeeaZrG0MHDiQTp060bNnT3r27Mlpp52WeNw//elP+de//pWzzsCBA3n11Ve3el39+/cvqP5pp53G0qXRXd6Sutv6HXfcwb333lt7xW1EXolK0qWSZgH/A7wAdDez7wElZO+40Dm3jTMzhg4dysknn8zixYtZvHgx69at48c//jEAu+66K4899hhz587l/vvvZ8SIETW29cADD1BWVkZZWRmTJk2ql9g2bdpU4/zrrruOb33rW1u9nny8+OKLededP38+lZWV7L///lu93oqKihrnnXfeedx+++1bvY60yPeIaldgqJkNNrOHzWwjgJltAk5MLDrnXKN55plnaN68Oeeeey4ATZs25de//jUTJkygvLycXr16seeeewLQtWtX1q9fX320lY9zzjmHSy+9lP79+7P//vtvlsB+9atfcfDBB9OjRw+uvfZaAJYtW0bv3r25+OKLOeigg3j33Xe5/vrr6dy5M0cffTTDhw/nlltuqW67qr1Zs2ZxxBFHUFJSwuDBg/nggw+q1/OnP/2J/v37061bN2bOnAnAzJkz6d+/P7169aJ///68+eabQJRk+vTpQ8+ePenRoweLFy8Gvjwq+s9//sOAAQPo2bMn3bp147nnnttimx944AGGDNm8o/Mf/vCHHHTQQRx11FF89NFHAPzhD3/g4IMPpri4mFNPPZW1a9dWb9cPfvADBg0axJVXXslbb73FscceS0lJCYcffjgLFy4EoGXLlnTo0KF6m7Z1+Saq/czsnXiBpD8CmFn6rsd0zm21+fPnU1JSsllZmzZt6NChA0uWLNmsfPLkyfTq1Ysddtgha1tnnnlm9am/K664orr8gw8+4Pnnn+fvf/87Y8eOBeDJJ59k8eLFzJw5k7KyMmbNmsX06dMBWLx4MWeddRavv/46H330EZMnT+b111/nkUceyXoab+PGjVxyySVMmjSJWbNmcd555/GTn/ykev6aNWt48cUX+d3vfsd5550HQOfOnZk+fTqvv/461113HVdddRUA48eP57LLLqOsrIxXX32Vvffee7N1PfzwwwwePJiysjJmz55Nz549t4jnhRde2GyfrlmzhoMOOojXXnuNI444gp///OcADB06lFdeeYXZs2dz4IEHcvfdd1cvs2jRIv71r3/xv//7v4waNYrf/OY3zJo1i1tuuYWLL764ul7v3r2zJsttUb7XwneNT0hqSnTazznXAC5fvJiy8vJ6bbNn69bc2jFr5wVAdHot24/mltEr+Pz587nyyit58skna2zrgQceoHfvLTuEPfnkk2nSpAldunThww8/BKJE9eSTT9KrVy8g6qF28eLFtG/fnvbt23PIIVEHCc8//zxDhgyhRYvoArRvf/vbW7T/5ptvMm/ePI4++mgAKisr2WOPParnDx8+HIABAwawatUqPvvsM1avXs3ZZ5/N4sWLkcTGjRsB6NevHzfeeCPLly9n6NChdMzYdwcddBBjxoxh48aNnHzyyVkT1QcffMBuu+1WPd2kSRO+853vAPDd736XoUOHAjBv3jyuvvpqPvvsM8rLyxk8eHD1MsOGDaNp06aUl5fz4osvMmzYsOp58SPadu3aVR9hbetyHlFJGidpNdBD0qowrAZWAH9rkAidc42ia9euWxylrFq1ig8//JBOnToB0cUWp5xyChMmTOAb3yj8IuD4EVhVAjQzxo0bV/2b1pIlSzj//KirupYtW25RPxczo2vXrtVtzZ07d7OEmpmIJXHNNdcwaNAg5s2bx2OPPVb9h+szzjiDRx99lBYtWjB48OAtLh459NBDmT59OnvttRcjRoxgwoQJW8TTokWLnH/grornnHPO4Y477mDu3Llce+21my3TqlUrADZt2sTOO+9cvW1lZWWb/bF3/fr11Ul8W5fziMrMbgZulnSzmY1roJiccxlyHfkk5aijjmLs2LFMmDCBs846i8rKSn74wx8yZswYWrRowWeffcYJJ5zAzTffzKGHHlpv6x08eDDXXHMNZ555Jq1bt+a9995j++2336LeYYcdxoUXXsi4ceOoqKjg8ccfZ+TIkZvV6dSpEx999BEzZsygX79+bNy4kUWLFtG1a3SS6KGHHmLQoEE8//zz7LTTTuy00058/vnn7LXXXgDcd9991W0tXbqU/fffn0svvZSlS5cyZ84cjjzyyOr5//73v+nUqRMjR45kzZo1vPbaa5x11lmbxXPggQeyZMkSOnToAETJZtKkSZx++un8+c9/5rDDDgOiP+nusccebNy4kQceeKA6nrg2bdqw33778fDDDzNs2DDMjDlz5lBcXAxEpwjr83lpTLUdUXUOow9LOihzqK3x8OfgNyUtkTQ2y/xdJE2RNEfSTEndYvMukzRP0nxJl8fKiyXNkDRX0mOS2sTm9Qjz5of5zfPZCc65LUliypQpTJo0iY4dO9K2bVuaNGlS/RvPHXfcwZIlS7j++uurf39asWJF1rbiv1HVdjXeMcccwxlnnEG/fv3o3r07p512GqtXr96i3sEHH8xJJ51EcXExQ4cOpXfv3uy0006b1WnWrBmTJk3iyiuvpLi4mJ49e252ld4uu+xC//79ueiii6p/B/rxj3/MuHHjOPTQQ6msrKyu+9BDD9GtWzd69uzJwoULt0hCzz33HD179qRXr15MnjyZyy67bIuYTzjhBEpLS6unW7VqVf1b4DPPPMNPf/pTAK6//nr69u3L0UcfTefOnbdop8oDDzzA3XffTXFxMV27duVvf/vyRNcLL7zQYFc+Js7MahyAP4THaVmGZ2pZtinwFrA/0AyYDXTJqPMr4Now3hl4Oox3A+YBLYmO+v4FdAzzXgGOCOPnAdeH8e2AOUBxmG4LNM0VY0lJidVm2rRptdZpDB5XYbbFuBYsWNBwgWRYtWrVFmUvvPCCtW/f3l599dVGiCiSGdfq1avNzGzNmjVWUlJis2bNaoywzCz7Psu0du1a69u3r1VUVCQay2uvvWbf/e53846rUE899dQXluOztb6H2k79jQyPg+qQA/sAS8xsKYCkicAQYEGsThfg5rCOhZI6SCoCDgReMrO1YdlngVOI/sfVCZgeln8KmApcAxwDzDGz2aG9lXWI2TlXg/79+/POO+/UXrEBjRo1igULFrB+/XrOPvtsDjqo1hM9japFixb8/Oc/57333qN9+/aJrefjjz/m+uuvT6z9hpYzUUkammu+mT2SY/ZewLux6eVA34w6s4GhwPOS+gD7AnsTHU3dKKktsA44Hqj6VXcecBLRxRzDgH1C+QGASZoK7AZMNDO/a4ZzX2F//vOfGzuEgsWv4EtK1VWOXxW1XZ6+5fWeXzIgV6LKdjOozMt0fgHcJqkMmAu8DlSY2RuSfkl0xFROlNCq/oZ9HnC7pJ8CjwIbQvl2wGHAwcBa4GlJs8zs6c2CkkYBowCKioo2O1+cTXl5ea11GoPHVZhtMa6ddtop628zDaGysrLR1p1LWuOC9MaW1rgKUdupv3O3ou3lfHm0A9GR0vsZ7a8CzgUId2R/OwyY2d1EN8FF0k2hPcxsIdFpPiQdAJwQW9+zZvZxmPcEcBCwWaIyszuBOwF69+5tAwcOzLkRpaWl1FanMXhchdkW43rjjTcarduIr0OXFfUtrbGlNa5C5HuvvyJJd0v6R5juIun8WhZ7BegoaT9JzYDTiY6A4u3uHOYBXABMD8kLSe3CY3ui04MPZpQ3Aa4GxoflpxL936ulpO2AI9j89zDnnHPboHxvoXQfUSLYM0wvAi7PtYCZVQBjwnJvAH8xs/mSLpJ0Uah2IDBf0kLgOCB+PedkSQuAx4DR9mWnjcMlLQIWEh2h3RvW9ynw/4gSZBnwmpk9nuf2OeecS6m8b0prZn8BNkF1EqrMvQiY2RNmdoCZfcPMbgxl481sfBifYWYdzayzmQ2NJSPM7HAz62JmxfHfmczsttDmAWY21uzLv6eb2Z/MrKuZdTOzH+e5bc65Gng3H7Xbmm4+4u677z7GjBmz1fFsjXgMaeoqJN9EtSZcgWcAkg4BPk8sKudcozPv5iMvSXfzkas7jySlqauQfBPVD4h+X/qGpBeACcAliUXlnGt03s1H8t183HvvvRxwwAEcccQRvPDCC5vtm3y683j44Yfp1q0bxcXFDBgwIGucVXe6/9Of/lRdfuGFF1bfdaOmGFLVVUi+/wwmukKwK9FdI7ZvyH8lJzX4nSnqn8dVmDTfmeK2226zyy+/fIt5PXv2tNdff32zsocfftiOOuqorG0dccQRdsABB1hxcbEVFxfbj370IzMzO/vss+20006zyspKmz9/vn3jG98wM7OpU6fayJEjbdOmTVZZWWknnHCCPfvss/b222+bJJsxY4aZmb3yyitWXFxsa9eutVWrVtk3v/lN+9WvflXd9sMPP2wbNmywfv362YoVK8zMbOLEiXbuuedWx3XBBReYmdmzzz5rXbt2NTOzzz//3DZu3GhmZk899ZQNHTrUzMzGjBljf/rTn8zM7IsvvrC1a9eamVmrVq3MzOzGG2+0G264wczMKioqst4RYsCAATZnzhwzM3v//fdtn332sRUrVtgXX3xh/fv3t9GjR1fHf8IJJ1TfweLII4+0RYsWmZnZSy+9ZIMGDTIzs27dutny5cvNzOzTTz/NGueHH35oCxYssBNPPNE2bNhgZmbf+9737P77788Zg5nZDTfcYLfccssW25GqO1Pk+MPvAZJq+8Ovc66+XH45lJXVb5s9e8Ktt9Y428y7+Uiym4+XX36ZgQMHVk9/5zvfYdGiRdV18+nO49BDD+Wcc87hv//7v6u7CMmMc/fdd+fpp59m1qxZHHzwwQCsW7eOdu3a1RpDWroKyfcPv+2A/kDVr6WDgFJy/+HXObcN69q1K5MnT96srCG7+bjwwgs3q7ts2bI6d/MxY8aMrPNzdfMxZcoUli1bVv0/tzPOOIO+ffvy+OOPM3jwYO66667N7p5e1c3H448/zogRI7jiiiu2uHFtZjcf2b4IVMnWnUem8ePH8/LLL/P444/Ts2dPysrKtojz9ttvx8w4++yzufnmmzdb/q9//WvOGNLSVUjO36jM7FyL/vRrRDeUPdXMTiWjI0XnXMJuvRVKS+t3yHE0BVE3H2vXrq3uV6khu/m45557KA8dRb733ntZ78p+2GGHVfcXVV5ezuOPb/lvlHg3HxD1+Dt//vzq+Q899BBAwd18nHTSScyZM2ezdf373/+mXbt2jBw5kvPPP5/XXntti3iquvkA6Nu3L6WlpaxcuZKNGzfy8MMPZ90f8e48IEq+s2fPBuCtt96ib9++XHfddey66668++67W8Q5b948jjrqKCZNmlS9Hz/55BPeeeedWmNYtGgR3bp1o7HlezFFBzP7IDb9IdG99ZxzX1HezUey3Xzsscce/OxnP6Nfv35861vfynlD3Zq687jiiivo3r073bp1Y8CAARQXF28R5/Dhw+nSpQs33HADxxxzDD169ODoo4/mgw8+qDWG1HQVks8PWcAdRH/cPQc4G/gH8JuG/DEticEvpqh/Hldh0nwxRSbv5iO3NHXzEVfXbj7iXYVkStXFFLFkNiZcWHF4KLrTzKbUf9p0zqWVd/Ox9Rqqm4/6kKauQvJKVFDdpYdfPOGcSw3v5iM5aeoqpLbL0583s8MkrWbzLjoEmJm1qWFR55xzrl7UdkR1JoCZbdv3iHduG2U1/JfJucZS9btRQ6rtqr/q36EkTc5V0TlXv5o3b87KlSsb/EPBuZqYGStXrmTZsmXrGnK9tR1Rxb/K5X8XRefcVtt7771Zvnw5H330UYOve/369TRv3rzB11ubtMYF6Y2tvuNq3rw5P/nJT5aNHDmy3tqsTW2JymoYd84lbPvtt2e//fZrlHWXlpZW38IoTdIaF6Q3tiTi+uijjxr0lu61JapiSauIjqxahHHwiymcc841kNpuodTUzNqY2Y5mtl0Yr5quNUlJOlbSm5KWSBqbZf4ukqZImiNppqRusXmXSZonab6ky2PlxZJmSJor6TFJbUJ5B0nrJJWFYXzm+pxzzm178r2FUsEkNQV+S9TFfBeiLuS7ZFS7Cigzsx7AWcBtYdluwEigD1AMnCip6lbFdwFjzaw70cUeV8Tae8vMeobhIpxzzm3zEktURElmiZktNbMNwERgSEadLsDTAGa2EOggqQg4EHjJzNZa1O39s8ApYZlOwPQw/hRwaoLb4JxzrpElmaj2At6NTS8PZXGzgaEAkvoA+wJ7A/OAAZLaSmoJHA/sE5aZB5wUxofFygH2k/S6pGclHY5zzrltnpL6j4akYcBgM7sgTI8A+pjZJbE6bYhO9/UC5gKdgQvMbLak84HRQDmwAFhnZt+X1Bm4HWgLPApcamZtJe0AtDazlZJKgL8CXc2s6gKQqnWOAkYBFBUVlUycODHndpSXl1d3NZ0mHldhPK7CeFyFS2tsScQ1aNCgWWa2ZU+YSUnqbrdAP2BqbHocMC5HfQHLgDZZ5t0EXJyl/ABgZg3tlQK9c8Xod0+vfx5XYTyuwqQ1LrP0xpZEXMCr1oB3T0/y1N8rQEdJ+0lqBpxOdARUTdLOYR7ABcB0C0dAktqFx/ZEpwcfzChvAlwNjA/Tu4ULOJC0P9ARWJrg9jnnnGsAed89vVBmViFpDFE/Vk2Be8xsvqSLwvzxRBdNTJBUSXR67/xYE5MltQU2AqPN7NNQPlzS6DD+CHBvGB8AXCepAqgELjKzT5LaPueccw0jsUQFYGZPAE9klI2Pjc8gOvLJtmzWiyHM7DbCZewZ5ZMBvx+hc859xSR56s8555zbap6onHPOpZonKuecc6nmico551yqeaJyzjmXap6onHPOpZonKuecc6nmico551yqeaJyzjmXap6onHPOpZonKuecc6nmico551yqeaJyzjmXap6onHPOpZonKuecc6nmico551yqJZqoJB0r6U1JSySNzTJ/F0lTJM2RNFNSt9i8yyTNkzRf0uWx8mJJMyTNlfSYpDYZbbaXVC7pR0lum3POuYaRWKKS1BT4LXAc0IWoC/kuGdWuAsrMrAdwFqHn3pCwRgJ9gGLgRElVPQHfBYw1s+7AFOCKjDZ/Dfyj/rfIOedcY0jyiKoPsMTMlprZBmAiMCSjThfgaQAzWwh0kFQEHAi8ZGZrzawCeBY4JSzTCZgexp8CTq1qTNLJwFJgfiJb5JxzrsElmaj2At6NTS8PZXGzgaEAkvoA+wJ7A/OAAZLaSmoJHA/sE5aZB5wUxodVlUtqBVwJ/Lzet8Q551yjkZkl07A0DBhsZheE6RFAHzO7JFanDdHpvl7AXKAzcIGZzZZ0PjAaKAcWAOvM7PuSOgO3A22BR4FLzaytpFuAmWb2F0k/A8rN7JYscY0CRgEUFRWVTJw4Med2lJeX07p1663ZFYnwuArjcRXG4ypcWmNLIq5BgwbNMrPe9dpoLmaWyAD0A6bGpscB43LUF7AMaJNl3k3AxVnKDyBKTgDPheWXAZ8BnwBjcsVYUlJitZk2bVqtdRqDx1UYj6swHlfh0hpbEnEBr1pCuSPbsF2COfAVoKOk/YD3gNOBM+IVJO0MrLXoN6wLgOlmtirMa2dmKyS1Jzo92C+jvAlwNTAewMwOj7X7M6IjqjsS3D7nnHMNILFEZWYVksYAU4GmwD1mNl/SRWH+eKKLJiZIqiQ6vXd+rInJktoCG4HRZvZpKB8uaXQYfwS4N6ltcM451/iSPKLCzJ4AnsgoGx8bnwF0zFwuzDu8hvLbCJex51jvzwqN1TnnXDr5nSmcc86lmicq55xzqeaJyjnnXKp5onLOOZdqnqicc86lmicq55xzqeaJyjnnXKp5onLOOZdqnqicc86lmicq55xzqeaJyjnnXKp5onLOOZdqnqicc86lmicq55xzqeaJyjnnXKp5onLOOZdqiSYqScdKelPSEkljs8zfRdIUSXMkzZTULTbvMknzJM2XdHmsvFjSDElzJT0mqU0o7yOpLAyzJZ2S5LY555xrGIklKklNgd8CxwFdiLqQ75JR7SqgzMx6AGcReu4NCWsk0AcoBk6UVNUT8F3AWDPrDkwBrgjl84DeZtYTOBb4vaREezB2zjmXvCSPqPoAS8xsqZltACYCQzLqdAGeBjCzhUAHSUXAgcBLZrbWzCqAZ4GqI6ROwPQw/hRwali+qi5Ac8CS2SznnHMNKclEtRfwbmx6eSiLmw0MhejUHbAvsDfR0dEASW0ltQSOB/YJy8wDTgrjw2LlSOoraT4wF7golricc85to2SWzIGHpGHAYDO7IEyPAPqY2SWxOm2ITvf1IkounYELzGy2pPOB0UA5sABYZ2bfl9QZuB1oCzwKXGpmbTPWfSBwPzDAzNZnzBsFjAIoKioqmThxYs7tKC8vp3Xr1nXcC8nxuArjcRXG4ypcWmNLIq5BgwbNMrPe9dpoLmaWyAD0A6bGpscB43LUF7AMaJNl3k3AxVnKDwBm1tDeNKLfrGqMsaSkxGozbdq0Wus0Bo+rMB5XYTyuwqU1tiTiAl61hHJHtiHJU3+vAB0l7SepGXA60RFQNUk7h3kAFwDTzWxVmNcuPLYnOj34YEZ5E+BqYHyY3q/q4glJ+xL9lrUswe1zzjnXABK7Ks7MKiSNAaYCTYF7zGy+pIvC/PFEF01MkFRJdHrv/FgTkyW1BTYCo83s01A+XNLoMP4IcG8YPwwYK2kjsInoCOzjpLbPOedcw0j08m0zewJ4IqNsfGx8BtAxc7kw7/Aaym8jXMaeUf5H4I9bE69zzrn08TtTOOecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1TxROeecSzVPVM4551LNE5VzzrlU80TlnHMu1RJNVJKOlfSmpCWSxmaZv4ukKZLmSJopqVts3mWS5kmaL+nyWHmxpBmS5kp6TFKbUH60pFmhfJakI5PcNueccw0jsUQlqSnwW+A4oAtRF/JdMqpdBZSZWQ/gLELPvSFhjQT6AMXAiZKqegK+CxhrZt2BKcAVofxj4Nuh/Gy8t1/nnPtKSLIr+j7AEjNbCiBpIjAEWBCr0wW4GcDMFkrqIKkIOBB4yczWhmWfBU4B/gfoBEwPyz8FTAWuMbPXY+3OB5pL2sHMvkhqA50rlJmxCag0o9KMdcDnFRVUmrHJrLqepOixajrzsYb58bYrzagM0xVZynLVKQM2fPJJFHMs9qrp6rI851mILXN8U6i3qao8PG5WFqv7JjBv+fIal6ut3a2dn61u1fh/gDsXLIjqZWmjtvZyjeddL7beqvE1QIuXX94i5hPatuX2jlXf/9MtyUS1F/BubHo50DejzmxgKPC8pD7AvsDewDzgRkltgXXA8cCrYZl5wEnA34BhwD5Z1n0q8HpSSWp1RQWzy8u3KM98g1aNV30IxAeIDmebStVDE6IX0sZNm9ho9uWwaRObMta1EFj6wQfVL8ja3mSV4XFTxmNNL/ZcHxbZ6ldt63vAXxYt2nx/5HjzZb6xquKszPhArxqvfsyyLbke42/W+PMUjy2zLNtzGt/WmubXlAiq4t/C889nK218c+Y0dgTZLVlS50VF9L5TeL8JaCJt/hjmV41XlWerGx//Ami5enXWdWRbXyHj1THV0KZqiF0SH61dS1Hr1lu02allyzrvx4aWZKJSljLLmP4FcJukMmAu8DpQYWZvSPol0RFTOVFCqwjLnAfcLumnwKPAhs1WKnUFfgkckzUoaRQwCqCoqIjS0tKcG1FeXr5FnYXA93Iu1UDefLPem6x6IVeNN4mV5RqqmaH339/imz6xtqDmdprE6jWNlTWtZX68XhO2jL1y40a2yxJvtm3Iul0ZsWduW3w6HkeTWqYrvviC5jvssNl21ZQEyaM8cz/E15crpqYZj+vXrqVFy5Y5t7nQedmea9j8dVHT662q7to1a9ixVavqNrPVz2y3ptdp1vGtUF5eTut6aal+1RjXhx9SunhxQ4dTJ0kmquVsfrSzN/B+vIKZrQLOBVB0LuPtMGBmdwN3h3k3hfYws4WEJCTpAOCEqvYk7U30u9VZZvZWtqDM7E7gToDevXvbwIEDc25EaWkpmXV6VVTwzVWrstbPPCUDsJ202dA0fLOJf+OuOopoIrF91dCkSfV4U23+sTjjpZfod8gh1evK/DYY//ZW9a2waWx8i29lGe3XVbb9lQYeV2E8rsKlNba0xlWIJBPVK0BHSfsRnRE6HTgjXkHSzsBaM9sAXABMD8kLSe3MbIWk9kSnB/tllDcBrgbGx9p6HBhnZi8kuF3stN12fOu//ivJVdRqKdC+efNGjcE55xpCYlf9mVkFMIboYoc3gL+Y2XxJF0m6KFQ7EJgvaSHR1YGXxZqYLGkB8Bgw2sw+DeXDJS0iOgP3PnBvKB8DfBO4RlJZGNoltX3OOecaRpJHVJjZE8ATGWXjY+MzgKyXnZjZ4TWU30a4jD2j/Abghq2J1znnXPr4nSmcc86lmicq55xzqeaJyjnnXKp5onLOOZdqnqicc86lmqye/pW9LZL0EfBOLdV2Jbrhbdp4XIXxuArjcRUurbElEde+ZrZbPbdZo691osqHpFfNrHdjx5HJ4yqMx1UYj6twaY0trXEVwk/9OeecSzVPVM4551LNE1Xt7mzsAGrgcRXG4yqMx1W4tMaW1rjy5r9ROeecSzU/onLOOZdqnqicc86lmicqQNKxkt6UtETS2Czzh0iaE7oOeVXSYWmJLVbvYEmVkk5LQ1ySBkr6PNblyk/TEFcstjJJ8yU9m4a4JF0R21fzwnOZeKdnecS1k6THJM0O++vcpGPKM65dJE0J78uZkro1UFz3SFohaV4N8yXp9hD3HEkHpSSuzpJmSPpC0o8aIqZ6ZWZf64Go9+23gP2BZkTd3nfJqNOaL3/P6wEsTEtssXrPEHWpcloa4gIGAn9P4XO5M7AAaB+m26Uhroz63waeSUNcwFXAL8P4bsAnQLMUxPUr4Now3hl4uoFeYwOAg4B5Ncw/HvgHUQfahwAvpySudsDBwI3Ajxoipvoc/IgK+gBLzGypRT0NTwSGxCuYWbmFZxtoBTTUFSi1xhZcAkwGVqQsroaWT1xnAI+Y2b8BzKwh9lmh+2s48GBK4jJgR0ki+sL2CVCRgri6AE8DmNlCoIOkooTjwsymE+2DmgwBJljkJWBnSXs0dlxmtsLMXgE2Jh1LEjxRwV7Au7Hp5aFsM5JOCT0RPw6cl5bYJO0FnAKMp+Hktc+AfuGU0T8kdU1JXAcAu0gqlTRL0lkpiQsASS2BY4m+eKQhrjuIeuJ+H5gLXGZmm1IQ12xgKICkPsC+wN4Jx5WPvJ9rlz9PVNEheqYtjpjMbIqZdQZOBq5POqggn9huBa40s8rkw6mWT1yvEd0PrBj4DfDXpIMiv7i2A0qAE4DBwDWSDkhBXFW+DbxgZrm+tdeXfOIaDJQBewI9gTsktUk2rLzi+gXRF44yojMKr5P8kV4+CnmuXZ4S7Yp+G7Ec2Cc2vTfRt8eszGy6pG9I2tXMkr4BZT6x9QYmRmdm2BU4XlKFmf21MeMys1Wx8Sck/a4B9lk++2s58LGZrQHWSJoOFAOLGjmuKqfTMKf9IL+4zgV+EU59L5H0NtFvQjMbM67w+joXogsYgLfD0NgK+jxx+fEjKngF6ChpP0nNiD4oHo1XkPTN8GYgXMXTDFiZhtjMbD8z62BmHYBJwMUJJ6m84pK0e2yf9SF6rSW9z2qNC/gbcLik7cJptr7AGymIC0k7AUeEGBtCPnH9GzgqxFcEdAKWNnZcknYO8wAuAKbHvxw1okeBs8LVf4cAn5vZB40d1Lbua39EZWYVksYAU4muNrrHzOZLuijMHw+cSvTi2wisA74Tu7iisWNrcHnGdRrwPUkVRPvs9KT3WT5xmdkbkv4JzAE2AXeZWdZLehsyrlD1FODJcLSXuDzjuh64T9JcotNaVyZ9JiHPuA4EJkiqJLqK8/wkY6oi6UGiK1p3lbQcuBbYPhbXE0RX/i0B1hKO+ho7Lkm7A68CbYBNki4nupIyDcm9Vn4LJeecc6nmp/6cc86lmicq55xzqeaJyjnnXKp5onLOOZdqnqicc+4rorab09axzTaS3pN0R321WShPVM4599VxH9EtuOrT9UCD9DJQE09UzjUiSb+XdGhjx+G+GrLdnDbcSeef4d6Wz0nqnG97kkqAIuDJeg61IJ6onGtcfYGXGjsI95V2J3CJmZUAPwJ+l89CkpoA/wtckWBsefFE5VyCJLUK5/dvCtMHK+ocsbmkA4FFZlYp6SRJkzKW/Z6k2xslcPeVIKk10B94ONzA9/fAHmHeUEWddGYOU8PiFwNPmNm7WRtvQF/7Wyg5lyQzWyOpB/CqpBuAe4ARZrZe0nHAP0PVG4n6oYp7i+j2Xc7VVRPgMzPrmTnDzB4BHsmxbD+i+2JeTNQXWTNJ5WZWY0/jSfEjKucSZmYrie77djfwRzMrC7MGA/+UVAw0MbN5kvaV9L0wf3tydBEhaZykWwr5zcF9vYR7+b0taRhEd5oPr7d8lj3TzNqHG17/iKhDyAZPUuCJyrmGMofolMstUN1B4s5m9j5RP0+zQr2jgY5hvAtRB4FIaibpDkm/kDRDUl+iI7C3gU8kvSbpZkmPhN8W3NdQuDntDKCTpOWSzgfOBM6XNBuYTzp64y6In/pzLmGSdgMGATfEescdBEwL402A1pKaEvVa+56kFsA5wIhQZxRwn5m9Kukxov6zSs3st5JOAB40s19JGg+0BT5qiG1z6WJmmaePq2zVJetmdh/Rpe+Nwr95OZe8u4FniDporBL/feoJYH+innTHA12JumS408xeC3V6A3MV9a77IdFR2Oww7+DY+E5m5knKfaV4Nx/OJUjShcCRROf4/2Fm3UL5a0BfM9uYZzvDgROI/iOzHNgAPGdms8Lpno+JzpBMMrOn639LnGs8nqicS4ikjsDfgUPM7FNJTwFmZsdsRZtnAP8xs2diZX80sxE5FnNum+aJyjnnXKr5b1TOOedSzROVc865VPNE5ZxzLtU8UTnnnEs1T1TOOedSzROVc865VPNE5ZxzLtU8UTnnnEs1T1TOOedS7f8DYMMs6wWcXssAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "#ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "#ax.plot(rdg_list, [f[0] for f in F_rdgzz], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'c', label='Q2 Energiebasis (bare)')\n",
    "ax.plot(chi_list, [f[2] for f in F_rdg], 'r', label='Q2 Energiebasis (dressed)')\n",
    "\n",
    "ax.set_xlabel(r\"$\\chi/\\omega_{qfp}$\")\n",
    "#ax.set_xlim(.0001, .0004)\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0))\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s, \\alpha=%s$ und $t_m =\\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "lgd = ax.legend(handles, labels, borderaxespad=0.)\n",
    "text = ax.text(1.02,1.05, \" \", transform=ax.transAxes)\n",
    "ax.grid()\n",
    "plt.savefig('o_chi_q2_5.png', bbox_extra_artists=(lgd, text), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(5, 50, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chi_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qo_chidelta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "chixx_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2xx, rdg, alpha)\n",
    "    chixx_list.append(C[0]/omega_qfp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chixx_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qo_chideltaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qo_alpha4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.arange(.1, 3, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, rtc) =(1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 52min 8s, sys: 1min 22s, total: 53min 30s\n",
      "Wall time: 29min 3s\n"
     ]
    }
   ],
   "source": [
    "%time F_alp = [main(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 37min 7s, sys: 58.1 s, total: 38min 6s\n",
      "Wall time: 20min 36s\n"
     ]
    }
   ],
   "source": [
    "%time F_alpzz = [mainzz(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alpzz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "alphaxx_list = np.arange(.1, 3, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rdg, rtc) =(8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 4h 53min, sys: 8min 33s, total: 5h 1min 33s\n",
      "Wall time: 2h 32min 45s\n"
     ]
    }
   ],
   "source": [
    "%time F_alpxx = [mainxx(rde2xx, rdg, alpha, rtc) for alpha in alphaxx_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alphaxx_list, [f[0] for f in F_alpxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(alphaxx_list, [f[1] for f in F_alpxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/2qo_chit4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.arange(.1, np.pi/2, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 16min 18s, sys: 24.2 s, total: 16min 42s\n",
      "Wall time: 9min 33s\n"
     ]
    }
   ],
   "source": [
    "(rde2, rdg, alpha) =(1, 8, 1)\n",
    "\n",
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#F_rtc = pool.starmap(main, [(rde2, rdg, alpha, rtc) for rtc in rtc_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_rtc = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 11min 1s, sys: 16.2 s, total: 11min 17s\n",
      "Wall time: 6min 25s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [mainzz(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Eigenbasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, alpha) =(10, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 21min 13s, sys: 2min 14s, total: 1h 23min 27s\n",
      "Wall time: 42min 31s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtcxx = [mainxx(rde2xx, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtcxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtcxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/an_betamax.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "#tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 1  \n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F, Ftilde)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "b_list = np.linspace(.001, 3, 100)\n",
    "(rde, rop, rtm)=(1, 1, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "F_b = [fid(beta_max, rde, rop, rtm) for beta_max in b_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(b_list, [f[0] for f in F_b], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(b_list, [f[1] for f in F_b], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0,3)\n",
    "ax.set_xlabel(r'$\\beta_{max}$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('an_beta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/an_t.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "#tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 1\n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F, Ftilde)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtm_list = np.linspace(.01, 1, 50)\n",
    "(beta_max, rde, rop) = (2.5, 1, 1)\n",
    "F_rtm = [fid(beta_max, rde, rop, rtm) for rtm in rtm_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtm_list, [f[0] for f in F_rtm], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtm_list, [f[1] for f in F_rtm], 'r', label='Energiebasis', linewidth=3)\n",
    "#ax.set_xlim(0,1)\n",
    "ax.set_xlabel(r\"$ t/t_{qfp}$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "#ax.set_title(r'Fidelity und $t/t_{qfp}$ mit $t_{qfp}=\\pi/(2\\omega)$ dem Endzeitpunkt ' '\\n' ' von QFP-Annealing, wobei $\\omega$ die Geschwindigkeit ' '\\n' ' von QFP Annealing ist')\n",
    "\n",
    "plt.savefig('an_t.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Modellierung der Messung von Flussqubits/plot_0112/bare_dressed.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from scipy.linalg import norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "N=49"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def F(g_omg, theta, N):\n",
    "    \n",
    "    #g=delta/rdg\n",
    "    #g_omg=g/omega_r\n",
    "    f=fock(N).unit()\n",
    "    D_p=(displace(N, -g_omg)*f).unit()\n",
    "    D_m=(displace(N, g_omg)*f).unit()\n",
    "    \n",
    "    theta_q=np.arctan(np.tan(theta)*(D_m.dag()*D_p))\n",
    "    d_theta=theta-theta_q\n",
    "    \n",
    "    L_g=scipy.special.eval_hermite(N, np.abs(g_omg)**2)\n",
    "    #out=np.exp(-.5*np.abs(g_omg)**2)*L_g*np.cos(d_theta*.5)\n",
    "    out=np.cos(d_theta*.5)*(f.dag()*D_p)\n",
    "\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_omg_list=np.linspace(.005, 5, 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta=np.pi/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "F_g=[F(rdg, theta, N) for rdg in g_omg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(g_omg_list, [f[0][0] for f in F_g], 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$g/\\omega_{r}$')\n",
    "ax.set_ylabel(r'$<\\varphi_{\\pm,N}|\\phi_{\\pm,N}>$')\n",
    "\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0),useOffset=False)\n",
    "ax.grid(True)\n",
    "plt.savefig('bare_dressed.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/1q_chi_2d-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 21\n",
    "xi = .39 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "eta = m * omega_qfp\n",
    "toq = 0.1\n",
    "toqfp = 1/toq\n",
    "omega_q = toq * omega_qfp\n",
    "delta = 0.2 * omega_qfp # Verstimmung\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(theta, rdg):\n",
    "    \n",
    "    g = delta/rdg # rgo: [5, 8]\n",
    "    \n",
    "    Delta_q = np.sin(theta) * omega_q\n",
    "    Delta_eff = Delta_q * np.exp(-eta)\n",
    "    epsilon = np.cos(theta) * omega_q\n",
    "\n",
    "    omega_q_eff = np.sqrt(Delta_eff**2 + epsilon**2)\n",
    "    \n",
    "    theta_eff = np.arctan(Delta_eff/epsilon)\n",
    "    \n",
    "    omega_qfp_eff = np.sqrt((toqfp*Delta_eff)**2 + (toqfp*epsilon)**2)\n",
    "    \n",
    "    chi = g**2 * np.sin(theta_eff)**2 / delta\n",
    "    \n",
    "    return (chi, theta_eff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta_list = np.linspace(np.pi/20, np.pi, 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi1_list = []\n",
    "for theta in theta_list:\n",
    "    rdg = 8\n",
    "    (chi, theta_eff) = parameter(theta_list, rdg)\n",
    "    chi1_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(theta_list, np.array(chi1_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(0, 3.2)\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_theta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi2_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta = np.pi/4\n",
    "for rdg in rdg_list:\n",
    "    (chi, theta_eff) = parameter(theta, rdg)\n",
    "    chi2_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, np.array(chi2_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_delta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta_list = np.linspace(np.pi/20, np.pi, 100)\n",
    "for rdg in rdg_list:\n",
    "    for theta in theta_list:\n",
    "        (chi, theta_eff) = parameter(theta, rdg)\n",
    "        chi_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = np.linspace(5, 10, 100) #rdg_list\n",
    "x = np.linspace(np.pi/20, np.pi, 100) #theta_list\n",
    "\n",
    "extent = np.min(x), np.max(x), np.min(y), np.max(y)\n",
    "\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "(Z, theta_eff) = parameter(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "im = ax.imshow(Z, origin='lower', extent=extent)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\delta/g$')\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_g.pdf')\n",
    "\n",
    "# Meist du so? Wie kommt der Wert von Z, also $\\chi$?\n",
    "# Danke!\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/1q_chit_fq-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import cmath\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 27\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "toq = 0.1; toqfp = 1/toq\n",
    "\n",
    "eps = toq*omega_qfp\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde, rdg, alpha):\n",
    "    \n",
    "    theta = np.arctan(rde)\n",
    "    Del = eps * rde\n",
    "\n",
    "    rde_eff = rde * np.exp(-eta)\n",
    "    theta_eff = np.arctan(rde_eff)\n",
    "    Del_eff = eps * rde_eff\n",
    "    \n",
    "    omega_eff = toqfp * eps * cmath.sqrt(1+rde_eff**2)\n",
    "    \n",
    "    delta_eff = omega_r - omega_eff\n",
    "    \n",
    "    g = delta/rdg\n",
    "    geff = g*np.sin(theta_eff)\n",
    "    \n",
    "    chi = geff**2/delta_eff\n",
    "    \n",
    "    #chi = rco*omega_qfp\n",
    "    \n",
    "    H_f = -(delta/2 + chi*(a.dag() * a + 1/2)) * (np.cos(theta_eff)*sz + np.sin(theta_eff)*sx)  # H in der Flussbasis\n",
    "    H_e = -(delta/2 + chi*(a.dag() * a + 1/2)) * sz # H in der Energiebasis\n",
    "    \n",
    "    return (chi, H_f, H_e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = zus0 * zus0.dag() * ket2dm(psi0_q) * zus0 * zus0.dag()\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        \n",
    "        Mid = zus1 * zus1.dag() * ket2dm(psi0_q) * zus1 * zus1.dag()\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), fock(N, k))\n",
    "            \n",
    "            if l == k:\n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l)) * (fcl.dag()* U * fcl)\\\n",
    "                * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k)\\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l))\\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, alpha) =(1, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 5min 14s, sys: 5.5 s, total: 5min 19s\n",
      "Wall time: 3min 34s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtc = [main(rde, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhMAAAGBCAYAAADc5TPxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABe1ElEQVR4nO3dd3iUVdrH8e8NhN4lVEFUBARFXFHBtYCK2BEs2LuIy1qwoFIEcW3YO4KFVVm7i68NBSSWVRTsiqAIiBQbBCHUkJz3jzOTmUwmdZJp+X2u67kyz3nK3IeEyZ3znGLOOUREREQqqkaiAxAREZHUpmRCREREYqJkQkRERGKiZEJERERiomRCREREYqJkQkRERGJSK9EBJIumTZu6Tp06JTqMKrNx40YaNGiQ6DCqjOqX2tK5fulcN1D9Ut1nn332p3MuM9b7KJkIaNWqFfPnz090GFUmKyuLvn37JjqMKqP6pbZ0rl861w1Uv1RnZj9Xxn30mENERERiomRCREREYqJkQkRERGKiZEJERERiEvdkwsw6mdmjZvaVmeWZWVYZr2tiZk+aWbaZ/WVm08xshyjnDTSzb8xsi5ktMLMhlV4JERERKZCIlonuwNHAD4GtrJ4H+gIXAucC+wLTw08wswOBl4E5wFHAG8CzZnZEjDGLiIhIMRIxNPQ159yrAGb2EtCitAvMrA8wADjEOfd+oGwl8ImZHe6cmxU4dSzwvnPussD+HDPrDtwAvFPJ9RARERES0DLhnMuvwGVHAb8FE4nAfT4FlgaOYWZ1gH7ACxHXPgf0MbMmFYtYRERESpIqHTC7AgujlH8fOAawK5AR5bzv8fXsXGXRiYiIVGOpMgNmM2BdlPJsYJewc4hyXnbE8QJmNhQYCpCZmUlWVlaMYSavnJwc1S+FqX6pK53rBqqfeKmSTAC4KGUWpTxy34q73jk3GZgM0KVLF5fOU6am+5Swql9qS+f6pXPdQPVLGOeK3yKP160LNar2QUSqJBPZQLSFSJoSaonIDiuLPAeit2yIiEgqy8uDzZtD25YtodfbtvktN7fCX7v8/DM8+WTh8ry8wtv27UXLom0lnZefX3KCEJkslMf8+bDPPpX/bx8mVZKJhcBBUcq7Ehoe+hOQGyh7L+KcfMo3DFVERGKVnw85ObBhQ2iL3A+WRSYCkfvFvd6+vUqr0KZK7x4nFUlAyilVkom3gLFmdqBz7kMAM+uF7y/xFoBzbquZzQFOBh4Nu3YI8LFz7q84xywikrq2bYM1awpva9fC+vWFEoHdFy+Gu+4qmiBs2AAbNya6FunPrOgWrbyKxT2ZMLP6+EmrANoBjc3spMD+m865TWa2GHjPOXcBgHPuYzN7G3jKzK7GtzTcDnwYNscEwE1Alpndi2+xODqwHVnF1RIRSU7OwV9/FU0KIhOFyC0np0y3b1XF4ZfKDOrV81vduoVf16kDtWtDRob/Gv66uK8RZYuWLqXLHnuEjtWq5beaNUveynJO+FajRvTEoKQtiSSiZaIl8GJEWXB/Z2AZPq6aEeecCtwDPIEf6vk6cFn4Cc65DwOJyb+AS/DzUJzunNOEVSKSXrZvh99+gxUrYOXK0Nfg699+CyUOeXmJi7NBA2jUqOStYcPiE4LSXmdkVOkv1tVZWXRJxg6YSSbuyYRzbhmhERbFndMxStk64LzAVtK104mYZltEJKVs2lQ4MYiWLPz6q++TUFVq1oTmzf22ww6hrUmTQonA9ytWsPt++0VPEho08PeRtJcqfSZERNLHhg2waJHffvyxaMKQnV36PcqjYcOiSUFpW+PGZRpO+FtWFrvrL/dqT8mEiEhVyM+H5ctp/umn8NVXPnFYuNB/XbWqct4jMxN23BHatfNb8PWOO0Lr1tCihU8i6tSpnPcTKYaSCRGRWIS3MgSThUWL4IcfYMsWelTknrVqFU0QIl+3baskQZKGkgkRkdI45x8/fPddKGGIpZUhIwM6dYIuXfy2006Fk4XMzCqfsVCkMimZEBGJtHkzfPYZfPwxzJ3rt4okDZmZrGvThqb77Qddu4aSh5139q0PImlCP80iUr05B0uW+IQhmDx89VXZZ1YMtjKEJwvB182a8WWyru0gUomUTIhI9bJhA8ybVzh5+PPP0q9r2BB69vSJQjBZ6NoVOnZUK4NUe/ofICLpKz/f92sIPqr4+GPf76Es8zPsvjv07g19+viv3bppzgSRYiiZEJH0kZcH//sfvPuuTx4++QTWrSv9uqZNfcIQTB7228+XiUiZKJkQkdS2aRPMmgXTp8Nrr5X+yKJGDdhzz8LJw267afSESAyUTIhI6vnzT3j9dXj1VXj7bT/6ojiZmaFHFb17Q69efqpnEak0SiZEJDUsXeqTh+nT4YMPiu/30KYNHHccHHKITx523jnpVlgUSTdKJkQkOTkHX3wRSiC+/rr4c3ffHU44AQYOhH331SMLkThTMiEiySM3F95/P5RA/PJL9PPM/KOLYALRuXM8oxSRCEomRCSxcnLIfO89ePxx3w+iuNEXderA4Yf7BOK446BVq3hGKSIlUDIhIvGXl+cThylTYNYsum/dGv28pk3h2GN9AjFggJ84SkSSjpIJEYmf9evhiSfggQf8FNbRtG8fenxx8MF+umoRSWpKJkSk6i1e7BOIJ56AnJwih3N22YWGZ57pk4iePTX6QiTFKJkQkarhnJ+J8r77/CMN5wofb9YMhg6Fiy5i/i+/aDEskRSmZEJEKtfmzTBtmk8ivv226PHdd4fLL4czz4QGDXxZcaM2RCQlKJkQkcqxciU8/DA8+iisWVP0+NFH+ySif389xhBJM0omRCQ2n3ziWyFefBG2by98rEEDOPdcuPRSv2S3iKQlJRMiUn65ufDyyz6JmDu36PGddvIJxAUXaPVNiQvnYOtWv23Z4rdt2/yPauS2fXv08mjbDz904IMPCpfl5fnZ3PPyKvY62rH8fF+HyC1Yt+K2ko4Hj73yCnTvXrX//komRKTs1qyByZPhoYf8Y41IBx/sH2UcfzzU0sdLdZaf7xd0zcmBjRtDX8NfB79u2hRKALZsKZwQlPV1cVOVxG6Xqrpx3GzZUvXvEff/7WbWDXgA6AOsAx4DbnTO5ZVyXXfgHuBAYBPwInCNcy4n7JypwDlRLt/dObewMuIXqZYWLIB774Wnny76yVS7Npx2mk8i9t47IeFJ5XDO/4LPzg5t69YVfr1hQ+FEYMWKvcjIKJowbNqU6NpIUORAqqoQ12TCzJoBs4AFwEBgV+AuoAYwpoTrmgDvAj8AQ4AdgIlAG+CEiNMXAudFlC2LOXiR6ig7G8aMgUmTiq7S2aoVXHIJDBumqa2TiHP+F/6ffxafFBRXtm6db3Yvn2aVXoeKql0b6tb1M68Ht4yM0FarVuH9krbguatXL2fXXTsUKq9Vy68lV7NmaAvfL+/rmjV9n+TiNqj4cYCOHav+3z7eLRPDgHrAYOfcemCmmTUGxpvZxEBZNP8IXHecc24dgJmtBV41s17Ouflh5250zkV5iCsiZZafD1OnwrXX+t9K4f72N98KMWSI/7SWuMjNhd9+g19/LbytXl20LFlaBerX9zOgN2hQ9Gv46/r1oV69UCJQt27xr4s7Xrt21SwWm5W1hL59O1T+jdNMvJOJo4C3I5KG54DbgUOA14q5ricwP5hIBLwDOOAYYH6Ua0SkIj77DIYP96M0wvXvDzfcAH//u4Z2VhLnfGtAtKQgcj8yp6sq9ev7+cSaNvVfg1twv1GjwonB4sVf8fe/7xU1QdBK8NVHvJOJrvjHFQWcc8vNbFPgWHHJRF1gW0TZdiAf2D2ivJuZrQfqAPOA0c6592INXCTtrV0Lo0f7eSLCH7K2b+/7SwwapCSiAvLy4Oef4aefim5LlsBff1X+e9arBy1bFk4GIhOE4pKF2rXL915ZWdn06VP5dZDUYi4ePTOCb2aWi+80eW9E+QrgKefcqGKuuws4HejgnMsNlO0PzAVmOueOCJRdjk86FgCZwFXAPsCBzrlPo9x3KDAUIDMzc58XXnihMqqZlHJycmiYxisuqn4xyM+nzVtvscvkyWSsDzUa5mdk8Mspp/DzGWeQX69e1bx3QKp//7ZsqcHq1fVYtaouq1bVC2z+9a+/1mX79tj/RDdzNG2ayw47bKV5820FW7Nm29hhh22FyurXz4tb3pfq37vSpHv9+vXr95lzrles90nE2K1o2YsVUx40BbgceMDMxuM7YD4M5AU2f2Pn7it0U7M38InFKIp21MQ5NxmYDNClSxeXzmsDZGVlpfXaB6pfBc2f7x9pfBqRax95JDXuv5+ddtuNnSr/XYtIhe/f2rXwww++NSGyhWH16orft359aNcOWrf2W5s2odfh+y1aGLVq1QbK2XRQxVLhexeLdK9fZYl3MpENNI1S3gQ/TDQq59zCQCvCPcDF+Mcbk/EJyG8lXLfZzN4Ejqt4yCJpaM0aGDUKpkwp/Ehjp538I42BA6v1I43Vq+GLL+Dzz0Pbzz9X/H4tW8Kuu0bfWras1v/UkibinUwsxPeNKGBm7YEGgWPFcs49YWb/AXYDfgf+BNbg56koTfye5Ygks7w8eOwxn0isXRsqr1MHRo6E667zfypXE87B8uWFk4bPP/cdHsujZk0//G6XXYomCytXfsBRRx1UJfGLJIt4JxNvAdeYWSPn3IZA2RBgM1BqJ0nn3BbgGwAzOwc/P0WxHR3MrB5+BMlnMcYtkvo+/dQ/0pgfMfjp6KP9tNidOiUmrjjJz4fFi0MJQ7DlITynKknt2tC1a/TWhQ4dip/wc+3ack/cIJJy4p1MTAIuA14xs9vx85SOB+4OHy5qZouB95xzFwT2GwOjgffxozj64TtXXuScWxs4pwnwOvAMsBhoAYwA2gGnxKNyIknpzz/h+uvh8ccLP9Lo2NEnEccdl3bt7Nu3w8KFhVsbvvjCz9BYFg0aQM+efkqNvff2X7t185MWiUhRcU0mnHPZZnYY8CB+GOg6fD+I8VHiqhm2nwfsDVyEn7zqW+Bk59z0sHO2An/gZ9JsCWwBPgYOiZjUSqR6yMvz62iMHu2nNwyqU8c/zrj2Wj+GMA3k58NXX8Hbb/tt7tyyr0fQtGkoYQhuu+3mH12ISNnEfTSHc24BcGgp53SM2N8IHFHKNVuAwbHGJ5IW5s71jzQ+/7xw+XHH+Q6Wu6T+4kW//gozZ/rkYeZM+P330q/JzIR99imcOHTsmHYNMyJxp2X9RNLJn3/6FocnnihcvssucP/9cMwxiYmrEmzdCh9+CO+84xOIr74q+fz27QsnDXvvDW3bKnEQqQpKJkTSxbx5fpbK8KXB69b1/SVGjvSvU4hzsGhRKHnIyip5zYkWLeCII2DAADj8cJ84iEh8KJkQSQdPPQVDh/o/34MGDoR77oGdd05cXOWUnQ2zZ4cSiOXLiz+3Vi2/TMiAAX7r2VNrQYgkipIJkVSWmwvXXONHZQQ1bQr//jccf3zCwiqr7dt9g8rUqR0ZNcqvLRa50nm4Tp1CyUPfvn7RKRFJPCUTIqnqzz/hlFNgzpxQ2R57wPTpfvKDJOWc7xf6+OPw3HPBgSYdo57bqBEcdphPHo44Ii36jYqkJSUTIqnoyy/hhBMKz/E8eLBvkUjSRYnWroVp03wSUVznSTPo1SvU+rD//prbQSQVKJkQSTXPPQfnnw+bN/t9M7jpJj9FdpINVcjPh3ff9QnEf/9buEtHUNu20KPHas49tw2HHw477BD/OEUkNkomRFJFXp5PGCZODJU1bgzPPOPnj0giv/wCTz7pt2XLih6vVw9OOgkuuAAOPhjee28Rffu2iXucIlI5lEyIpIBa69f7NTTeeSdU2KWL7x/RtWux18XT1q3wf//nWyHeeafwzN1BvXr5BOK006BJk/jHKCJVQ8mESLL79lv2ueQSWLUqVHbssb5FIgl+I3/7rU8gnnnG9wmN1Lw5nHmmfzKz117xj09Eqp6SCZFk9sorcPbZ1Nu4MVQ2diyMH5/QSRXWr/ddNx5/3C9GGsnMTxx1wQV+uosUmy9LRMpJyYRIMsrPh3Hj4F//CpU1aOAnpxqcmCVonIP//c8nEC+8EH02yvbt4bzz/NaxY9xDFJEEUTIhkmz++ss/F3j99YKizW3bUu/tt/08EnG2eTNMmgSPPuqnt46UkeFHqV5wgW+N0GqbItWPkgmRZLJwof/NHP5be8AAPhs+nAPjnEhs3w5Tp/onKuHLfQTtsYdPIM4806+LISLVl2ayF0kWr70G++1XOJG49lp44w22x3HeaOfg5Zd9snDRRYUTiUaN/BIgn3wCX38NV1yhREJE1DIhknj5+XDzzXDDDaGyevX8MuKnnhrXUN59F667zq+XEa51a9/v85xzfNcNEZFwSiZEEmnDBjj3XD9qI2innfz8ET17xi2Mzz7zK5XPnFm4vEkT3zhy2WVKIkSkeEomRBJl8WLfP+K770Jl/fr5oRJxenbw448wZox/y3B16vgE4tprNb21iJROfSZEEuHjj2HffQsnEldc4aeOjEMisXo1DBsGu+9eOJGoUcN3qly82M/arURCRMpCLRMi8fbFF3DUUX4IKPhmgMmT4eyzq/yt163zScK994bWCQsaPNhPa7H77lUehoikGSUTIvH0/fdwxBGhRKJlSz+fxL77Vunbbt4MDz4It94K2dmFj/XtC7fd5pf7FhGpCCUTIvGydCn07x9awKJpU/9YowoXrChproiePX0SccQRSbdyuYikGCUTIvGwciUcdljoN3qDBjBjRpUlEs75ASKjRxedtXLXXf3jjFNOSejyHiKSRpRMiFS1P/7wLRJLl/r9unX9BFVV9FyhuLkiWrXyy31ccAHUrl0lby0i1VTc/y4xs25mNtvMNpnZKjObYGalzuZvZt3N7J3AdX+a2SNm1jDKeQPN7Bsz22JmC8xsSNXURKQM/voLBgzwfSUAatWCl17yQ0Ar2dq1cPLJvgEkPJFo3NjPifXTT3DJJUokRKTyxbVlwsyaAbOABcBAYFfgLnxSM6aE65oA7wI/AEOAHYCJQBvghLDzDgReBh4GLgOOBp41s2zn3DuVXyOREmzcCMcc40dvgH+mMG2aL6tk773n18hYsSJUVqcO/POffjIqDfEUkaoU78ccw4B6wGDn3Hpgppk1Bsab2cRAWTT/CFx3nHNuHYCZrQVeNbNezrn5gfPGAu875y4L7M8xs+7ADYCSCYmfLVv8hFT/+1+obMoU31GhEuXmwo03wi23+H4SQeecAxMmQIcOlfp2IiJRxfsxx1HA2xFJw3P4ROGQEq7rCcwPJhIB7wAOOAbAzOoA/YCIufx4DugTaN0QqXq5uX5NjVmzQmX33Qfnn1+pb7NkCRx8sH+EEUwkdtgBXn3Vj+BQIiEi8RLvZKIrsDC8wDm3HNgUOFacusC2iLLtQD4QnGJnVyAj8v7A9/h6dq5YyCLlkJ/v19p49dVQ2b/+5eemrkT/+Y8f2jl3bqjs0EPhq6/g+OMr9a1EREoV78cczYB1UcqzA8eKsxg43cwynHO5gbJ9gJpA87B7E+X+2RHHC5jZUGAoQGZmJllZWSVHn8JycnJUv6rmHJ3vuYe2r71WULT81FNZcsABEGNswfpt3FiT++7bjZkzWxccq1kznwsuWMqQIb/w449+vY1UkxTfvyqSznUD1U8CnHNx24Bc4PIo5SuBm0u4riu+JWIS0BroDnwWKHsrcM7f8Y899oq4drdAef+SYuvcubNLZ3PmzEl0CFUq4fXLz3fuqquc808c/HbJJb68EsyZM8d98olzu+xS+C06dXLu008r5S0SKuHfvyqUznVzTvVLdfguBDH/fo/3Y45soGmU8iZEb7EAwDm3EN+CcBqwGvga+BT4Evgt7N5EuX9wv9j7i8TsppvgrrtC+2ed5eevroSpJfPyYNq0Dvz9776fRNA558Dnn1f5TNwiIqWKdzKxkIi+EWbWHmhA0b4OhTjnngBaAT2AtsA/gU5A8KnxT/iWj8i+F13xfSt+iDF2kejuucfPBhU0aBA88USlTC+5cqWf7+qxx3Zh+3Zf1rix7zMxdSo0ahTzW4iIxCzeycRbwAAzC/8IHAJsBt4r7WLn3Bbn3DfOud+AM/HxvxA4thWYA5wccdkQ4GPn3F+VEL9IYY89BldeGdofMACefdZPThWj6dOhRw+YMydU1qcPfPklnHZazLcXEak08U4mJgFbgVfM7PBAB8jxwN0ubLiomS02s8fD9hub2e1mdoyZDTCz24DHgMucc2vD7n8T0NfM7jWzvmY2ET9x1YQ41E2qm+eeg6FDQ/sHHeQXxKhTJ6bbbtrkZ6ocNMjPaglQo4Zj7Fh4/33YeeeYbi8iUuniOprDOZdtZocBDwKv4fsx3INPKCLjCp9iOw/YG7gIPyfFt8DJzrnpEff/0MxOAv4FXAIsBU53mv1SKttrr/l+EcEJHvbZx5fVrx/Tbb/+2rc6LFgQKmvfHq666ksuv3zvmO4tIlJV4r7Ql3NuAXBoKed0jNjfCBxRxvtPB6ZXLDqRMpg92y+CEezE0L07vP02NKn4vGjO+f6a11wDW7eGyk880U+c+dVXekonIslLq4aKlMfHH8PAgaHf+LvuCjNnxrT4xR9/wHnnwRtvhMrq1/eTZl5wQaUMCBERqVJKJkTK6ssv4aij/AJeADvu6KfMbtOmwrd85x0/xPPXX0NlPXv6PpxdS5oTVkQkicR9CXKRlLRwIRxxhF9SHKBlS59IdOxYodvl5vpHGgMGFE4krrzST5GtREJEUolaJkRKs3QpHH64fx4B0LSpb1Lo0qVCt9uyxS8eGjbrNi1bwr//DUceGXu4IiLxpmRCpCTr1vlZo1au9PsNGsBbb8Fee1Xodjk5fmXy2bNDZUcdBU8+Ca1axRytiEhC6DGHSHGc88uG//ST369Txzcn9O5dodutW+eflIQnEtdeC6+/rkRCRFKbWiZEivPQQ/Df/4b2n3kG+vWr0K3++MMnEl9+GSq75Ra4/vrYQhQRSQZKJkSi+fxzuOqq0P4//wknnVShWwXX1/j++1DZ/ffDpZfGGKOISJJQMiESaf1630Ny2za/v/fecMcdFbrV0qVw2GH+K/i1v6ZM8U9PRETShZIJkXDO+fU2gv0kGjWCF16AunXLfauFC/0gkGDfzVq1YNo0n6eIiKQTJRMi4aZMgeefD+1PngydOpX7Nl9+6ftIBEeT1qkDL70Exx5bOWGKiCQTJRMiQV9/DZdfHtofOhROPbXct5k71w/3XLfO7zdoAP/3f3BoiSvSiIikLg0NFQE/AcQpp/gZpQD23BPuvbfct3n3Xf9oI5hINGnil+5QIiEi6UzJhIhz8I9/wKJFfr9+fd9Pol69ct3mjTfg6KNDS3dkZkJWFvTpU7nhiogkGyUTIv/+Nzz9dGj/kUfKvTjGiy/6mS2Di4m2bQvvv+8X7RIRSXdKJqR6W7AAhg8P7Z97Lpx9drlu8eSTvmvF9u1+f+ed4YMPtFiXiFQfSiak+tq0yfeT2LTJ73ftCg8+WK5bPPCAnzMiPz90iw8+gF12qeRYRUSSmJIJqb4uuwy++86/rlvX95No0KDMl996q79FUM+e/tFGu3aVG6aISLJTMiHV07Rp8Pjjof0HHvAjOMrAORg1ym9BffrAnDm+06WISHWjeSak+vnhBxg2LLR/2mlwwQVlujQ/H664wuceQYceCq++Cg0bVm6YIiKpQsmEVC9btvh+Ejk5fr9TJ3j0UTAr9dK8PLjwQpg6NVR27LF+JEcFZtsWEUkbeswh1cuVV8JXX/nXtWv7fhKNGpV62bZtvgEjPJEYMgReeUWJhIiIkgmpPl580c8hEXTPPX5F0FJs3gyDB/vLg84/33e7yMiogjhFRFKMkgmpHn76yT+jCDrpJLjkklIv27YNjjvOz24ZdNllfj2wmjWrIE4RkRQU92TCzLqZ2Wwz22Rmq8xsgpmV+rFsZr3M7B0zW2Nma81slpntH3HOVDNzUTZNH1Sdbd3qn0msX+/3d97ZZwOl9JNwzs9nNXt2qGz0aL9kRw2l4SIiBeLaAdPMmgGzgAXAQGBX4C58UjOmhOvaB677HAhOT3gN8I6Z9XDO/Rx2+kLgvIhbLKuM+CVFXXstfPaZf52R4ZcYb9q01MsefBAeeyy0f+ONcMMNVROiiEgqi/dojmFAPWCwc249MNPMGgPjzWxioCyaY4BGgevWAZjZR8CfwNFA2INwNjrn5lZVBSTFTJ8O990X2p84Efbdt9TLZs2CESNC+2eeCWPHVn54IiLpIN6NtUcBb0ckDc/hE4xDSrguA9gO5ISV5QTKSh/TJ9XTzz/DeWGNVMcfD5dfXuplP/7oR4/m5fn9/fYr01MREZFqK97JRFf8Y4gCzrnlwKbAseK8HDjnLjNraWYtgXuAbODFiHO7mdl6M9tqZh+aWUlJiqSr3Fy/+ta6dX6/fXu/IlcpGcFff8HAgZCd7ffbtoX//lfDP0VESmLOufi9mVkucI1z7t6I8hXAU865UVEv9Of0BF4HgisfrAaOcs59FXbO5cA2fJ+MTOAqYB/gQOfcp1HuORQYCpCZmbnPCy+8UOG6JbucnBwapvEUjZH122XSJDo8/zwArkYNvrjvPtbvsUeJ98jLg9Gj9+STT3YAoHbtPO6770u6dt1QdYGXUXX7/qWTdK4bqH6prl+/fp8553rFfCPnXNw2IBe4PEr5SuDmEq5rAywGXgWODGyvASuADiVcVw9YCkwvLbbOnTu7dDZnzpxEh1ClCtXvjTec84Mx/HbbbWW6x8iRhS+bNq1qYq2IavX9SzPpXDfnVL9UB8x3lfD7Pd6PObKBplHKmwDrSrjuGnxn0ZOcczOcczOAE4E84OriLnLObQbeBP5WwXgl1axYAWefHdo/8ki45ppSL3v6ad83M+i66+D006sgPhGRNBTvZGIhEX0jAsM+GxDRlyJCV+A751xusMA5tw34Dj+8tDTxe5YjibN9u88A1qzx+23bwlNPlTopxCefwEUXhfaPPRb+9a8qjFNEJM3EO5l4CxhgZuGLIQwBNgPvlXDdz8AeZlY7WGBmdYA9KGEOCTOrhx9B8lkMMUuquPlm+OAD/7pGDfjPf0pdE3zlShg0yM9rBdCtm58mW7NbioiUXbyTiUnAVuAVMzs80AFyPHC3CxsuamaLzezxsOseA9oC/zWzY8zsWGA6vi/F5MA1TczsAzO72MwOM7MhwBx8h81b4lA3SaB6K1bALWHf5vHj4ZCSB/Js3gwnnACrV/v95s3h//4PGjeusjBFRNJSXCetcs5lm9lhwIP4DpTr8EM8x0eJq2bYdZ+Z2ZHAOODpQPE3QH8XGs2xFfgDP5NmS2AL8DFwiHNuflXUR5KEc+x2//1+IQ3wE0OMKnZgUPASLrwQ5gd+MmrW9At57VqWh2YiIlJIvGfAxDm3ADi0lHM6RimbDcwuenbB8S3A4FjjkxT0yis0nzfPvzbzK4OW8pzi9tv9U5Cg++6DQ0v8qRQRkeJouSJJbRs3whVXhPYvuQT+VvLgnddeK9xwMXQo/OMfVROeiEh1oGRCUttNN/nhoOA7W5YyDOO77/yAj+BcbQcfDA88oKmyRURioWRCUtf338Ndd4X277gDmjUr9vQ1a/zyHDmBFV46doSXXoLatYu9REREykDJhKQm5+Cf//RzSwB/7bEHnHVWsafn5sLJJ8OSJX6/QQN49dVSR46KiEgZKJmQ1PT88/Duu/51zZr8cMUVJU5ONWIEzJkT2n/6aejRo2pDFBGpLpRMSOpZvx6uvDK0f+mlbCxhTOejj8JDD4X2J0zwE1WJiEjlUDIhqefGG0MzTbVu7SeoKsZ77/mnIUEnnwxjxlRteCIi1Y2SCUkt33zjJ4UIuusuaNIk6qlLl8KJJxZ0q2DvvWHqVI3cEBGpbEomJHU4B8OHQ16e3+/bF047LeqpGzbAwIGhNb9atvQdLuvXj0+oIiLVSbmSCTM71syUgEhiPPNMaCGvWrV8R4gozQz5+X4V8m++8fu1a8N//wvt28cxVhGRaqS8icGrwEozu93Mdq+KgESiWrcOrr46tD9ihF/iM4px42D69ND+pElwwAFVGp2ISLVW3mRiV/wqnacA35rZx2Z2kZlpnUWpWmPHwu+/+9ft2sENN0Q97fnnC0+COWIEnHdeHOITEanGypVMOOeWOefGOed2BvoDi/Grfq42s6fNrF9VBCnV3BdfwMMPh/bvuQcaNixy2uefF04cBgyAiRPjEJ+ISDVX4f4Pzrl3nXNnAZ2Bz4AzgFlmttTMRphZ3FcklTSUn+9X4crP9/v9+8NJJxU5bevWGpx2Gmze7Pc7d4bnnvNdK0REpGpVOJkws0PMbCqwCNgDeAg4AngRuBF4qjIClGpu6lSYO9e/zsiABx+M2unyySc78sMP/nXDhvB//wdNm8YtShGRaq1cf7eZ2U7AOYGtI5AFDAVecc5tDZw228w+Bp6pvDClWlq7Fq69NrR/zTW+ySHC3Lnw4ouhoRp33QVdusQjQBERgXImE8ASYBUwFXjCObe0mPO+Az6NIS4RGDUK/vzTv95pJxg9usgpW7b4fhL5+b614rDD4KKL4hmkiIiUN5k4DpjhnMsv6STn3A+AOmNKxc2bB5Mnh/bvuy/qjFM33ggLF/rXDRrAY49phksRkXgrb5+Jk4Cdoh0ws53M7InYQ5JqLy/Pd7p0zu8ffTQcf3yR0+bNKzxaY+JE6NgxPiGKiEhIeZOJc4DMYo61CBwXic2UKTB/vn9dpw7cf3+R5oatW4OPN/x+z57ZDBsW5zhFRAQofzJhgCvm2B7AH7GFI9XeH3/4vhJB118PUZYXv+km+O47/7p+fbjmmkXU0ETvIiIJUWqfCTO7HLg8sOuA6Wa2NeK0ukArfMdMkYq77jrIzvavd9kFRo4scsrnn8Ntt4X2b7sN2rbdEqcARUQkUlk6YC4AXsa3SlwJzAFWR5yzDVgIvFCp0Un18tFH8ERYt5sHHoB69Qqdsm0bnHtuaOHQgw7yC4m+/378whQRkcJKTSacczOBmQBmtgF4zDm3sqJvaGbdgAeAPsA64DHgRudcXinX9QJuAfbBJzafA6Odc59EnDcQ+BewG34o643OuecrGq/EyfbtPisIOuEE3/Eywi23hFYDrVfP5x56vCEikljlXZvjxhgTiWbALPzjkoHABOAq/IyZJV3XPnBdLeBs4KzA63cCE2kFzzsQ34oyBzgKeAN41syOqGjMEiePPAJffulf16sH995b5JQvv4Sbbw7t33ILdOoUj+BERKQkZekz8QJwvXPup8Drkjjn3JASjg8D6gGDnXPrgZmBFUfHm9nEQFk0xwCNAtetC8T1EfAncDTwSOC8scD7zrnLAvtzzKw7cAPwTimxS6L8+iuMGRPaHzPGT1IVJjfXj97Yvt3vH3AAXHppHGMUEZFilaVlIhPICLxuGdgvbmtZyr2OAt6OSBqewycYh5RwXQawHcgJK8sJlBmAmdXBT5QVmfA8B/QxsyalxCaJMnIkrA/8SHTuDFddVeSU224LNVzUresfb9SsGb8QRUSkeGXpM9Ev7HXfGN+vK/BuxP2Xm9mmwLHXirnuZfwjkbvMLNjQfQOQjV9YDGBXfNKxMOLa7/FJU2dgXozxS2V7/314+unQ/oMP+rklwnzzjR8KGnTTTVp7Q0QkmcS761ozfKfLSNmBY1E551bhWx1OBH4LbIOBAc654NwWwesj758dcVySRW6un+ky6OST/RLjYbZv9483cnP9fu/eMGJEHGMUEZFSlaXPxD9KOyecc+7h0k6J9jbFlAdjaAO8BHwGXBgoHg68YWYHOOeWl3B/K6YcMxuKX/WUzMxMsrKySgk9deXk5CRd/XZ84QU6BWaeyqtbl09PPpmtETFOm9aBzz7bBYCMjHyGDZvPBx9sKnKvZKxfZVL9Ulc61w1UPwlwzpW4Afnl2PJKudfvwLgo5TnANSVcdzewDMgIK6sN/AzcH9jvhk8YDom4dt9A+b4lxda5c2eXzubMmZPoEApbscK5hg2d8ytwODdxYpFTvv3Wudq1Q6fcdlvxt0u6+lUy1S91pXPdnFP9Uh0w35WSB5RlK/Uxh3OuRjm20rrELcT3jSgQGPbZgKJ9HcJ1Bb5zzuWGxbUNv9R5cK7ln4DcyPsH9vOBH0qrq8TRVVdBTqA/bbducMUVhQ5v3w7nn+8nqQLYd9+o/TJFRCQJxLvPxFvAADNrFFY2BNgMvFfCdT8De5hZ7WBBYPTGHvgWC5xzW/HzS5wcce0Q4GPn3F8xRy+V44MP4PmwecQeeggyMgqdcvfd8Omn/nXt2vDkk1CrLPO1iohI3JU7mTCzlmZ2u5nNNrMfAvM4YGaXm1mfUi6fBGwFXjGzwwN9FsYDd7uw4aJmttjMHg+77jGgLfBfMzvGzI4FpgNtgMlh590E9DWze82sr5lNxM9DMaG89ZQq4lzhOSVOOw369i10ysKFcMMNof1x46B79/iEJyIi5VeuZMLM9gN+xI+qWIZ/xBAcx9cGP5tlsZxz2cBhQE38MNAbgXuAcRGn1gqcE7zuM+BI/MRVTwNPAfWB/s65r8LO+xA4CTgceBs4HjjdOacJq5LFu++GFtKoVavwlJb4NTfOO88vMQ7wt7/BNdfEOUYRESmX8jYc34N/lDAYn4icF3bsU+D00m7gnFsAHFrKOR2jlM0GZpfh/tPxrRaSbJwr3ORwwQWw886FTrnvPpg717/OyPCPNyKegIiISJIpbzLxN2Cgcy7fzCzi2BpKnwFTqrN33vErg4LvCDFqVKHDP/wAo0eH9seMgR494hifiIhUSHn7TPyFnzY7ml3wk0mJFBXZKnHRRdChQ8FuXp4fvbFli9/v2ROuvz6+IYqISMWUN5l4FbjRzHYJK3Nm1gK4Gnil0iKT9PLmm6HhGXXqFMkUHnwQ/vc//7pWLT3eEBFJJeVNJq4D1gMLgEAvOiYBi/DDO28o5jqpziJbJYYNg3btCnYXLy6cW4wa5VsmREQkNZSrz4RzLtvMegNn4UdlbATW4oduPhWY60GksP/7P/j8c/+6Xj247rqCQ/n5vh/m5s1+f889C/ebEBGR5FfuaYACM08+HthESpafX7hV4h//gNatC3YfeSQ0UrRmTZg61ffNFBGR1BHvGTClunnlFfj6a/+6QQO49tqCQ0uWFNrluuv8vBIiIpJayrJqaD4lrOgZqQzrc0h1kZfnp68MuvRSyPSDgfLz4cILYeNGf6h7dxg7NgExiohIzMrymOMyQslEBn6Wyxz8yI7fgVbAQPxiXXdVQYySql58ERYs8K8bNoSrry44NHkyzJnjX9eo4Udv1KkT5R4iIpL0Sk0mnHMPBl+b2d3AJ8DJgaVLg+XXAS8COxe9g1RLeXkwfnxo/4orYIcdAPjll8JTZF9zjV8VVEREUlN5+0ycDUwJTyQAAvtTgDMrKzBJcc8+C4sW+deNG8OVVxYcGj06tPp4166Fcw4REUk95U0magK7F3OsewXuJ+lo+3a48cbQ/pVXQrNmgB8h+vTToUOTJkHdunGOT0REKlV5h4ZOA24xs1rA/+H7TLTE95mYgIaLCvhsYfFi/7pZM/+IAz93VfjjjeOPh0MOiX94IiJSucqbTFwJ5OITh9vDyrcCjwIjKykuSVW5uTBhQmj/6quhSRMA3nrLr0AOfk6J22+Pcr2IiKSc8s6AuQ0YYWY3AXsCrYFfgW+cc2urID5JNVOnwrJl/vUOO/jhoPgnH+GtEkOH+v4SIiKS+so9AyZAIHF4r5JjkVS3dSv861+h/ZEjoVEjwA/9DI4SbdRInS5FRNJJWSatOhr40Dm3PvC6RM65NyslMkk9TzwBy5f715mZMHw44EduhM+ofe210LJlAuITEZEqUZaWideAPsCnwOv4CaysmHMdfsSHVDdbtsDNN4f2r7vOT58N3Hkn/PqrL27XDkaMSEB8IiJSZcqSTLyLX14c/KRUhl8x9BNgQxXFJalmyhRYudK/bt3aLzMOrF4Nd9wROu1f/4L69RMQn4iIVJmyJBOHAvUAnHM/m1lNYDKwr3Pu56oMTlLEpk1wyy2h/euvL8gYxo3zhwF69ICzzkpAfCIiUqXKMslUtEcaxT3mkOpo0qTCzzGGDgXgu+/g8bCZR+64ww8JFRGR9KIZKyU2GzfCbbeF9kePLpjScuRIvzoowIABcMQRCYhPRESqXFmTiWhLkJd5WXJJYw89BH/84V936ADnnw/A7NnwZmBcjxlMnJig+EREpMqVdZ6Jt81se0TZ7ChlOOc06K+62LChcJYwZgzUqUN+fuEJqs491/eXEBGR9FSWZOLG0k8pOzPrBjyAH266DngMuNE5l1fCNeOBccUcHuWcuzVw3lTgnCjn7O6cW1jxqCWqBx6ANWv865139lkDMG0afPGFL65XD266KTHhiYhIfJSaTDjnKi2ZMLNmwCxgAX5xsF2Bu/CPW8aUcOljwIyIshOAa4G3IsoXAudFlC2rUMBSvL/+8hNIBI0dCxkZbN7su00EXXWV75MpIiLpq0LTacdgGH6Y6WDn3Hpgppk1Bsab2cRAWRHOuRXAivAyMxsLLHTOfRlx+kbn3NzKD10KufdeyM72rzt1Khjzed998MsvvrhlS98JU0RE0lu8R3McBbwdkTQ8h08wyrwYtZk1B/oDz1ZueFIm2dlw992h/XHjoFYt/vgDbr01VHzjjQVLc4iISBqLdzLRFf8YooBzbjmwKXCsrE4CMvCJSKRuZrbezLaa2YdmVuYkRcro7rthfSAf7NIFTjsN8CuPB4u7doULL0xQfCIiElfxTiaa4TtdRsoOHCurU4HPnXM/RJR/AVwFHAecgV8nZKaZ7Vf+UCWqNWv8I46g8eOhZk1++MHPXRV0++1QK94P0UREJCES8XEfbX4KK6a86IlmbfCPRK4tcmPn7os49w18Z89R+A6bkfcaCgwFyMzMJCsrqywhpKScnJxKqd/OU6awU04OABs7dmReZiZkZXHDDd3Zvj0TgL32WkejRl8Sz3/OyqpfslL9Ulc61w1UPwlwzsVtA34HxkUpzwGuKeM9LgfygfZlPP8hYHlp53Xu3Nmlszlz5sR+k99+c65BA+fAby++6Jxz7oMPQkXg3Lx5sb9VeVVK/ZKY6pe60rluzql+qQ6Y7yrh93u8H3MsJKJvhJm1BxoQ0ZeiBKcCHzrnfinH+2q2zspwxx1++mzws1ANHoxzcPXVoVNOOw169UpMeCIikhjxTibeAgaYWXgf/yH4Jc7fK+1iM+sI9KaMozjMrB5+BMln5Y5UCvv1Vz91dtCECVCjBi++CJ984otq1y68eKiIiFQP8U4mJgFbgVfM7PBAn4XxwN0ubLiomS02s8ejXH8qsB14KfKAmTUxsw/M7GIzO8zMhgBzgHaAfsXF6rbbYPNm//pvf4Pjj2frVr/aeNBll0HHjgmJTkREEiiuHTCdc9lmdhjwIPAafmTHPfiEIjKuaItVnwrMds79EeXYVuAP/EyaLYEtwMfAIc65+ZURf7W1cmXhoRoTJoAZjzwCS5b4oubNYdSoxIQnIiKJFffRHM65BcChpZzTsZjyniVcswUYHEtsUoxbb4WtW/3r/faDo48mO9vnFEFjx0Kz8gzuFRGRtBHvxxySapYvhylTQvuBVolbbgnNpr3LLvCPfyQmPBERSTwlE1KyW26Bbdv86wMOgCOOYNkyuP/+0Cm33eY7X4qISPWkZEKKt3o1PPFEaD/QKjFqVCi/6N0bTjopMeGJiEhyUDIhxXv4YcjN9a/79IFDD2XePHg2bGDunXeCWWLCExGR5KBkQqLbvBkeeSS0f9VVOKzQBFWDB8Pf/x7/0EREJLkomZDonn7aL+oFfvKIE07gtdfg/fd9Ua1avq+EiIiIkgkpKj8f7rkntH/55eTm12TkyFDRsGGw227xD01ERJKPkgkpasYMWBhYKqVxYzj/fB57DBYtChXdcEPiwhMRkeSiZEKKuvvu0OuLLmKDNWb8+FDR9ddDZmbcoxIRkSSlZEIK+/prmD3bv65RAy69lIkT4ffffVH79nD55YkLT0REko+SCSksvK/ESSexstZO3HVXqOjmm6FevfiHJSIiyUvJhISsXg3TpoX2r7ySsWNDi4XuvTeccUZiQhMRkeSlZEJCwiepOuAAlmTuz7//HTp8xx3+yYeIiEg4/WoQL3KSqhEjuP12P0oU4LDD/CYiIhIp7kuQS5KKmKRq5b4nMDXskcbo0YkJS0REkp9aJiTqJFV331+rYDGvPn2gb9+ERCYiIilALRNSZJKqtSecz6TuocOjRmkxLxERKZ5aJqRwq8SFF3LvE43ZtMnv9ugBxxyTmLBERCQ1qGWiuvv6a5g1y7+uUYMN513GAweFDqtVQkRESqOWieouYpKqR97ciXXr/G6nTnDSSQmJSkREUohaJqqziEmqtvzjSu4eEjp83XVQs2YC4hIRkZSilonqLHySqj59ePzb/fntN7+7445w1lmJC01ERFKHkonqKmKSqu2XXcnEiaHD11wDtWsnIC4REUk5Siaqq4hJqqZtPIHly/1uZiZceGHiQhMRkdQS92TCzLqZ2Wwz22Rmq8xsgpmV+GTezMabmStmuz7i3IFm9o2ZbTGzBWY2pLj7VlsRk1TlX3o5t94R6j4zYgTUr5+IwEREJBXFtQOmmTUDZgELgIHArsBd+KRmTAmXPgbMiCg7AbgWeCvs/gcCLwMPA5cBRwPPmlm2c+6dyqlFGgifpKpRI/6vxfksWuR3GzeGf/wjcaGJiEjqifdojmFAPWCwc249MNPMGgPjzWxioKwI59wKYEV4mZmNBRY6574MKx4LvO+cuyywP8fMugM3AEomgsJaJdyFFzHh3sYF+//8JzRpkoigREQkVcX7McdRwNsRScNz+ATjkLLexMyaA/2BZ8PK6gD9gBciTn8O6GNm+hUJRSapyupxGV984Xfr1YMrrkhYZCIikqLinUx0BRaGFzjnlgObAsfK6iQgA58oBO0aKFsYce73+Hp2Lm+waSlikqobHt+pYHfoUN/5UkREpDzinUw0A9ZFKc8OHCurU4HPnXM/RNybKPfPjjheff36K/znPwW7X/YbwYcf+tcZGXDVVQmKS0REUloiZsB0UcqsmPKiJ5q1wT8SubaM97diyjGzocBQgMzMTLKyssoSQkrKyclh2ciRdAysK/5X9+4MfSLUWNO//2p++mkRP/2UqAhjk5OTk/bfP9UvNaVz3UD1Ey/eyUQ20DRKeROit1hEcwo+QXg+yr2Jcv/gfpH7O+cmA5MBunTp4vr27VvGEFLP+2+/Tcc33yzY//Os8cy7rjkANWrAvfe2Ybfd2iQqvJhlZWWRzt8/1S91pXPdQPUTL96PORYS0TfCzNoDDSja16E4pwIfOud+iSj/CciNvH9gPx/4gWqs1TvvFJqk6vpPTig4dsopsNtuiYlLRERSX7yTibeAAWbWKKxsCLAZeK+0i82sI9CbsFEcQc65rcAc4OSIQ0OAj51zf1Uw5tSXn8+OL71UsPvbkMt4aXqoUer666NdJCIiUjbxTiYmAVuBV8zs8ECfhfHA3eHDRc1ssZk9HuX6U4HtwEtRjgHcBPQ1s3vNrK+ZTcRPXDWhMiuRcmbMoEFwruxGjbjh5wtwgR4kxx0HPXokLjQREUl9cU0mnHPZwGFATeA14EbgHmBcxKm1AudEOhWY7Zz7o5j7f4gfNno48DZwPHB6tZ/9Mmw46F+nXMTjL4YmqRo1KhEBiYhIOon7aA7n3ALg0FLO6VhMec8y3H86ML38kaWpiEmq7tx2GXl5frdfP+jdO3GhiYhIetCqoekurFVi8zEncscLoUmqRo9OREAiIpJulEyks4hJqh5vfCVbt/rX++0Hh5bYPiQiIlI2SibS2cMPQ2CSqrVd9uD6V0PPNEaNArPiLhQRESk7JRPpavNmn0wEPNtmGDk5/vUee/hRHCIiIpVByUS6evrpgkmq8nfqyJj55xccuv56P+uliIhIZdCvlHSUn1+o4+V7e13Gupx6AOyyi5/xUkREpLIomUhHb78NC/3s5K5RI4bOvaDg0HXXQa1ELO8mIiJpS8lEOrr77oKXX+93EYt/95NUtW0LZ5+dqKBERCRdKZlIN2GTVLkaNRi+6LKCQ1dfDXXqJCowERFJV0om0k1YX4nlvU7kfyv8JFWNG+cydGiighIRkXSmZCKdRExSdd3vVxa8PumkFTRokIigREQk3SmZSCdhk1St6dKH55b5SaoaNYITTliZyMhERCSNKZlIFxGTVE3MDbVKDB8OjRptT0RUIiJSDSiZSBfPPFMwSdXmVjtx15ITAKhbF664InFhiYhI+lMykQ6cg0ceKdh9osFl5AVWl7/wQmjVKlGBiYhIdaBkIh3MmwdffAFAXu26jFlyHuAnp7rmmkQGJiIi1YGSiXTw6KMFL9/NPJV1NAPgrLOgQ4dEBSUiItWFkolUt24dPPtswe7YlRcDfnnxa69NUEwiIlKtKJlIdc8840dyAD836cEn7A/ASSdBly6JDExERKoLJROpzDmYNKlg9/a/hgEGwKhRCYpJRESqHSUTqeyjj+C77wDYUqsBz3AGAEcfDT17JjAuERGpVpRMpLKwVon/uNPZgF8dVH0lREQknpRMpKo1a+DFFwt2H8rzHS979oSDDkpQTCIiUi0pmUhV//43bN0KwFe1e/E5+wBw2WV+JIeIiEi8xD2ZMLNuZjbbzDaZ2Sozm2BmNct47WAzm2dmm81sjZnNMLMGYcenmpmLsnWtuholgHOF5pZ4YJtvlWjRAk47LVFBiYhIdVUrnm9mZs2AWcACYCCwK3AXPqkZU8q1FwIPAhOBa4BmwKEUrcNC4LyIsmUxhp5csrLghx8AyKnZmOfyTgVg6FC/FoeIiEg8xTWZAIYB9YDBzrn1wEwzawyMN7OJgbIizKwFcA9wqXNuStih/0Y5faNzbm5lB55Uwlol/p13JhtpSM2acMklCYxJRESqrXg/5jgKeDsiaXgOn2AcUsJ1pwS+/ruqAksZv/8Or7xSsPso/hHHiSfCjjsmKigREanO4p1MdMU/hijgnFsObAocK87+wCLgAjNbYWa5ZvaJmR0Q5dxuZrbezLaa2YdmVlKSknqefBJycwGYa334hh6A73gpIiKSCPF+zNEMWBelPDtwrDitgS74fhUjgTWBrzPMbDfn3G+B874APsH3ycgErsI/SjnQOfdppdQgkfLzYfLkgt2H3TAA/vY3OCBaWiUiKWX9+vX8/vvv5Ab+YEgFTZo04fvvv090GFUmVeuXkZFBy5Ytady4cVzeL97JBICLUmbFlAfVABoCJzvnZgCY2UfAz8A/gbEAzrn7Ct3U7A18YjEKOKHIm5oNBYYCZGZmkpWVVb6axFmzefPYa8kSALKtGS+6kwHo3/973nvvt5IuJScnJ+nrFwvVL7Wlc/3KWreaNWvSuHFj2rVrR+3atbEUGeOdl5dHzZplGpCXklKxfs45tm3bxtKlS1m/fj15eXlV/p7xTiaygaZRypsQvcUiaG3ga1awwDm33sw+A7oVd5FzbrOZvQkcV8zxycBkgC5duri+ffuWEEISeOCBgpdT3TlsoR6ZmTB+/O7Urbt7iZdmZWWR9PWLgeqX2tK5fmWt2+LFi2nbti3169ev+qAq0YYNG2jUqFGiw6gyqVy/+vXrs2rVKjp16lTl7xXvPhMLiegbYWbtgQZE9KWI8D2+5SIyVTcgvwzvW1KrR2pYtQpefbVgd7JvUOHiizUcVCQd5ObmUq9evUSHIWmkXr16cXtkFu9k4i1ggJmFp3lDgM3AeyVc9zo+cegXLDCzJsA+wFfFXWRm9fAjSD6LIebk8MQTEGiqyuIQFrI7tWrBsGEJjktEKk2qPNqQ1BDPn6d4JxOTgK3AK2Z2eKDPwnjg7vDhoma22MweD+475+YDrwKPm9k5ZnYM8H9ALvBQ4JomZvaBmV1sZoeZ2RBgDtAOuCVO9asaeXmFOl4Gh4OedBK0a5eooERERLy4JhPOuWzgMKAm8BpwI34yqnERp9YKnBPuTGA6cDfwEj6RODRwT/BJyh/4ER9v4vtCrAMOCSQjqWvGDPjlFwD+oAWvMBjQcFARSS7jx4/HzIpshx9+OOD/Un7wwQfjHlOLFi3i8l59+/blpJNOist7JZu4j+Zwzi3AT4Nd0jkdo5TlAJcEtmjXbIHAb9l0E7bU+JOcxzbq0KsX9O6dwJhERKJo0qQJM2bMKFJWHTz88MNkZGQkOoyESMTQUCmP5cvhzTcLdoMdL7U6qIgko1q1atG7mv6l061bsYML056WIE92jz3mJ6sCZnI4P9GJli3hlFNKuU5EJMl17NiRq6++ulDZ1KlTMTNycnIAP8rl6quvpkOHDtSpU4e2bdsyaNAgtm3bBsC6deu48MILadu2LXXr1qVDhw5cdNFFRd7rf//7H3/729+oW7cuPXv25MMPPyx0/KmnnuLAAw+kefPmNGvWjH79+jF/fuEn5N999x1HHnkkzZs3p0GDBuy+++489NBDBccjH3OsWLGCU045hZYtW1KvXj123XVXxo4dG9s/WpJSy0Qyy831yURAsOPlsGFQp06ighIRKdn27dsL7desWbPCIwtuvfVWpk2bxm233cbOO+/Mr7/+yptvvlkwEdOVV17JRx99xD333EPr1q355ZdfeP/99wvdY9OmTZx55plcf/31tGnThrvuuoujjjqKH3/8kdatWwOwbNkyzj77bHbddVe2bdvGf/7zHw4++GDmzp1Ljx5+2YLjjz+erl278swzz1CnTh0WLVrE+vVR16cE4Oyzz2bz5s1MnjyZpk2bsmTJEhYuLGkWhNSlZCKZvf46rF4NwGpa8yoDNRxURJLamjVrivQbmDlzZkEnzPL69NNPOf300znnnHMKyk4Ja5r99NNPGT58OEOGDCkoO/PMMwvdY/Pmzdx8882cfvrpAPTr148OHTpw7733cttttwFwww03FJyfn59P//79mTdvHs8//zw9evTgzz//ZMmSJUyfPp0999wTgMMOO6zU2J999lmOO87Pm5iuE7OBkonkFrbU+BOcz3YyOP0UaNMmgTGJSNwkQ78oV84p/5o0acKsWbMKlXXp0qXC79+zZ08eeeQRWrVqxZFHHsmee+5ZqJWjZ8+e3HHHHdSsWZPDDz+czp07R73PoEGDCl43bNiQ/v378+mnoSWbvv/+e0aNGsVHH33E77//XlC+ePFiAJo3b0779u0ZNmwYl112Gf369aNly5alxn799dezZs0aDj30UDp06FChf4NUoD4TyWrJEnj7bQDyMabgnwFqOKiIJLNatWrRq1evQlss01GPGTOG4cOH8/DDD7PXXnvRvn177rsvtAzTgw8+yAknnMCECRPo0qULu+22G88991yhezRs2LDI7KItW7ZkdaDld8OGDRxxxBH88ssv3H333XzwwQfMmzePvfbai61btwJQo0YN3nnnHVq3bs35559P69atOeigg/jiiy+Kjf3555+nV69ejBgxgp122omePXsye/bsCv9bJDMlE8lqypSClzM4kp/pyH77wf77JzAmEZFKVLdu3YKOlEFr164tcs6ECRNYtmwZP/zwA0OGDOGKK64oGH7atGlT7r//fn799Ve++uor9t9/f8444wwWLFhQcI+cnBw2b95c6L6///47bQLNvB9//DErVqzgmWee4YwzzuDAAw+kV69e/PXXX4Wu6dq1Ky+//DLr1q1j1qxZbNmyhWOOOYb8/OirOrRr146pU6eyZs0aPv74Y1q3bs3xxx/PmjVrKvYPlsSUTCSjbdv89NkBk/CdJNQqIVK9OJf4rSrtuOOORZb3njlzZrHn77bbbtx5553UqVOnULIQ1KNHD+644w7y8/OLdHT873//W/A6JyeHmTNnst9++wEUJBp1wnq2f/TRRyxbtixqHBkZGRx66KFceeWVrF69mnXr1pVYzxo1atC7d2/GjRvHpk2b+Pnnn0s8PxWpz0Qymj4dAs/sVtCONzma1q3h5JMTG5aISGUaNGgQl156Kbfccgv77rsvr7zyCt99912Rc/bZZx/23ntv6tWrx0svvcT27ds5+OCDATjwwAMZNGgQe+yxB2bGlClTaNCgQUGiAH7Bq9GjR5OTk0Pbtm2588472bZtG5dffjkAvXv3pmHDhlx00UWMHDmSFStWMH78eNqFrVfw9ddfc/XVVzNkyBB22WUXsrOzuf3229lrr71o3rx5kbr99ddfDBgwgLPPPpvOnTuzdetW7rrrLlq3bs3uu5e8ynMqUjKRjMJmvJzCReRRi2HDoHbtBMYkIlLJhg4dyk8//cT999/P1q1bOfvssxkzZgwXX3xxwTkHHHAAzz//fEGLQ7du3Xj55Zfp1asXAH369GHq1KksW7aMmjVrsvfee/PWW2+x4447Ftyjfv36PPXUU1x66aV8//33dO3alTfffLPgMUerVq148cUXufrqqxk4cCC77bYbkyZNYuLEiQX3aN26Na1ateLmm29m1apVNG3alH79+nH77bdHrVvdunXZc889ue+++/jll1+oX78+vXv35p133knL1WHNVXU7Voro0qWLW7RoUaLDgEWLoKtfpT2PGuzEz/yesSPLl0NgOHSFZGVlpfWwJNUvtaVz/cpat++//z4l/2LdsGFDTB0sk12q16+0nysz+8w51yvW91GfiWQTtjroaxzHSnZkyJDYEgkREZGqpGQimWzZAlOnFuwGZ7xUx0sREUlmSiaSycsvQ2BY1FI68g5H0Ls37LtvguMSEREpgZKJZBLR8TKfmmqVEBGRpKdkIll89x0EVrHLpRZPcD5t2sCJJyY4LhERkVIomUgWYetwTOcEfqM1l1yi4aAiIpL8lEwkg02b4KmnCnYf5WJq14ahQxMYk4iISBkpmUgGzz8PgTngf6QT73Iop54KrVolOC4REZEyUDKRDMIecUxmKI4a6ngpIiIpQ8lEon35JXzyCQBbqc1UzuWAA2CffRIbloiISFkpmUi0sFaJlzmRP8lUq4SIpKTx48djZlG3Z555JtHhFXLuuecWrO9RVsuWLcPMeP3116soqpCpU6diZuTk5FT5e1UGLfSVSBs2QNh/sEkMo21bGDw4gTGJiMSgSZMmzJgxo0h5p06dEhBN8caOHVuw9HgyOuaYY/j444+pX79+okMpEyUTifTssxDIOhewOx9wEP/6B2RkJDguEZEKqlWrFr17907Ie2/evLnMK3LuuuuuVRxNbDIzM8nMzEx0GGUW98ccZtbNzGab2SYzW2VmE8ysZhmvHWxm88xss5mtMbMZZtYg4pyBZvaNmW0xswVmNqRqahIj5wrNePkoF1Onjmk4qIikreBjghdeeIGLL76YJk2asOOOOzJu3Djy8/MLnfvtt99yzDHH0KhRIxo1asTJJ5/Mr7/+WnA8KysLM+Ptt9/m+OOPp2HDhvzzn/8E4Ouvv+aAAw6gbt26dO/enTfffJNevXpx7rnnFlwf7THH8uXLOfXUU2nevDn169dnwIAB/Pjjj0XqsX79es466ywaNWpEy5YtufHGGwsdX7hwIaeeeirt27enfv36dO/enXvvvbdQHXNzc7n66qvp0KEDderUoW3btgwaNIht27YB0R9z3HrrrXTq1Im6devSqlUrjjzyyEL/JokU15YJM2sGzAIWAAOBXYG78EnNmFKuvRB4EJgIXAM0Aw4lrA5mdiDwMvAwcBlwNPCsmWU7596p7PrEZP58+OILADZTl6c4m9NOgxRKREVEotq+fXuRslq1Qr9uRo4cyYknnshLL73E7NmzmTBhAt27d+eUU04BYPHixfz973+nV69ePP300+Tl5TF27FiOO+44Pv30U8ys4F4XXHAB5513HldccQV169Zl06ZNDBgwgNatW/Pss8+yZcsWRowYQXZ2NnvssUexMa9du5YDDzyQHXbYgUmTJlG/fn1uu+02jj/+eH788cdCLR7XXHMNxx57LC+99BLvv/8+N954Iy1atGD48OEArFy5ki5dunDGGWfQqFEjvvzyS8aNG8fmzZu5/vrrAZ8YTJs2jdtuu42dd96ZX3/9lTfffJO8vLyo8T311FPccsst3H777XTv3p01a9bw7rvvsnHjxnJ8Z6qQcy5uG3A9kA00DisbCWwKL4tyXQtgA3BRKfd/G3g3ouxN4MPSYuvcubOLq/PPd863T7gnOceBc599VnVvN2fOnKq7eRJQ/VJbOtevrHVbsGBB0cLAZ0RCt1KsX7++4PW4ceMcEHVbunSpW7p0qQPcWWedVegee+21lxsyZEjB/plnnuk6d+7stm7dWlD2ww8/uBo1arjXX3+94N8VcFdccUWhez344IMuIyPDrVixoqDsk08+cYA755xzCsrOOecct88++xTsjxkzxjVv3tytWbOmoGzt2rWucePG7sEHH3TOuYL4+/fvX+g9L7zwQte2bVuXl5dX5N8nPz/f5ebmuptvvtntvPPOBeXHHHOMu/LKK6P8i3pPPvmkA9yGDRucc84NHz7cDR48uNjzixP15yoMMN9Vwu/3eD/mOAp42zm3PqzsOaAecEgJ150S+Prv4k4wszpAP+CFiEPPAX3MrEn5w60i69bBc88V7D7KxRx4IPztb4kLSUSkMjRp0oR58+YV2dq2bVtwzhFHHFHomm7durFixYqC/VmzZjFo0CBq1KjB9u3b2b59OzvvvDMdO3Zk/vz5ha495phjCu3PmzePffbZh3bt2hWU7bfffrQqZRbAWbNm0b9/fxo3blzwno0aNaJnz55F3nPQoEGF9gcPHsyqVasK6rBlyxbGjRtHp06dqFOnDhkZGYwePZqlS5cWtNr07NmTqVOnMnHiRL7++uvgH7/F6tmzJ2+++Sbjxo3j008/LbYFI1HinUx0BRaGFzjnluNbJrqWcN3+wCLgAjNbYWa5ZvaJmR0Qds6uQEbk/YHv8fXsHGvwleaZZ/wU2sBX9GAuvTUcVETSQq1atejVq1eRrXbYQkNNmzYtdE3t2rXZsmVLwf6ff/7J7bffTkZGRqFtyZIl/PLLL4WujUwSfv3116gdF0vrzPjnn3/y/PPPF3nP999/v8h7tmzZMur+6tWrAbj22mu58847GTp0KG+++Sbz5s1jzBj/JD9YzzFjxjB8+HAefvhh9tprL9q3b899991XbHznn38+t9xyCy+88AL7778/rVq1YuzYsUmTVMR7NEczYF2U8uzAseK0Brrg+1WMBNYEvs4ws92cc7+FXR95/+yw90485wrNLfEoF7PjjsYJJyQuJBFJUqX8tZqumjdvzqBBg7jwwguLHGvRokWh/fD+EwCtW7dm0aJFRa77448/Sn3P448/nrFjxxYq37hxI61bty5U9vvvv0fdb9OmDQAvvvgil156KSNHjiw454033ih0Td26dZkwYQITJkzgxx9/ZNKkSVxxxRV06dKFI488skh8NWrUYMSIEYwYMYJffvmFadOmMXr0aNq1a8ewYcNKrFs8JGJoaLT/HVZMeVANoCFwsnNuBoCZfQT8DPwTCP/uR97HiinHzIYCQ8FnrVlZWWUIPzaNv/mGv337LQA5NOAZzmTIkUv43/+WV+n75uTkxKV+iaL6pbZ0rl9Z69akSRM2bNhQ9QFVsry8vIK4t27dinOu2HoERyZs2rSp0Dm5ubnk5+cXlB188MF89dVXdO7cuUiyALBhwwY2BVp3N27cWOhee+65J9OmTWPRokUFj1bmz5/Pb7/9Rm5ubsG5ke950EEH8corr9ChQ4dCnS3z8vKoWbMmGzZsKIj/xRdf5Mwzzyw45/nnn6d169YF38Pg/BXBe+fl5fGf//ynoCzykUbr1q0ZN24cDz30EF988QV///vfC1owop3ftGlThg8fzuOPP86XX35Z4s/Nli1b4vJ/K97JRDbQNEp5E6K3WAStDXzNChY459ab2WdAt7B7E+X+wf0i93fOTQYmA3Tp0sX17du3hBAqSU4OW9p0pO7qZTzLaWyr05hbb21Mixa7VOnbZmVlEZf6JYjql9rSuX5lrdv3339Po0aNqj6gSrZhw4aCuOvUqUNeXh7fffddkfPat29Pw4YNAahfv36humZkZFCjRo2Csptvvpn99tuPU089lfPPP58WLVqwcuVKZs6cybnnnkvfvn0LJnNq0KBBoXtdcskl3HnnnZx66qkFIyjGjRtHZmYmderUKTg38j2vu+46XnjhBQYOHMill15Ku3bt+O2335g5cyaHHnoop512WkH8ixYt4uqrr+bEE0/k/fff56mnnuK+++6jSRPfNa9///489thjdO/enebNm/PQQw+Rm5sLQKNGjWjYsCGDBg1in332Ye+996ZevXq89NJLbN++nf79+9OoUSPq1q1b6PyLL76Y5s2b07t3b5o0acKcOXP46aefuOOOO0r8ualbty577713eb+t5RbvZGIhEX0jzKw90ICifR3CfY9vWYhMUQ0IDtz9CcgN3P+9sHO6Bs75ocJRV6Zjj+X8g49m7fPvsIyOnHEGRLTaiYikrL/++os+ffoUKb/pppsK/TVfks6dOzN37lzGjBnD0KFD2bx5M+3ateOwww4rdSbN+vXrM2PGDC655BKGDBlCx44dmThxIiNHjqRx48bFXteiRQvmzp3L6NGjGTFiBOvWraNNmzbsv//+9OjRo9C5EydO5PXXX+fEE0+kbt26jB07tmCOC4AHHniAYcOGMXz4cOrVq8c555zDoEGDGBo2kdABBxzA888/zx133EF+fj7dunXj5ZdfLnaK7z59+jBlyhQeffRRtmzZQqdOnZgyZQonJMsz8soYElLWDT80dC3QKKzsakofGtoLn0wcHVYWbM0YE1b2NjAr4trXSaKhoStWOFerVmjU1RdfxOVt03ronXOqX6pL5/rFNDQ0BYQPDU1WS5YscbVq1XJPPPFEua9NhfqVJF5DQ+PdMjEJP5nUK2Z2O7ALMB6424UNFzWzxcB7zrkLAJxz883sVeBxM7sO+BPfATMXeCjs/jcBWWZ2LzAdP2nV0UDR3iwJ8tJLEJzP5eCDoWfPhIYjIpJ2br31Vtq2bctOO+3E8uXLufXWW8nMzOTEE09MdGhpK67JhHMu28wOw89k+Rq+ZeEefEIRGVfkFNtnAncAdwP1gf8Bhzrngn0lcM59aGYnAf8CLgGWAqe7JJr98rLLYO+94f774YwzEh2NiEj6MTNuvPFGVq1aRZ06dTjooIO48847S3zMIbGJ+2gO59wC/DTYJZ3TMUpZDj5BuKSUa6fjWyWSkplvkTj44ERHIiKSnq677jquu+66RIdRrcR9oS8RERFJL0omRESShKumk1RJ1Yjnz5OSCRGRJJCRkVEw2ZFIZdi8eTMZGRlxeS8lEyIiSaBly5asXLmSTZs2qYVCYuKcY9OmTaxcubLIOiJVJRHTaYuISITgSINVq1YVzJaYCrZs2VIwW2M6StX6ZWRk0KpVq7iNYFEyISKSJBo3bpxywxezsrLiMl1zoqR7/SqLHnOIiIhITJRMiIiISEyUTIiIiEhMlEyIiIhITJRMiIiISEyUTIiIiEhMTJOjeGa2AViU6DiqUAv80u3pSvVLbelcv3SuG6h+qa6Lc65RrDfRPBMhi5xzvRIdRFUxs/mqX+pS/VJXOtcNVL9UZ2bzK+M+eswhIiIiMVEyISIiIjFRMhEyOdEBVDHVL7WpfqkrnesGql+qq5T6qQOmiIiIxEQtEyIiIhKTapFMmFk3M5ttZpvMbJWZTTCzmmW4romZPWlm2Wb2l5lNM7Md4hFzWVWkbma2b6BeiwPXLTKzcWaWdOvsVvR7F3Z9DTP7zMycmR1blbFWRCz1M7PBZjbPzDab2Rozm2FmDao65vKI4f9eLzN7J1CvtWY2y8z2j0fMZWVmnczsUTP7yszyzCyrjNcl/ecKVKx+KfbZUqHvX9j1yf7ZUuH6VeSzJe2HhppZM2AWsAAYCOwK3IVPpMaUcvnzQBfgQiAfuB2YDhxUReGWSwx1GxI493bgR6AHcFPg64lVGHK5xPi9C7oQaFclAcYolvqZ2YXAg8BE4BqgGXAoSfR/uqL1M7P2ges+B84OFF8DvGNmPZxzP1dl3OXQHTgamAvULsd1Sf25EqYi9UuJz5aAin7/gpL2syWgQvWr8GeLcy6tN+B6IBtoHFY2EtgUXhbluj6AAw4OK9svUHZ4ousVY90yo5QNDdRtp0TXK9b6hZ3bDPgDuCBQt2MTXadK+v61ADYAFyW6DlVUv2FAHtA04nuZB1yS6HqFxVQj7PVLQFYZrkn6z5UY65cSny0VrV/Y+Un92RLD96/Cny3V4THHUcDbzrn1YWXPAfWAQ0q57jfn3PvBAufcp8DSwLFkUKG6Oef+iFL8ReBry8oLL2YV/d4F3QT8D5hdBbFVhorW75TA139XVWCVpKL1ywC2AzlhZTmBMqvsICvKOZdfgctS4XMFqFj9UuizpaLfv6Bk/2ypaP0q/NlSHZKJrsDC8ALn3HL8X0ddy3NdwPelXBdPFa1bNAfgm1yTaUrxCtfPzHoA5wFXV1l0sato/fbHf58uMLMVZpZrZp+Y2QFVF2qFVLR+LwfOucvMWppZS+AefCvHi1UUa7ykwudKZUvGz5YKS5HPloqq8GdLdUgmmgHropRnB45V9nXxVCkxmllrYDTwdMRfkYkWS/0eAB5yzi2u7KAqUUXr1xr/zH0McC1wHLARmGFmrSo5xlhUqH7OuVVAP/wz9t8C22BgQDF/+aaSVPhcqTRJ/NkSi1T4bKmoCn+2VIdkAvwzrUhWTHllXBdPMcVoZrWBF/DNyCMqMa7KUu76mdmp+P8Q/6qqoCpRRb5/NYCGwAXOuWnOuRnACfg+Bf+s9AhjU5HvXxv8M97P8E3/RwVev2FmHaoiyDhLhc+VmKXAZ0u5pdhnS0VU+LOlOiQT2UDTKOVNiP4XQmnXNS3luniqaN0AMDMDniLQ69c5l12ZwVWCctfPzDKAO/C9yWuYWVOgceBwAzOLeXW8SlTR79/awNesYEHgr77PgG6VE1qlqGj9rsH3HD/JOTcj8IF2Iv4DLdWbllPhcyVmKfDZUm4p9tlSURX+bKkOycRCIp5FBoaeNSD6s8tirwso7plnIlS0bkH34IfsDXTOJUudwlWkfg2AHYG78R/c2cBXgWPPEeoMlgwq+v37Hv9XbGRnRMM/m04WFa1fV+A751xusMA5tw34Dj/sMJWlwudKZUj2z5aKSKXPloqq8GdLdUgm3gIGRGSNQ4DNwHulXNfazA4MFphZL2CXwLFkUNG6YWbXA5cCZzrnPqy6EGNSkfrl4J+3h2+nBY6NAs6omlArpKLfv9fx/7n7BQvMrAmwD6EPt2RQ0fr9DOwRaCYHwMzqAHsAy6ogznhKhc+VmKTIZ0tFpNJnS0VV/LMl0WNh4zDWthmwGpgJHI4f85wD/CvivMXA4xFlM4Al+M5fJ+B7uX6Q6DrFWjfgdHz2+STQO2IrMk481eoX5T4dScKx4DH+bE4PXHsOcAz+l/MfQLNE16sSfj73AXKBNwJ1Oxb/izYX2CvR9QqLsz5wUmD7GN9yEtyvX8L3Lqk/V2KpX6p8tsTy/Yu4R1J+tsT481mhz5aEVzhO/6jdgHfxfxGtxo8RrhlxzjJgakRZ08B/inXAeuA/QItE1yfWugFTA/8Bom3nJrpOlfG9iziezP/hK/qz2RB4BFgTuHYWsGei61OJ9TsMeB//DHdt4AOtb6LrU8zPVbStYwl1S/rPlYrWL8U+Wyr0/SvmHsn42VLRn88KfbZo1VARERGJSXXoMyEiIiJVSMmEiIiIxETJhIiIiMREyYSIiIjERMmEiIiIxETJhIiIiMREyYSIiIjERMmEiIiIxETJhIgkFTPrbGbjw9fmEJHkpmRCRJLNUcA/nF8pVERSgJIJEUk2PYBvEx2EiJSdkgkRiQszu8fMNpjZpIjyyWa2ysx2MLM/gPOBfmbmAtuhiYlYRMpKyYSIxMtk/KqSF5vZngBmdjxwIT6BWAscB2wBbgb6BLaPEhGsiJSdVg0Vkbgxs1r4ZbeHATPwjzNecM79M3C8I7AU6OOcm5uoOEWkfGolOgARqT6cc9vN7DtgL+BkfGvENWGn9AAc6jMhklKUTIhIvH0FXATUw7dAbA471gNY4pzLSUhkIlIh6jMhIvH2DdAIuNE5Nz/iWA98siEiKUTJhIjETaDPxBmB3SeinNIVWBi/iESkMiiZEJF4GgfsHnjdPcrx9cDBZnawmfU2M4tfaCJSUUomRCQuzOwA4HrgUuAX/CONSNcBzYHZwHSn4WYiKUFDQ0WkyplZI+BL4Avn3Elm9gaw1jl3VmIjE5HKoJYJEYmH+/GjNy4O7H8JnGhmZ5pZ84RFJSKVQsmEiFQpMxsEnAOc65xbEyieDHwHPInvdCkiKUyPOURERCQmapkQERGRmCiZEBERkZgomRAREZGYKJkQERGRmCiZEBERkZgomRAREZGYKJkQERGRmCiZEBERkZj8PydhcUC1yz4AAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_chit_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 3, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, rtc) = (1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 10min 55s, sys: 12.9 s, total: 11min 8s\n",
      "Wall time: 6min 54s\n"
     ]
    }
   ],
   "source": [
    "%time F_alp = [main(rde, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_alpha_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/2qm-chit-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, alpha) =(.5, 8, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 41min 30s, sys: 2min 46s, total: 1h 44min 16s\n",
      "Wall time: 53min 28s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgoAAAGBCAYAAAAHXpnTAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACw9ElEQVR4nOydZXgUVxeA30lCQgIhWIK7FneH4lCgOB8Ub6FQb5FSrMUKFCnFoS0tXoqVQnF3p7gXd7cEid3vx83u7IYkRNb3vs+zT+besTO72Z0zRzUhBAqFQqFQKBQx4WFvARQKhUKhUDguSlFQKBQKhUIRK0pRUCgUCoVCEStKUVAoFAqFQhErSlFQKBQKhUIRK0pRUCgUCoVCESte9hbAFqROnVrkzZvX3mJYjZCQEFKkSGFvMayGK1+fK18bqOtzdtT1OS+HDh26L4QItMSx3EJRyJAhAwcPHrS3GFZj69atVK9e3d5iWA1Xvj5XvjZQ1+fsqOtzXjRNu2KpYynXg0KhUCgUilhRioJCoVAoFIpYUYqCQqFQKBSKWFGKgkKhUCgUilhRioJCoVAoFIpYUYqCQqFQKBSKWFGKgkKhUCgUilixuaKgaVpeTdN+1jTtqKZpEZqmbY3nfgGaps3UNO2RpmlPNE2br2laOiuLq1AoFAqFW2OPgkuFgQbAXsA7AfstBAoAXYFIYBTwN1DVwvIpFAqFQqGIwh6Kwj9CiOUAmqYtAdK/aQdN0yoC9YC3hRDbo+ZuAPs0TasthNhoTYEVCoVCoXBXbO56EEJEJmK3d4A7BiUh6jj7gUtR6xQKhUKhUFgBZwlmLAiciWH+dNQ6hULhRNy9C3PmQJs2EBgIuXLB2LHw4oW9JVMoFNHRhBD2O3mU60EIUf0N220AQoQQTaPNzwNyCyEqxbBPN6AbQGBgYOlFixZZSmyHIzg4mJQpU9pbDKvhytfnytcG+vVFRsLZs/7s25eOffvScuZMqhi3Dwx8SadOl6lf/w6envb7bYov7vL5uSqufH01atQ4JIQoY4ljOZOiECyEaBZtfj6QUwhROa79CxQoIM6ePZtUcR0WV+6ABq59fa58bQ8fwvjxp7h8uRBr18K9e/Hft0ABGD4cmjcHTbOejEnFlT8/UNfnzGiaZjFFwVnaTD8CYuqrnRp4bFNJFApFjAgBx47B6tXytXs3REYWinFbT0+oXBkaNIB69eS2Q4fCnTty/dmz0LIllC0LI0dCrVo2vBCFQmGGsygKZ4g5DbIgMkVSoVDYgWfPYONGXTm4eTP2bYOC4J13pHJQty6kTq2vK1ECOnWC8eNh9Gh4+lTOHzgAtWtDnTpSYShd2ooXo1AoYsRZghnXABk1TatimNA0rQyQO2qdQqGwMWvXQvbs0j0wY8brSoKmwVtvPWXIEHnDv3ULZs2C//3PXEkwkCIFDBgAFy9C797g46Ov27ABypSR+7qwF1GhcEjsUZnRT9O0lpqmtQSyAIGGsaZpflHb/Kdp2m+GfYQQe4B1wBxN05prmtYUmA/sVDUUFArbs2ePVBAePzafT5NGZjLMmSPdCFOn/st338mbvEc8f23SpYMxY+C//6BrV/P9Fi+GwoWhWze4ccNil6NQKOLAHhaFIGBx1KsCUMhkHBS1jRfgGW2/NsA24HdgDnAIaIZCobApp05Bw4Z6KmOmTNC/P+zcKdMeFyyADh1k2mNSyJoVfv0VTp6EFi30+YgIOZ83L3zzjQyaVCgU1sMeBZcuCyG0WF6Xo7bJKYToHG2/x0KI94UQqYUQqYQQbYUQ920tv0Lhzly7JoMPHz2S48BA2LZNZihUrgxeVoh6KlgQliyB/fuhZk19/uVLGc+QO7eMXwgJsfy5FQqF88QoKBQKO/PggQxCvH5djlOmhDVrIF8+25y/bFnYtEnGK5gGNT55Ii0a+fLBwYO2kUWhcCeUoqBQKN5ISIh0N5yJqo+aLBksW2afLITatWVw5OLFkD+/Pn/rFjRrJhUahUJhOZSiYGEiI2U+uULhKoSFQatWsG+fHGsazJsnb9j2QtNknYWTJ2W8QkCAnL9+HTp2lN9DhUJhGZSiYEFevYJ27aS/VKFwBSIj4YMPpIvBwKRJMk3REfDykpkRc+fqc6tXy6wJhUJhGZSiYCGePZOm2T//lLngM2faWyKFImkIAV9/La0HBr79Fj791H4yxca778raCwYGDJBZGAqFIukoRcFCeHubmzs//FA+2SgUzsqYMTBunD7u1g2GDLGfPG9ixAioWFEuR0TIeg4J6S+hUChiRikKFsLHRwZ3FS8uxxER5n5dhcKZmDVL1igw0Lw5TJ3q2A2akiWDhQshbVo5vnFD1nNQ8QoKRdJQioIFCQiQvtwcOeT4+XPpjjh3zr5yKRQJ4Z9/pN/fQPXqMH++bOTk6GTLZh6vsG4djBplP3kUCldAKQoWJlMm+eOULp0cP3ggC9TcumVfuRSK+LBrlwxUjIiQ4+LF4e+/IXlyu4qVIBo0MLeGDBwI27fbTx6FwtlRioIVKFAAVq0CPz85vnxZds178sSuYikUcXLiBDRqJCsegqx4uHatnnroTAwbJitFgnQ9tGkjy0srFIqEoxQFK1G+PCxapJtrjx6Vft5Xr+wrl0IRE1euSMuXoclThgywfj1kzGhXsRJNsmQyAyl9ejm+dQvat1fxCgpFYlCKghVp2FAWgzGweTN06qR+rBSOxb17sjSzoU20v7+MtcmTx75yJZWsWc3jFTZskJkRCoUiYShFwcq8/75smGNg4ULo2VNVb1Q4BsHB5gG33t6wfDmULGlfuSxF/frQr58+HjQItmyxnzwKhTOiFAUb0K+feZGaCRNg7Fj7yaNQAISGSnfYgQNyrGnwxx9Qo4Z95bI0Q4dCtWpyOTIS2raFO3fsK5NC4UwoRcEGaJpUDlq00Of69DE3iyoUtiQyEjp3luZ4A9Ommf+PugpeXrBggWyJDXD7tiy1bsjsUCgUcaMUBRvh6SlL4RqebEDW0F+/3n4yKdyXH36QN08DQ4ZA9+72k8faZM4sv3+GglGbNsH339tXJoXCWVCKgg1Jnlz6f4sUkePwcGn6PXjQvnIp3Is7d8yD+j79VPZwcHXq1pU9IAwMGSIDjBUKRdwoRcHGpE4tI8qzZZPjkBBZIOa//+wqlsKN+P57+X8HUmmdMMGxSzNbksGDZaVJkAHFbdtKV4RCoYgdpSjYgaxZZSGbNGnk+N49GZ2tAqwU1ubCBZg+XR//8INzlGa2FJ6eMmAzKEiO79yRyoKKV1AoYkcpCnaiUCFZU99QGvfCBZmm9uyZfeVSuDbffitdXgBVq0prlruRKZNUFgxWlC1bZGaEQqGIGaUo2JHKlWX1OI+oT+HQIWjZUqatKRSW5t9/zQMYR41yH5dDdGrVgu++08fDhplngCgUCh2lKNiZJk1kWpqB9etlNoSq3qiwNKaFh5o2hYoV7SaKQ/Dtt1CzplwWQqZMGqpTKhQKHaUoOADduskgKwPz50PfvnYTR+GCbNqkp+J6eKhSxiDjFebPl30tQMYKtW2ru2YUCoVEKQoOwnffSYXBwJgxsHKl/eRRuA6RkeZtl99/H956y37yOBIZM0p3jMH9t22bdMkoFAodpSg4CJoGU6ZA48b6nGl0ukKRWJYskfEvIINnTa1XClmy2vQ9GT1a76KpUCiUouBQeHnBuHH6eO1alTKpSBphYeZFhr74QqbnKszp3x8KFJDLT59KpV2hUEiUouBg5MkDVarI5YgI6UNVKBLLjBl6Ma/UqVXsS2x4epoHe/70k+ysqVAolKLgkHTqpC/PmWM/ORTOTUiIeX2Afv30Il+K12nbFnLmlMsPHsDPP9tVHIXCYVCKggPSqpVeiOnoUflSKBLK+PF6eeIsWeDzz+0qjsOTLJm5xWXsWHj50n7yKBSOglIUHJCAAGjWTB/Pnm0/WRTOyf375tH7Q4aAr6/95HEWOneWnSZBKlm//25XcRQKh0ApCg6Kqfth/nwZlKZwXoQQHLx5kC/XfEmxacXosbYHL8JeWO18I0bo5cDfesv8/0kROz4+0KePPh41SlVKVSiUouCg1K4ta9ID3L0L69bZVx5F4rj65Cojd4yk8NTClP21LBP3T+T43eOM3zeeCr9V4NrzaxY/55Ur5lH7I0bIjBpF/PjwQwgMlMtXr8K8efaVR6GwN0pRcFA8PaF9e32s3A/Ow7NXz5h1ZBY1Z9ck5/ic9N/cn9P3T7+23bE7x+j+b3f+PPGnRc//3Xf6U3DFirJMuCL++PlBz576eORIVa1R4d4oRcGBMTUXr1gBDx/aTxZF3IRHhrP2v7W0XdqWDGMz8P7y99lyeQsCYdwmRbIUdCzeke9rfI+Ppw8ALyJe8N7S9/h45ce8DE965NyxYzB3rj7+4Qf3bfyUFD75RKaTgkwvXbTIruIoFHZFKQoOTOHCULq0XA4NVT9WjoYQgiO3j9BzXU+yjsvKO/PfYcGJBbwI12MPPDQP6uapy9xmc7nT+w6zm85mQLUB7O26l7xp8xq3m35oOhV/q8h/D/9Lkkz9+8sGRyDbllerlqTDuS2pUsGXX+rjESNUozaF+6IUBQfH1Kqg3A+OwY2nNxizawzFphej5M8l+WnvT9wJMS+hWTSoKGPqjOFaj2usa7+O9sXak8I7hXF9iYwlONTtENUDqxvnjtw+QqmfS7H45OJEybV9O6xaJZc1TZrMFYnniy8gZUq5fPIkLF9uX3kUCnuhFAUH5733ZH43wN69cPasfeVxZw7fOkzduXXJ9lM2+mzsw4m7J8zWZ0yZkZ4VenKk+xGOfXyM3pV6k9k/c6zHS+WTiu/e+o4pDabg7ekNwLPQZ/xvyf/4bPVnvAp/FW/ZhDBv/NShAxQtmrDrU5iTNi18+qk+/v573VqjULgTSlFwcNKnlyZkA6pSo324/PgyNWbXYMPFDWZxB75evrQt2pY17dZwrcc1fqz3I8UzFo/3cTVN45Oyn7D7g93kTpPbOD/lwBQq/16Zi48uxus4f/8tFUkAb2/zioyKxNOzp15/4t9/Zf8VhcLdUIqCpbl3D7ZsseghTd0Pc+cqX6mtCYsI472l7/Hk1RMANDRq5qrJzCYzudP7DvObz6d+3vp4ebwhB/HkSdmhqXJlWQHJJJS+dObS/NvtX1q81cI4d+jWIUr9XIplp5fFedjwcBmbYODTTyFHjoRfp+J1goJkuqSBYcOUVUHhfihFwVKEhsqar/nyQYsWFk1RaNAA0qWTy9euWVwPUbyBQVsHsfe6fFz31DzZ8f4ONnXcROcSnfH38Y975xs35P9FyZJQpIiMitu9W/Y1btQIL5POQwHJA1jcajET608kmYf0Nz159YTmi5rz1dqvCI2IufLPrFlw5oxcTpXKXGlQJJ2vv9bdf3v2wNatdhVHobA5SlGwFELA9Onw5Ak8emRR26+3t4xVMKCCGm3Hpoub+GHnD8bx9zW/p3L2ynHv9Pgx/PYb1KwJ2bLJO82RI69vt24dpT75BM6fN05pmsbn5T9n5wc7yZk6p3F+wr4JVJ1ZlcuPL5sd4vlzqXMY6NNHuqsUliNrVnj/fX38/ff2k0WhsAdKUbAUPj4werQ+njLFopGHpu6HpUtVC1xbcC/kHh2WdTDGJNTOXZs+lfvEvPHLl/DXX9KalDEjdO0qTT+mdmofH2jZ0ixCzu/aNShfHjZtMjtcuSzl+LfbvzQpoFdL2n9jPyV/LsmKsyuMc5MmSaMFyNN+9VXSrlkRM998I4ugAWzeLC0LCoW9mD8fLlyw3fmUomBBwpu8y5XiOaMG4eZF45NI6dJQqJBcfv5cKgsK6xEpIum8vDO3gm8BEOgXyJymc/DQTL4ykZFSGejaVd6lW7SQysIrk2wFTYNatWR3oTt3YPFimDwZFizQW4Q+egT16sHUqWYypPFNw7LWy/ix7o/G+IfHLx/T5M8m9F7fmzv3wvhBN3YwaBCkSIHCCuTODe3a6ePhw+0ni8K9uXNHWrjy5oX69eGF9VrGGFGKgoV48vIJVWZWpXn5yxhjDVeskI8fFkDTVE0FWzJh7wRWn19tHM9pNodM/pmkheDIEelOyJ5duhd++026nEwpVQp+/BGuX4eNG+U3OyBAX9+mDWzfzitD8ElEhLQ0fPKJWQcwTdPoWbEnO97fQfaA7Mb5H/f8SNlOS3n8WI7z5YMuXSz8JijM6NdPr3K5ahUcPmxfeRTuye+/6z8Rz57ZpiusUhQsRCqfVASlCOLfzDDHNDuuZ095E7AA7duDR9QntmWLbP6jsDyHbh7im416UYJeFXtRP2996R4oWlQGJo4dq9v8DeTKBQMHwqlTcOiQ/Owzx15HgbJlOTRtGpQpo89NmyYfE6IFw1bIWoHD3Q/TKH8jOfEkC9c26G6J4cP1gDuFdShYUHqODCirgsLWRETAL7/o448/ts15laJgITRN49d3fyW9X3oG1IIQw4/20aMyLN0CZM4MderoY9Oa/grL8OzVM9osbUNYpFTZS2cqzYhaI2S8SaNGMsXRlPTppSVg927pNBw2TPZ1jiehgYGwbRu0bq1Pbt4M5crBafNGUml907K8zXK+qfwNbB0M4fJRomTpcLMbmMJ6DBigLy9dCpcu+dlPGIXbsX49XL4sl9OmxWbfe6UoWJAMKTPwS6NfuJkKRpsGxg8cKG1EFqBjR315zhyV021pPl39qbHfQkrvlPzZ8k+8hYd8419GNW3y85NpKCtXws2bMuagYsXEd1/y85MxC8OG6XMXLkCFCq9V+PHQPHgvw1A4oofh52r5s2r8ZCOKF4d339XHf/yhClYobMf06fry++/rYU7WRikKFqbZW83oWLwjYyvBDUOK/e3b5hkRSaBpU/CPOu7583o1PkXSmXt0LnOP6WaaaQ2nycZNo0bB/v1yMlky2LUL/vhDlsy0lL1f06RCuXSpVBwAnj6V5xg/3kwjHPG9N4ioEPw8a1kR9hXnH5x//ZgKq2BqVdi8OYj/ktbHS6GIF1evymcTA9272+7cSlGwAhPrTyRd+mz0q6XPibFj5SedRPz84H//08cqqNEynH9wno9X6Q6/jsU70r5Yexm4OGSIvuHgwVCihPUEad5cKiLZsslxZCT06CHLA4aGcueOTKwwUqs/4ZHhZjEVCutSvrzuAoyM1Bg1yr7yKNyDGTP0qry1a8sAZluhFAUrEJA8gFlNZzGvGBzMJOe0ly8tVjLPNPth4UIIDVUfY1J4Ff6KNkvbEBIWAkC+tPmY0mCKTHPs0EEPMa5QwaIpr7FSogQcOCDdGQZ++w1q12bO1GBj5efiZZ9BZhl6v+zMMnZc2WF92RSANP4YmD3bIs8ACkWshIVJRcHARx/Z9vw2v8NomlZI07RNmqY91zTtpqZpQzVN84zHfmU0TVuvadoDTdMeapq2UdO08raQOTHUzFWTLyp+Sc96JpPz5+sm7CRQpYrM6wZZBHDXrnRJPqY7039Tf/699S8AyTyS8WfLP0npnVIWJjgR1SHS11feEbze0M/BUmTIIIMaTYJSxI4dzBhx1zju8ak/bYu2NY57re9FpFCNQGxBtWryewjyR3zMGPvKo3Bt/vkHbsmSLmTMCI0b2/b8NlUUNE1LA2wEBNAEGAr0Aoa8Yb9sUft5AR2BDlHL6zVNc9hoopG1RnKvTEGWmgTBix5fJTkCUdPMgxrXrcuYpOO5M2vOr2Hc3nHG8eg6oymVqZTMYjD99R81CvLnt61wyZPLjJnRo0HT2EFVzoVLDTGVXxgtW8KImiPw8fQB4MDNA/x54k/byujGmFoVfv1VhiIpFNZg2jR9uWtX26dC29qi8BHgCzQXQmwQQkxHKgk9NU1LFcd+DQH/qP1WCSFWAc2AlEADawudWHyT+TK32Vz61fXA4B3Qdu+R1fmSSIcO+vKBA2nVj1QiuPXsFp3+1v04DfM15MvyX0JIiNTEDA7BmjXNyi7bFE2TxZ1WrOBXLz2Got3zGaSY/iM5UuegR4Uexvl+m/rxIswGpdoU1K0LBQo8BaSX6scf7SyQwiU5f17WbANZR8e0m6mtsLWi8A6wTgjx1GTuT6Ty8HYc+yUDwgHTDgfBUXMOnRhWJnMZ2jX9jokmTpLQ3j30VLtEkjs3VK0qlyMjNebPT9Lh3I5IEUmHZR249/weAJlSZmJmk5lomibjEAyF1FOlgpkz9UpXduJR5UYs8dRrLXTlV+jdG7Zvp1/VfgT6BQJw9clVJuybYC8x3QpNg/bt9apn06bB/ft2FEjhkpgWWGrYUBaEtTW2/vUrCJwxnRBCXAWeR62LjaVR2/yoaVqQpmlBwE/AIyDpj+dWpn/V/qxuXZL7UaU2va/dJPynpD9+mAY1zpmT5MO5FaN2jmLTJdmISUNjXvN5BKYIhA0bzHsuTJhgn29mNObPh5ev5Ne1VIqzlCKqfvCAAaTy9mdw9cHGbUfsGMHdkLsxHEVhaSpVekDRonI5JET+uygUluLlS/mcYsDWQYwGbK0opAEexzD/KGpdjAghbgI1gBbAnahXc6CeEOKe5cW0LMk8kzG13R98X0sPhAv/fijcTdqPeatWep3vY8di7mSseJ091/bw7ZZvjeN+VfpRM1dNGRlq2k+4cWNzbcxOCCF94AY+7Jded1Lu3Alr19KtdDcKppe69rPQZwzeOtj2grohHh7mdRUmTXq97YdCkViWLIEHD+Ryjhyyd5w9sFEItxkxRfJpsczLlZqWCVgCHAK6Rk1/CqzSNK1SlFUi+j7dgG4AgYGBbN26NYliJx3Rshun9k6l0H1I/jyU4x2b86Bv0prbV6r0Fps2ZQBg+PBrfPqpDXuP2ojg4GCLfX7B4cF0PdiVCCH7bxROVZgaWg22bt1KwREjyBjVvyE0IIADnToRtm2bRc4bqzzxuLYzZ/w5dqw0AMmTR5C1+CluNGxIlr//BuDZl19y6Oef6ZixI/3vyxTcnw/+THnKkyOFfWN9LfnZOSLBwcGkT7+VbNnKce2aH0+eQK9eF2nf3jXyJd3h83Pk6xs1qiQgm8nVrn2RHTvs9H8lhLDZC7gLDIphPhj4Oo79xgGXgWQmc97AFWDim86bP39+4QhEREaIfj2LCyEfEkW4hgj5d1+SjrlunfFwIjBQiNBQy8jqSGzZssUix4mMjBStFrUSDEYwGBEwMkBcenRJrvzrL/2NBCGWLLHIOd9EfK7tww91sTp3jpq8eVMIX18zeSMjI0XN2TWN19foj0ZWlT0+WOqzc1QM1zdzpv5RpEsnRHCwXcWyGO7y+Tkix47p/1NeXkLcvp2w/YGDwkL3blu7Hs4QLRYhKvUxBdFiF6JREDgphDD23xVChAIngTxWkNMqeGgefPztCjblk4YcTwGXurRIUrpkrVqQPv0rAO7de601gMKEGf/OYPEpPaRlRuMZ5EydU7qATOuhtmsHLVrYXsAYCA6WbSAMdDXY0zJlgs8/11d8+y1aZCQ/1v0RLSq+d+W5lWy+ZJk254q4addOmoZBmopNa/IrFInh55/15ebNZWkVe2FrRWENUE/TNH+TudbACyAuG+8VoIimad6GCU3TfIAiSEuD05AtdXaejxhCRFSuRuHD1znw27C4d4oDT0+oU+eOcaxKOsfMqXun+HLtl8Zxt1LdaFmopVTSPvpIalkAWbJIR7ODsHChVBZANqWsVMlkZZ8+MisDZKfJ+fMpkbEEHYvrRTZ6re9FRKRl2pwrYidZMujbVx9Pnqxn1yoUCSU42DxA3V5BjAZsrShMB14Bf2maVjsqjmAwME6YpExqmvafpmm/mew3A8gMLNM0raGmaY2Av4FMgEnyiHPQqEU/NtXMZRwHDBjKgyeJL4RQt66+7z//wMOHSRLP5QiLCOO9pe/xIlzWFygcWJif6v8kV86bB8uW6Rv/9hukiTWu1uaYBTF+GK1BZbp00KuXPh40CEJDGV5zOL5eMsr1yO0jZo2uFNajc2f9X+fyZRlnqlAkhgUL9IbDBQpA9ep2Fce2ioIQ4hFQC/AE/kEWW/oJGBRtU6+obQz7HQLqI4suzQXmAH5AHSHEUetLblk0TaP0ryt55iN/9fPfjWBZrwaG2IsEkzPnc8qUkcuhofIpVKEzYd8Ejt05BkByr+T82fJP/JL5wbVr5ub7jz6yX1hxDBw/Dvv2yWVvb/MiW0a++koqDCDvTr/9RpZUWehdqbdxkwGbBxASGmJtcd2e5MmhtV7qQqUsKxKFEOaVGD/6KPEd7C2FzavICCFOCSFqCiF8hRCZhBDfCiEiom2TUwjROdrcJiFENSFE2qjX20KIrbaU3ZKky1WI65/pv/xNFhxmye4ZcewRN6ZZfMr9oHPtyTWzVMGh1YdSJKiI/DZ26aLnsuXO7XAF+02bwDRrBunTx7BRqlTQr58+HjYMnj+nT+U+ZEwpS3vffHaTcXvGxbCzwtKYfg8XLYIXqkimIoEcPAiHo8qkJE9uXq7fXqi2g3bkre9/5n5QSgACn8Pt/p9z/en1RB3rvff01Pp9++DsWUtJ6dz0WNfD2BWycGBhvqrwlVwxbZosrgRSXZ89G1KmtI+QMfDyJcw18RgYgxhj4pNPIHNmuXzrFkydSkrvlAyroce+jNo1ilvPbllHWIWR8uX19r/PnkFUBqtCEW9MrQmtW0PatPaTxYBSFOxJ8uSk+FEPnOu26xUDfmmTKBdEunTQqJE+VlYF2fBp6emlxvG0htNI5pkM/vtP9k8w0Lu33grQQfjrL3j0SC7nyiXbTcSKr695h6KRI+HpU94v8b60ngAhYSF8t+U76wmsAF5v2KbcD4qE8OgR/GnS183eQYwGlKJgZ3zbdeJpqcIA+ETAu7/vYuqBqW/YK2ZMzZ5z50KEGwe7vwx/yedr9PiDTsU7UTVHVfmmdOoEz5/LFYULw9ChdpIydkyDGLt2jUeriS5dpEYBMpr1p5/w9PBkbJ2xxk1+P/I7x+8ct7ywCjNMY0nWr9fbAysUb2LuXN1dVaKEtFA5AkpRsDeaRqqpeoJHy9Ow7NeenHtwLsGHeucd3Y99/Tps2WIpIZ2PUTtHceGRrFKZOnlqRtcZLVeMHStbSAN4eclvZvLkdpIyZs6fB0OxOE9PGU3/Rry9YfBgffzjj/DgAfXy1qNeHhmgGSki6b2hd8z7KyxGjhx6lHpkJKphmyJeCGFef8MRghgNKEXBEShfnog2erj0D6tC6bS0A+GR4Qk6jLe3jFUw4K7uh/8e/sfInSON4xE1RxCUIkimEXxnYn7/7jsoWdIOEsbNbyaJwQ0b6uEHb6RdO1lsAaSDfNQoAMbWHYuHJr/q6y+sZ+1/qiqXtTF1P8yenaSaago3Yft2WQ4FZLhU27b2lccUpSg4CJ6jRhOZ3AeAMrcg79r9zDoyK8HHMXU//PWXnovrLggh+Gz1Z7yKkNUqy2QuQ7fS3WTeaIcO8i9A2bLm2QIOQlgYzJqlj+MMYoyOp6fMejAwaRLcvEmRoCJ0KdnFON17fe8EK6GKhNGypd6w7cQJOOp0SdwKW2NqTWjfHvz9Y9/W1ihFwVHInh2PXrpZeORGmLVrSoIPU6qUdLuDdMMvXRr39q7GX6f/Yt2FdYBsHz2t4TQ8PTxlHILh1zp5chll5mWPnmhxs3Il3IkqtJk5s3QnJYjmzaG0bCDFy5cwfDgAQ2sMJaW3zOo4ee8kMw/PjO0ICgvg7y8/CgPuat1TxI+7d81/qx0liNGAUhQciW++ITKqoHfWZ1B87REO3TyUoENEj7pevdqSAjo2waHBZmWaPy7zMWUyl5FO/ygzPCCzAgoWjOEI9sc0iPGDDxKhy2gafG/SkfTXX+HSJTKmzMg3lb8xTn+75VuevXIzc5ONMf0e/vGHtBYpFDExc6b+/1GxIhQvbl95oqMUBUfC3x+P/v2Nw5an4OdDP8exQ8yYPoVu2eI+NeeHbhvKjWeyTXRQiiC+rxl1wxwwAMKjTO1VqsAXX9hJwri5ds28qdcHHyTyQPXqQdWqcjksDIYMAaBnxZ5k8c8CwJ2QO4zeNToJ0ireRK1aenzJ3buwbp195VE4JpGR5g2gHM2aAEpRcDz+9z9EVKhrtSuwfu98nr56+oadzClcGAID5fL9+zKGz9U5cfcEP+39yTgeW2csaXzTwP79sFjvGMm4cfHINbQPv/+uB73VqaNnOyYYTTO6HACZ2XH6NH7J/BheU5//cc+PiS7wpXgznp7S12xA1VRQxMT69XDpklxOkwZatbKvPDHhmL+Y7kzGjFC5MiDbUNc+/pwFxxe8YSdzPDzMC/RsdvFOw0IIPln1iTFAr1qOarQv1l7edfv00Tds1UoGMTogERHm2Q4JCmKMiapV9b4VkZHGbI8OxTtQMqPM9HgR/oIBmwck8USKuDB1P6xYoRfRUigMmAYxvv++HgTrSChFwQHRTKKgWpyW7oeEVms0VRQ2bbKUZI7J3GNz2XF1BwBeHl5MbTAVTdNkgMa2qO7lXl4wYoQdpYybDRuk6wFkLYwmTSxwUFOrwpIl8O+/eGge/Fj3R+P0nKNzVBEmK1K4sB5b+uqV7P+gUBi4fl12/DXQrZv9ZIkLpSg4IiaKQq2LcPHSYQ7ePJigQ9SqpS9v2+a6gVSPXjyi93o9W6RHhR4UDiosH9H79tU37N4d8ua1g4TxwzSIsVMn8PGxwEFLlzYPvY8q81wjVw0a5dfrfScmDkYRf1RJZ0Vs/PqrHkNWs6ZsKe2IKEXBEcmRw/gY4h0Jjc7BL4d+SdAhcueG7NnlcnCw7EjmigzYPIB7z+8BkDVVVr57O6qg0ty5MoEdZPWS7xy3z8GdO9IsbaBLl9i3TTDDhunl3dasgZ07AalQGZh/fD4vwlSbQ2vx3nt69sru3bLViEIRFmb+gOCIQYwGlKLgqLRooS+ehgUnFiQoqFHTzK0KrhincPDmQaYf1B18E+pPkLUCXryAb7/VN+zdG4KC7CBh/Jg92zwpw1Bc0SIUKmQeUTdgAAhB9ZzVyZVaRks+fvmYZWeWWfCkClMCA6FBA32srAoKkDVTDH1AMmaEpk3tKk6cKEXBUTFRFOr/BwSHMP9YworGu3KcQkRkBB+v+hiBjN14J+87NCvYTK6cNEk6/wAyZIBevewk5ZsRAmbM0MdJDmKMicGD9Ufa7dthwwY8NA8+KKnnX/52+LeY91VYBFP3w9y57pOyrIgd0yDGLl0gWTL7yfImlKLgqOTPbyyx6BsulYWEBjWaKgq7d+tdyVyBXw79Yozb8PH0YdI7k2QA48OHsqCSgUGDpOvBQTl6NIDz5+VyQICVUqNy5zbXQKKsCp1LdDb2gNh8aTMXH120wskVIFvAp0kjly9fNnqAFG7Kf//JtEiQ1t8PP7SvPG9CKQqOTDT3w9E7Rzlw80C8d8+cWS9A+OqV3jTR2bkTfId+m/Q+Df2r9idP2jxyMHIkPH4sl/Pls9IjuuVYtUrv+NSuHfj5WelEAwfqXTIPHoS//yZrqqzGzpKAKutsRXx8oE0bfaxKOrs3v5iEnDVoIMPSHBmlKDgyJopCo3PgEwY/H0xYhLorxin02diHJ6+eAJAnTR76VI6qlXD1qnQ7GBgxwqHteQ8fwrZtgcaxVXWaLFng00/18bffQkSEWbOoWUdnEREZYUUh3BtT98PixbIXi8L9ePVKFlcz8PHH9pMlvihFwZEpWhTyyCdl/1CofRH+PPknT14+ifchXC1OYfuV7cw5qkeDTW4wmeReUU/K330nv4UA5cqZKVqOyPz5EBYmv4KlS9ug43Xfvrob5uRJWLCAdwu8S6CfVFauP73O+gvrrSyE+1K+vPQoguzq+vffdhVHYSeWLoUHD+Ry9uxQv7595YkPSlFwZDTtNffD87DnzDs2L96HqF5dz447cACexF/HcDjCIsL4ZNUnxnHLQi2pnzfqW3bsmHk4+ejR+oU7IEKYp0bZxEOSPj307KmPBw3CO1KjQ7EOxikV1Gg9ojdsU9kP7sm0afpyt26y1LejoxQFR8dEUWh8FrwiEhbUmDat/qQaGSmD3p2VCfsmcPLeSQBSJEvBT/X03g707as3SmjYEN5+2w4Sxp8DB/QeHH5+0LatjU7cs6ceVXfxIvz+O11K6e6H5WeXczfkro2EcT9MM1U3bICbN+0ni8L2nDypB7J6eSWh8ZuNUYqCo1OmDGTNCkC6F/D2ZTh+9zj7buyL9yFcIU7h2pNrDN462DgeUn0IWVPJ94UtW2QxIZCPbT/8YHsBE4ipNaF1a0iVykYnDggwr1g5bBiFUuaiYtaKAIRHhjP36FwbCeN+5MgBNWrI5chI6X5SuA+mn3eTJpApk/1kSQhKUXB0PDzMyvC2OC3/JqTsrivEKfRY14OQsBAAigQV4YvyUa2iozd+6tQJihSxg4Tx59kzWGDS58vmiRmffSYrvADcuAGLF5sFNf52+LcE9xZRxB9T98Ps2bohTOHaCGHeyLZDh9i3dTSUouAMmCgKzU6DRyQsPLGQxy8fx2v3qlX1ejvHj8NdJ7Ms73+4n6WnlxrH0xpOI5lnVDbD4sV6ferkyWHoUDtImDAWLoQQqfOQI0cIFSvaWAA/P/jqK308fz7/K/w/UiRLAcDp+6fZe32vjYVyH1q00NNgT56EI0fsKo7CRhw7ppfvTplSb+7qDChFwRmoUsVYgjhjCFS8JlsExzeoMUUKqFBBH2/dagUZrcSpe6cYd26ccdy5RGeqZK8iB6Gh0L+/vvEXX0C2bDaWMOGYuh0aNrxln5jLtm31YM+NG/F/FELrwq2Nq1VQo/Xw9zfv1aVqKrgHS5boy+++q5c1cQaUouAMeHqaFQI3dT/E10TsjO6H+cfmU/bXstx5dQeA1MlTM6r2KH2DX36BCxfkcpo05r53B+XYMdi/Xy57e0PdunfsI0i2bFCtmlyOjIQ//zQLalx4ciHBocH2kc0NMHU//PGH63Z3VUiiux1atrSfLIlBKQrOgmmcwhkNBJy4e4I91/fEa3dnCmh8Gf6Sj1Z+RPtl7XkeJqvS+Hr5MrvpbIJSRDV3evbM3M3Qv78eze/AmPZ1aN4cAgLseIdo105fnj+filkrUjC9LOUZHBrMopOL7CSY61OzpqyBBXDvHqxbZ195FNbl5Ek4e1Yup0gB77xjX3kSilIUnIUaNSB1agCyPxaUjkqrim/76fLlwddXLv/3nyxi6IhcfHSRyr9XNgvWzOabjX1d99G4QGN9w7Fj5S8syKoln31mY0kTTni4nYMYo9OypTRrABw8iHb+/GtBjQrr4Olpniqp3A+ujanboWFD/bfYWVCKgrPg7Q2N9Rulwf2w8ORCnoU9e+PuPj4yqNGAI1oV/j7zN6V+LsW/t/41zrUu3JrppaZTNENRfcPbt+HHH/XxsGFO4fDbsQPu35fLmTPraXJ2I00a8/7H8+fTsXhHvDxk5Ovua7s5fe+0nYRzfUzdDytWwKNH9pNFYV1MFQVnczuAUhScCxP3Q9tzPiCkmX79nfiV3XXUOIWwiDC+Xv81zRY2M/ZwSOaRjMnvTGZBiwX4eUXrlDRkiJ42ULSouQndgfnrL325WTOZ+Wp3orkfgvwCeTf/u8ap3w//HsNOCktQqJAskwIyLneR8vS4JKdPS9cDSEuCqW7uLDjCT5UivtStKx1cQI67rygclea48tbKeAU1Ro9TcIT87RtPb1BzTk3G7hlrnMsRkIOdH+zk03KfytbRppw7Z542MGqUU9RAjYw0VxQcpg1Fo0Z6tacLF2D/frqW0n0is4/OJjQi1E7CuT7RayooXA9Ta0KDBsafcKdCKQrORDR19L2zspbA5eeX2X3tzT2kS5Y0hjlw86YeXGMvNl7cSMmfS7Lz6k7jXMN8Dfm3+7+Uy1Iu5p3694eIqA6HNWo4R0cVYN8+vVxv+vTmbiC7kjy5udYyfz718tQji7+MtLv3/B4rz620k3CuT5s2eo2TPXvg/Hn7yqOwPM7udgClKDgfJj/qHS/6G5fjU6nR01M2iTJgrziFiMgIhmwdQt25dbn3XAYkemgejKw1khXvrSCtb9qYd9y7V7ZeMzBqlEM3fjLF1JrQpIl+c3AITN0PCxfiGSnoXKKzcUoFNVqPwEAZ3GZANYpyLc6dkynRIHVy08/amVCKgrPRoIGMTASyXX5Inqh2pYtOLuLhi4dv3N3ecQr3Qu7R4I8GDN42GIH0fWRMmZHNHTfTt0pfPLRY/iWjl2r+3/+gbFkbSJx0hDDXbxzG7WCgenW96Pzdu7BxIx+U1LvVrP1vLTee3rCPbG6Aqfth7lzpplK4BqbWhPr1ZbEtZ0QpCs6Gv7+MVYjii+uZAXgV8SpezXxM4xS2bLHtj9Lua7sp+XNJ1l/Qgy+r56zO4e6HeTvnG7o9rlol0wZAPo4PH25FSS3LkSNw6ZJcTpXKXFlzCDw94b339PH8+eROk5saOWVaRqSIZNaRWfaRzQ1o2FAvAXLliv5vrnB+XMHtAEpRcE5MHknbnPM2LsenUuNbb+n9gB49sk2deSEE4/aM4+1Zb3Pjmf5k2r9KfzZ02EDGlBnjPkBEhHnVxe7dIW9eK0lreUzdDu++azQIORam7odlyyAkxKymwu9HfidSqEdda+DjY66nqaBG1+DCBTh8WC57e8vvvrOiFAVn5N13jU7uoJOXyRss7zyn7582CwyMCU0zf6K1dpzC45ePabGoBb3W9yI8MhyAtL5pWdV2FcNrDTfm7MdFxnXr9PyilCnhu++sKbLFcWi3g4GSJaUWCTL1dMUKmr/VnACfAEAWwtp2eZsdBXRtTN0PixfD8+f2k0VhGUytCfXq2bCVvBVQioIzkjatWbWer6/mMS7HJ6jRFnEK159eZ9CWQbw15S2WnVlmnC+XpRz/dvuXBvnimUx86hS5fjMJpvv6a2ODLGfg9Gn5Atkx0GE7xmnaazUVfJP50q6oPqeCGq1HuXKQP79cDg6Gv/+2qzgKC+AqbgdQioLzYvJo2uik3i9gyaklPHj+IM5dTeMUduyQxV4sQaSIZOPFjTRf2Jyc43MydPtQbgffNq7/vNzn7Hh/BzlS54jfAVevhgoV8HkYFaSZIQP07GkZYW2EqdvhnXf09sIOSdu2+vLatXDvnlmjqKWnl8a7tbkiYWgadOqkj5X7wbm5dAkOHpTLyZKZFdV1SpSi4Kw0bWpMDcx06j/qpiwOyKDGOUfjzrHKmRNy5ZLLISF6N8PE8vDFQ8btGUfByQWpM7cOy84sI0JEGNdnTJmRRS0XMfGdiXh7esdxpCiEkL0cGjWSzZ9A3mHnzJGuByfCKdwOBnLlgkqV5HJEBCxaRKlMpSiZsSQgq4D+cfwPOwro2pj2fti4EW6oRBOnxfR7X6eOXr/GWVGKgrOSIQNUqQKAJgQDH+q9EOIT1GiJbpIHbhzg/eXvk2VcFnqt78X5h+bVYmrkrMGilou4+tVVWhVuFb+DvnwJnTtLF0PUNbzMkAF27TLL9nAGLl0yD2ZyihzqaO4HwCyocca/M6LvobAQ2bPrHsXISNl+WuGcuJLbAZSi4NyYPKJW3H8Lf2+ZpHv2wVl2XI07xyqxcQrPw57z++HfKfNLGcrNKMesI7N4Gf7SuD6VTyq+KPcFpz45xeZOm2lVuBXJPJPF7+C3b8tfStOqM5Urc2jaNChRIv5COgimboc6dZwkmOl//zMvFXjxIm2LtsXHUwbMHr59mMO3DttRQNfG1P2gii85J1evykqsIL9KTZrYVx5LoBQFZ6ZZM+Oi19ZtfJhLV13fFNRoqijs2fPmKOuz98/SY20PsozLQpcVXTh065DZ+pIZS/Lru79ys+dNJrwzgbcC34r/dYB89C5bVlZfNPD++7BpE2GGJHMnw9T8aNLPy7FJn9484vKPP0jjm4YWhXSlVAU1Wo/mzfVGqCdOyJbwCufC9Htfq5aMPXd2lKLgzGTPrlcnDA/ni7u5jKuWnFrC/ef3Y901QwYoXFguh4XBzhiyKsMiwlh6aim159Sm4JSCjN833iyYzcfTh47FO7K3y14OdTtE11JdSeGdiI4nixdD5cpw/boce3jAuHHw228OWnTgzdy8KRUwkPWMnOqpIrr7QQgz98P84/N5EfbCDoK5Pv7+0vpkYPly+8miSByu5nYAcKSK84rE0KIFHDgAQI5NBynbqCwHbh4gNCKU2Udm06tSr1h3rV4jnJMn5b/A+AXH2JVsKVeeXJGvx1e4/vQ6YZFhr+2XJ00ePi7zMZ1LdCadX7rEyx4ZCUOHyrbRBlKlgoULnabZU2ws0zNCqV4d0iXhbbI5jRvLFnchIXDmDBw+TPWS1cmVOheXHl/i8cvHLDuzjLZF277xUIqE06QJ/POPXF6+HHrF/hVWOBjXr8PuqP58np4y5twVUIqCs9O8uV61cN06Puv9I51uSsXhl39/oX7e+sYbv0EJuPz4MlceX+HW/XLA3wCsWf+KNTmHxnoaD82Dd/O/yydlP6F27tqx92SILyEh0iFraqfLm1f+QhYsmLRjOwBO6XYwkCKFdGvNmyfH8+fjUaoUH5T8gG+3fAtI94NSFKxDo0YyoUkIGcN7/770CCkcH9O4pBo1XOdzU4qCs5MvH8G5c5Py4kV49Yr/XfPnM29/noU+49yDcxSZViT2fXNsBS0ChCfcKgUvUoPvY7NNsgdkp2OxjnQr3Y1sAdksI/O1a/Kp1bR+dO3a0pLgAg69+/dhW1QRQ00zCyVxHtq10xWFBQtg9Gg6l+jMoK2DiBSRbL60mYuPLpI7TW77yumCZMgAFSvKJ9PISFi5UiYCKRwfV3Q7gIpRcAnuVatmXE6+fBXti7WPY2sdD79nJMt6XA6EJy38JjK94XTWtFvDqU9OEdwvmCtfXWFYzWGWUxL27JFxFaZKwuefw5o1LqEkgDQXG5ptVaqkN2Z0KmrX1itg3roFW7eSNVVW6ufVXUIzD8+0k3Cuj2lMi4pTcA5u3dJjvTw8nPQBIRaUouAC3K9aVR+sWsXAsr0oGlQUH08f8qbNS61ctfigxAcMqT6EWU1msaXTFi5+cZGXA17Sq10J466Z73ege5nu1M9bn7cC30pcYGJczJ4tHfZ37sixlxdMnw4TJ+opeS6AqfnR6dwOBry8oHVrfRxDTYVZR2cRERkRfU+FBTBVFNavhxcqdtTh+esvY+kX3n7bqSrNvxGb/zprmlYImARUBB4DM4AhQog3/uJomtYc6AcUAZ4DB4AWQogQqwnsBITkygX58sH58xASQua9Jzn28TGEEGhR1Rtjo2ZN+OEHuWy1BlGG7o9jx+pz6dJJO1316lY6qX148gQ2bNDHTqsogHQ/TJokl5cuhalTaZS/EYF+gdx7fo/rT6+z/sJ63sn3jn3ldEEKFJCvs2dl6vLGjc7dfdAdcFW3A9jYoqBpWhpgIyCAJsBQoBcwJK79ovbtCvwBrAHeAboC51FxFtIRbnpHioqke5OSADIr0TuqqvLJk7LmkUV5+lTGI5gqCYULy7rRLqYkgPQnh0UlipQuLctlOy3lykGeqIZjT5/CypV4e3rTsbje6nDGYVWp0VrYy/0QERnBwZsHGb1rNN+f/p5+G/ux+vxqnrx8YjshnIw7d2D7drkc/efYFbC16+EjwBdoLoTYIISYjlQSemqaFmvdOk3T0gM/AZ8LIb4TQmwVQiwTQnwuhFD/vWDeSGDFinh3evLzk4FTBrZssZA8t2/DiBFQpIhs7mTg3XdllFZu1wyCcwm3g4EYOkqCufthxdkV3A25a2vJ3AJTReGff6RhzhoIIThx9wQT902k6Z9NSTc6HWV/Lcs3G79h091N/LDrBxr+0ZA0o9JQYnoJPl/9OYtOLuLWs1vWEcgJWbZMj0uqWhUyZrSvPJbG1orCO8A6IcRTk7k/kcrD23Hs97+ov6qnWmyUKQPZogIOHz+GrVvjvatp34cktZ2OjIR166TSki0bDBggMxwM9O0rv1FOUcs44YSEyJhMAw7fBCo+mCoKq1bBw4e8FfgWFbNK7TI8Mpy5R+faSTjXpnx53c99965eFjipCCE4/+A8Px/8mTZL2pBhbAaKTivKl2u/ZPnZ5Tx5FfOzl0Bw9M5RJh+YTOslrck8LjN5J+bl/eXv8/vh3zn/4Pwbe8y4Kq7sdoAEKgqapjXStCQl0BcEzphOCCGuIuMN4kqeLw+cBbpomnZd07QwTdP2aZpWKQmyuBaxuB/ig2k550TFKdy6Ja0HefLIQkl//QXh4fr6tGllqt3IkbIKiYuydq0edFaokPQxOz3580slFKRPJeoX0dSq8Nvh39z2BmFNPD3N4xKS4n649uQas4/MptPfncg+Pjv5J+fno1UfsfDkQu49v/fa9plSZqJd0XZ8kfcLvir/FaUzlY6xdsqFRxeYdWQWXVZ0If/k/GQel5lWi1sxcd9EDt867BbBrvfumVtiXeIBIRoJ9e8vB+5qmjYHmCWEOJ3A/dMgAxij8yhqXWxkBAoAA4E+wIOov2s1TcsnhLiTQDlckxYtYMIEufz33zB1arxuzGXL6oX4Ll2SL0Mb6liJjJRRe7/8Il0dpoqBgapVoXt3KZehgL0LY+p2cKkfi3bt4OBBuTx/PnTrxv8K/48v135JSFgIp++fZu/1vVTMVjHu4ygSTJMmspI5SEVh1Kj47fc87Dn/nP2HzZc2s/nyZv57GHfTiHS+6aiRqwY1c9akZq6a5E+XH03T2Lp1K9WjYomevXrGnut72HFlBzuu7mDfjX1mDeEAbgffZsmpJSw5JRXKVD6pqJStEu8VeY/2xdonvVCbA/L337rboXJlyJzZruJYBS0hTwKapuUE3gc6AtmB/cDvwMJo7oTY9g8DegshJkSbv4FUPAbEst8GoDbwjhBibdRcKuAKMFkI8W0M+3QDugEEBgaWXrRoUXwv0+kIDg4mZcqUEBFBpVat8H70CIDD48fzpHjxeB2jb9+i7Nsn6wz37n2Ghg1jjmr0fvCAjGvWkGnVKnxjiHwMS5WK23XrcqtRI57nyJHIKzLHeH0OTGioRvPmlQkJkbr3r78eIG/eNyfjOMO1eT98SMVWrdCifg33/PknrzJkYMzZMay+LeNP6meozzcFv3ltX2e4vqRg7et79cqDpk0r8/KlVPhnz95H9uyx50oKIdj5YCeT/pvEvVevWwoM+Hn6UTygOCXTlKRk6pLkTpE7xpt4XNcXGhnKuWfnOP7kOMeeHOP4k+OERMT+P18ioAS98vciq1/WWLexNZb4/L7+uhgHD8oaMJ9++h8tW163hGhJpkaNGoeEEGUscjAhRKJeQE1gLhAMhEQt13jDPneBQTHMBwNfx7HfQmSmRPJo8xuBpW+SNX/+/MKV2bJliz7o3l0Imc4rxBdfxPsYY8bou733XrSVERFCrF0rRLNmQnh66huavqpVE2LePCFevLDINZlidn0OysqV+luRO7cQkZHx288Zrk0IIUTduvoF/vCDEEKIvdf2CgYjGIzw/d5XPHrx6LXdnOb6Eoktrq9ZM/2tHzUq9u0uPbokGv3RyPiZmL58v/cVdebUESN3jBT7ru8TYRFh8Tp3Qq4vIjJCHL19VEzeN1n8b/H/RKaxmV6Tw2eYjxi5Y6QIDQ+N93GtSVI/v/v3zX8Sr161jFyWADgoEnl/j/5KtB1ICLFZCNEByA8cAtoBGzVNu6RpWg9N02Jya5whWiyCpmnZgBREi12IxukoRSF6vp8GRCbyElwTU5u3aQWQ2BACXr6kVrlnxqnNG8IRx47LZlPDh+uxB8uWmYdep00LPXrAqVOyZnG7dm7hYoiJ6G6HeGSmOhcxZD+Uy1KO4hmkxepF+AvmHZtnD8lcnjelSYZGhPLDzh8oNKUQK8+tNM4H+gXyXbXv2NZ5G4++ecT6DuvpW6Uv5bKUw8vD8lnlHpoHxTIU49Nyn7Kw5UJu9LzBhS8u8E3lb/DUpEXkVcQr+m3qR7kZ5Th089Abjuj4LF+u/yRWqKDHk7saiVYUNE17W9O0WcggwyLAFKAusBiZ8jgnht3WAPU0TfM3mWsNvAC2xXG6lUiloIbJ+QOA0sDRxF6DS1K9OqSJCve4fl3mwpcuLdMU8+aV/8lBQTLzwMdH1hr19aX42wGk5QEAd+57cap4G7nvwIFw+bL5OapVk8GJN27IdtBvvWXTS3Q0wsPNf8BdKj7BQLNm4Osrl48fh+PH0TSNbqW7GTf5+dDPKqjRCjRsKL+mICug3zGJyNp+ZTslfy5Jv039eBEuXRIaGh+V/oizn51lSI0hVMtRDR8v27dr1zSN3Gly80PtHzjw4QFKZSplXHfk9hHKzShHnw19eB723OayWQpXz3YwkNCshxyapn2nadoFYDOQDRkHkEnImgabhBB9gE7IgkrRmQ68Av7SNK12VBzBYGCcMIlx0DTtP03TfjOMhRAHkYGUv2ma1knTtIbACiAMqaAoDCRLJgscGTh4EP79V1ZTunBBKg/37sGzZ2a1FjwQ1EAP3d1MTcwwWA9On3Z760F0tm+HB1LHIksWGRzqcvj7m/9fRVkV2hVth18yPwBO3D3B3ut77SGdS5M+PVSpIpeFkDUV7oXc4/3l7/P2rLc5de+UcdviGYqzu8tupjWaRhrfuOLD38C1a/DNN5T54AP5qNy2rXxo+P13mXp99WqCCjuUzFSSfV33MabOGHy9pMIZKSIZs3sMxaYVY/Mla5WFtR6PHsmKmQZcWVFIqP3pInATmAX8LoS4FMt2J5GBjmYIIR5pmlYLmAz8g8yA+AmpLESXK3q4fntgDDAO8AN2ATWFEI8SeA2uz+efyx/ymDIRYsLbG3x8qCkOsDRY/rdv8m/K5/l2y8ohbdu6TeZCYojeUtoj0XY6B6ddO9nhE+CPP2DECAKSB/Bekff47bDU638+9LPKfrACTZrolf8mzbnKNw9L8vDFQ+P6lN4pGVZjGJ+V+yxpboUDB+Cnn2DRIoiIICXINKiYijh4e8vSo7lzx/zy9zfb3MvDi96VetOsYDO6rexmVA4uPLpArTmyH83YumOTpuDYkBUr9CqsZcuChWK3HZKE/ke9C6wVQsQZFyCEOIeJmyDaulMQ/XH1tW1yxjAXDHwc9VLERenScOWKfPpPnly6GHx8Yl729jbe2WqdxRhBstWjFhH7D7ly2QOLEBkpQzcMOH01xrioV09alh4+lE+cO3dCtWp0K93NqCgsPLmQn+r95DQ/9s5CkybQq5dcPrYnEKq+hKjS6y3easH4+uPJmiqR2QQREfKuN26c3v4wPoSGwrlz8hUT6dPrSkOzZtCqFWgaedLmYWOHjcw8MpNe63vx+OVjAH4/8jurzq9icoPJtHirRbxK0NsTd3E7QMJjFFoCMepNUW6J35MuksIiZM4sSy5WriwL5hQtKhtHZc8uG94HBEhlweTxN39+PQf4yRPpsVDEzd69st4UQGCgLB3hsnh7w//+p4+j3A9lM5elRMYSALwMf8ncY6pSoyUJDg1m+oWvIeiEnAj3hQt1yZU6F6varmLJ/5YkTkl49kx2bs2fX2q40ZWE6tU5MWyYdDXOnAnffiutShUqxK814v37sqfLn3/KTqTNm8s5ZPzCByU/4PSnp2lZSL/L3gm5Q6vFrWi2sBk3nt5I+DXZiCdPZFdPA0pRMKcTEBjLuvRR6xVOiqaZl3O2WjdJF8LU7dC0qUsXnpSYZj8sXgyhoWiaRvfS3Y3Tvxz6RQU1WojlZ5ZTaEohxu4ZCwX0iNmij77lxCcnaJCvQcIPevUqfP21DGz+8ku4eFFf5+UF7dvDoUOwZQv3q1SRwcudO8PQoTKI2RBR+ewZHDsmKw6NGweffQYNGkDBgtJaGZ2//5YPLOvWGacypszI4laLWdZ6GZn99UpFy88up9DUQvx88Gci4zZg24V//tFDvEqVctnWNUYSqihoyDTFmCgCxF7hQ+EUmJZzTlLfBzdAiNfjE1yeSpV0Z+yjR8bmFm2LtiVFshQAnLx3kt3XdttLQpfgyuMrNF7QmKYLm3LtaVS/FBNF4eahUnhrfgk76P790KaNvKuNHSsfiw2kSQP9+skMp7lz5d3vTaRMKW/8TZrIQOdJk2Q/kNOnZW/s69dlYMXHJt7i27dlqvWXX+r1zoGmBZty6pNTZgrn01dP+WjVR9SYXYNzD2Jxb9gJU7dDq1b2k8NWvFFR0DTtS03TLmqadhGpJPxtGJu8biIrNK6ytsAK62KqKOzcCa9e2U8WR+fwYRkKAtKTUzPOyBsXwcNDBrcaiHI/pPJJxXtF3jNO/3zoZ1tL5hJEikh+2vMThaYW4p9z/xjn0/ulZ+Ynn5Epk3xOe/BANmF9I+Hh8q5WubLsMrVwoXm2Qv78stT7tWuyX0uWLJa5EA8PeayqVeXxV62SLk8DEyfKCMCjenZ7QPIApjeaztZOW8mXNp9xfvuV7RSbVowxu8Y4hKXq6VPZ18WAS6ZDRyM+FoVTwFLgL6RFYUvU2PQ1E+gMfGIVKRU2I3t2WW4BpMK/V2W7xYqpNaFxY+nCdwtM3Q8rVhifTLuX0Z8GF51cZBaVr3gzd0Pu0vCPhvRc39OstsCHpT7k7Gdn6VyyI40b6wF+cTaJCgmB8eNlXFKrVq9rFTVqSPv56dPyiT9FCsteTHQaNJBuCtMuVydPylotP/6oN0sA3s75Nkc/Okq/Kv3MCjX12diH0btGW1fOeLBqlf4AVby4fItdnTcqCkKIDUKIr4UQvZGFlL6JGpu+Bggh5goh1POnC6DiFOKHaTVGt3A7GChcWP5CgvzFjHojymQuYyyq8yrilWo/nQA2XdxE8enFWfuf/qhaNKgouz7YxS/v/kJaX9lLIHqVxhgfsC9ckJlPPXqYF0tLlgw6dpSmsM2boVEj2+byBgVJoadP14t3hYZC795Qp450VUThm8yXEbVGcKjbIUpnKm2c77upr7HhlL1wN7cDJDBGQQgxRAjhuKGoCoug4hTezKlTcCaq6Lifn8wcdCtiKOkM0K2UqtSYEMIjwxm4eSB15tbhdrDeZO3rSl9zsNtBKmWrZLZ9zZoyNACkPnDqFObs2SOzEs6e1efSpoUBA6SfbPZsKFHCOhcTHzRNdpQ9fFhvXw5ScSlWTAbImlA8oywg9XaOt41zHZZ1YP+N18r02ITgYFi9Wh+7eraDgfjEKCzSNC2PyXJcr4XWF1lhbWqYVMDYt09+ORTmmLodGjTQH5Dchvfe0xtabN4MN28CMqgxpbe8k52+f5oTT0/YS0KH5+qTq1SfVZ3hO4YjomLEA/0CWdNuDaPrjMbb83Vflo+PjAU0YOZ+WLxYahJRKYj4+MhYgGvX4PvvIVMmK15NAilQQLpDBgzQrRqPHsn0286dZSBAFN6e3vzV+i9j3MLL8Jc0XtCYq0+u2lzs1avhZVRn7SJF5GW4A/GxKAQCyaKWg6LGsb3ikVyrcHQCA6VyDzIWKiE1WNyF6E2g3I6sWeHtqKc8IWQlP8Dfx5+2RfRgx39u/hPT3m7P32f+psT0Euy6tss4VzNXTY5+dJT6eevHsWcMTaKEgNGj5U3WcBdLl04qcJ9/Lk1ejkiyZFKB2brVvKyhweqxS39v0vqmZVXbVUYXzJ2QOzT6oxFPXz3Flrij2wHiF6NQQwhxJmq5etQ41pf1RVbYAtM4BeV+MOfiRThyRC57e8umPW7Je3qWg+kvqGmjqK33tvLg+QNbSuXQvAx/yeerP6fZwmY8eimrz3tqngyvOZz17deTyf/NT/0NG+r1Ovbvh5sd+8I33+gb5M8vo5ArVYr5AI5G1aoy+6F9e33u0iVZv+G774x1kvOly8ey1stI5iGfW4/fPU6bJW0Ij4xnqfok8vy5DGQ04C5uB0hC90iFa2Map7B1q93EcEhM3Q51675W0t59aNZMv2Pt2iW7iQKlM5c2BqCFiTBVqTGKs/fPUmFGBSYfmGycy5YqG9s6b6N/1f54esSvWleaNLoxB+CfeY/1QdWq0qRvSF1yFgICZP2GBQsgdWo5FxkJw4bJjljnzwNQLUc1ZjSeYdxtzX9r6LG2h01EXLNGKgsgG+YWKmST0zoE8YlR+CQhL1sIrbA+VaroLuh//zVzGbo9bu92MBAYKNuaGzB5Y0wL56igRph9ZDalfynN0Tt63YBmBZtx5KMjVM5eOcHHa1JN74W33NCot21b2LBBuh2clTZtZBql6f/V/v1QsqTsXAl0LN6RgVUHGldPPjCZSfsmWV20f0y8aO5kTYD4WRQmJ+Bl/U9LYRNSp5bfTZCKvYpTkFy/rteW8PQ077zslpj+YppErLcp0sYY1Hjm/hl2XN1ha8kcgmevntFhWQc6L+9MSFgIAD6ePkxpMIWl/1tq9LkniMOHaTJVT7PZRC2e9RkmyyvHVDrZ2ciWTfo7R4+WcQwg60J06WJUFobUGELrwq2Nu3y17itWnbNevb/ISGMRUkBmlroT8YlR8EjAy9Ur3bsVpubNbdvsJ4cj8fff+nKNGjLzzK1p1kyPWt+509ghy9/Hn3ZF9RRKd6zU+O+tfyn1SynmHZtnnCuQrgD7uu7jk7KfJK474qpVULUqOe4eoDhHAAjFh7VlBuomQFfAw0P2o9i3T9r5DXz0EezYgYfmwcwmM6mQtQIgK1q2WdqGo7ePxnLApHH4MNy9K5cDA80zO90BFaOgiBVTRUHFKUhM4xPc2u1gIEMGGXQGMvo+FvfDklNL3CaoUQjBxH0TqfhbRf57+J9xvnOJzhzqdojiGYsn7sBTpkgTVoi0TDTx0ZsrxVml0ZkpWVK6HgwFvsLCZHWzS5fwTebL363/JmfqnIDsstloQSNuPbtlcTFMayfUq2fbOlWOQIIvV9O0IE3TRmmatknTtHOaphWOmv9S07SKlhdRYS+qVtUfUg4dks3i3Jl792SPG5DvS9OmdhXHcTDNEzPJfiiZqSQF/GWieWhEKLOPzra1ZDbnwfMHNPmzCV+u/ZLQCNleMKV3SuY1m8fMJjNJ4Z2IUskREdCzp+zOaCh1nDMnTebp7/uqVcbkANcjZUqpCRlaW9+/LxWmZ8/IkDIDK99bSSqfVABcf3qddxe8S0hoiEVFMHU7NEhEw05nJ0GKgqZp5YDzQAvgMpAHMDjFMgG9LCmcwr6kTavXU4iIiGcTGhdm+XL9d7pyZciY0b7yOAzNmuka5fbtsgVxFO9m0mv7u3r76Z1Xd1Li5xJmzZxKZSrFv93+pV2xdnHsGQfPn8s4kJ9+0ufKloW9eynZIjfZssmpx49hhyuHgeTIAcuW6Q1VTpyQwZsRERQOKsziVouNfSEO3TpEh2UdLNae+v59PS7Jw0NmOrkbCbUo/IRsCpUf6I5sEmVgP1DOQnIpHATlftBRbodYyJRJpsmA1KSWLTOuqhlUE39vmT969sFZtl/Zbg8JrUqkiGTkjpFUn1Wd60/1fgVflf+K3R/sJl+6RHYNun1bRv+bBsY0aya/iBkyoGnmwbQu634wUKkS/PqrPl65UrbGBurmqcvkBnra6bIzy+i3sZ9FTrt+vd5To3x5504qSSwJVRRKAVOFEJFA9EeDB6jKjC6HaZaSOwc0Pn1qXniqWTP7yeKQxOJ+8PX0pX0xvZCOqwU1Pgx9SP159em/uT8RQrZvTuublhVtVvBT/Z/w8UpkFsKpU7Jnw4ED+lyvXjKzxKTSYryaRLkSHTtCnz76eMwYmDULgI/KfESPCnpNhdG7RzPj3xkkFXd3O0DCFYUnyFLNMZEbuBPLOoWTUrWqvnzggDGOyu3YsEH3AZcsaV5xVoF5+8wtW2RARxSmlRqXnl7K/ef3bSmZ1dh8aTMfHvqQDRc3GOcqZ6vMke5HeLfAu3Hs+aYDb5ZPz1euyLGHhwxkHDtWL3AVxdtvQyrpnufKFVmCwOUZMcK8XXX37sZyz2PqjOHd/Pq6j1d9zKaLiS8tGxkJa/WGnrzzTqIP5dQkVFFYDgzRNC23yZzQNC090Bv4K+bdFM5K+vSy+QnIvg/uGqdgWmzF3XKo40WWLDJwA+Svq4m5vETGEpTLIr2SoRGhzD7i3EGNEZERDN46mNpzavMw9KFxvl+VfmztvJVsAdkSf/Bly+Td6MkTOU6RAlasgE9irmXn7W3+lOvy7geQytL8+VC0qByHhkoT3+XLeHp48keLPyiRsQQgu3O2WNSC0/dOJ+pUBw/qPbYyZNBry7gbCVUU+gJPgVOAwdk4HTgLvAC+s5xoCkfB3d0PERHmNd7fTcLDoksTS/ElME+V/OVf5w1qvPnsJrXn1mbItiFmHR/XtlvLiFoj8PLwSvzB58yRLpxQmS1B5syyNsUbmom81iTKHfD3lwpUYJSB+949YyZESu+U/PPeP2T2zwzAk1dPaLSgEfdC7sVxwJgxTYusX9/90iINJOiyhRCPgArAp8AVYCNwCalAVBZCuHkCnWvi7oWX9u/XnyoyZoTSpe0rj8NiGuG5eTM80OsmtC7c2pjCdu7BObZe3mpj4ZLOuv/WUWJ6CTPZS6YuyZGPjlAvb73Yd4wPU6ZAp05SKwXIlw/27JFdFN/AO+/oBQz//Vd2lXYLcuaUdTsMF3/8uGwsFRlJ1lRZ+ee9f/BLJuM5Lj66SLOFzXgZ/jJBp1DxCZIE60dCiFAhxG9CiLZCiLpCiDZCiF+FEK+sIaDC/hjq6YAslGZojOIumLodGjZ036eKN5ItmwzAA3nDM3E/pPBOQfuizhnUGB4ZTr+N/ag/vz73nsunUg2NwW8PZkyxMcYn10QzcqSskWCgWDGZ65g9e7x2Dwgwt/qtWJE0cZyKKlXgl1/08YoV0L8/IFNT/2j+B1pUct6ua7vosqJLvK1Zd+/qsaQeHlCnjkUldyrUT57ijQQF6Z3SwsL0nGJ3YeVKfVnFJ7yBWLIfwDyo8a/TfyXKFGxrrj25RvVZ1flh1w/GuYwpM7Kp4yYGVR9kzN1PFEJA377GGxsgFa2o9MeEYFr8y23cDwY6d4bevfXxqFHSjQM0KdiEsXXHGlf9cfwPfv33V+LDunV6FkmlSrJrp7sSn+6RkZqmRcT3ZQuhFbbHXespXLkiLZog++2481NFvDB1P2zciJdJ29HiGYtTPkt5AMIiw5h1ZJaNhUsYK8+tpMTPJdh1bZdxrm6euhz96Cg1ctVI2sEjI+HTT+VNzUDNmjK9JhF3JNN6Clu36rGQbsMPP5hr8R9+aIy87lGhB91K6UrqNxu/4U7wmxP0lNtBJz4WhS9MXr2Am8A5YAzwNTAWWa3xJqoyo8virgGNptaEmjVlELoiDnLkgHJRddfCw0kfLU0melCjparnWZLQiFB6revFuwve5eELmdXgqXkyouYI1rRbQ1CKJJaLCQ+X8QjTpulz774rI2ZTpkzUIbNm1WNnwsLMb3JugSETonBhOTZkQly5gqZpjK8/njxp8gDw+OVjeq7vGefhIiKkRcGAu6ZFGohP98jJQogpQogpQHZgH1BICNFXCDFOCPEN8FbUfC7riquwF9HjFF4mLCbIaVFpkYnAJPshMJr5qXWR1gT4BADw38P/HC6o8dKjS1SdWZVxe8cZ57L4Z2Fr5630q9oPDy2J3tqXL+X7M0/vKEnbtrLsZ/LkSTq0W2Y/mJIqlfzCpk8vx3fvSlNLcDC+yXyZ1lBXzP44/gfrL6yP9VD798PDqMzXTJn0nlTuSkL/6zsCv4po0SBR41+B9jHupXB6MmaEArK/D69euUecQnCwrB1kQCkK8cREUUhz6JBsRBCFXzI/h63U+Nfpvyj5c0n239hvnGuYryFHPjpClexVkn6CkBBpOTC9i3frJv3phsj9JGCqKKxerWdZuhW5cplnQhw7Bh06QGQkdfLUMWt9/vGqj3kVEXMMvmla5DvvuFYH78SQUEXBE2k9iInCiTiewolwN/fDhg36j22xYvEOQlfkymW0g3uEh5ubZTB3Pyw7vYy7IXdtKl50wiPD+Xr917RY1IInr6Rz38vDix/r/sg/7/1Der/0ST/J48eym9DGjfrc11/D9OmvVVtMLEWLyoxBkCXH3SmWyIyqVeX7auDvv2HgQADG1RtHmuQyBuTio4vMvTo3xkOYKgruHp8ACb+xzwdGaJrWW9O0/JqmpY76+zUwPGq9wkVxt3oKpvEJqshSAjHNfohWfKlohqJUzCo70ts7qPFuyF3qzq3L2D16ZHyOgBzsfH8nPSv2RLPEo+Tdu1CjhnlZ0++/l4GMFnxU1TTlfjDywQeyNbeBkSNh3jyCUgQxus5o4/Sf1/7k5N2TZrvevi3rUQB4eUHt2rYQ2LFJqKLQE/gZGAqcRjaCOg0MiZqPO0JE4dSYKgp79kgXhKsSGWlejVG5HRKIaZXGdevkI64JZkGNh+wT1Ljv+j5K/1KaLZd1/1Kj/I043P0w5bOWt8xJrl2TAT5HjuhzEybAgAFWsWebKgorVrhBk6i4GD3a3BzQtSvs3csHJT8wupIiRATdVnYz+/8z7e1QubKsU+HuJLQyY6gQogeQFagJtI36m1UI8ZUQwh29Ym5D5syyYBzImKz9++Pe3pk5eBDuRGVQBQbqgfyKeJInj14YPzT0NfdDq8KtjEGNFx5dYPOlzTYTTQjBzwd/ptqsasa20BoaQ6oPYXmb5aTxtVDC/H//STP42bNy7OEBM2fCF19Y5vgxULWqnl15/br+ZOyWeHrCggV6EZhXr6BpUzxu3ebnRj+TzEPGMey+ttusy6RKi3ydRMUUCCEeCiG2CSEWRv19+Oa9FK6Au9RTUNUYLYCpVSFa8SW/ZH50LN7ROP7l0C/YghdhL+iyogsfrfqI0Aj5XJM6eWpWtV3Fd29/l/SsBgMnTsi7tqEDZLJksHChLA5kRby8zFtDuLX7AfRMiHTp5PjOHfjqKwoFFqJPZb1d9Tcbv+F28G3Cw1VaZEzEp+BSA03TUpksx/myvsgKe+IuAY2mioKKT0gkporCmjXwzLwVjGmlxmVnlnH58WWrinP58WWqzKzCzCMzjXPFMxTnULdDvJPPgneE/fulRn37thz7+ko/gOn7YUVUnEI0cueGP//Ux4sXw5o1DKg6gMzJZfntxy8f03NdT/bs0YtVZc2qd851d+KjPv8DFIxaXhk1XhnL65+YDqBwHUwtCrt3u2YK1rVrcPSoXPb2VtUYE03+/ATnjupI/+qVedAHUCSoCJWyVQJk5kGByQX4YPkHHL191OKirL+wntK/lObfW7otvkOxDuzuspvcaXJb7kRbt0KtWnoSvr+/fEStX99y53gD9erJ/1uQ2YHXr9vs1I5L7dqyyJWBTz/FN0zQI18P49SCEwuY8sdF41ilRerER1HYjGwhDbKgUh7gQ6BY1Nj0ZcFvnMIRyZpVKugAL17oTVNcCdNsh+rV5W+9InHcMzVBRct+AOhbua9xOTQilJlHZlLi5xLUnF2Tf87+k+Qgx0gRyYgdI6g/r76xyqKXhxeT35nM7Kazjd0FLcIff0iFIDhYjtOlk4U4qla13Dnigb+/eYG09bHXFXIvxozRAzguXYLhwymTtoxZbYVlK/RKcio+QSc+ikJNwBdACHEFuAb8AngLIa5Ef1lRVoWD4OruB9UEynLcMzVBrV6t30SjeLfAu6xos4JyWcyjRbdc3kLjPxtTYHIBJu+fTHCo+X7x4cnLJzRf2JwBmwcgkOH/mVJmYlvnbXxa7lPLpD6CTC0YPBjatdNTgTJlgu3b7daTvG5dfdnU5+7WBAbKTAgDY8bgd/myXlvhaWZCb8rAx2TJpGFIIYmPohDTt0kZZNwYV66nEBICmzbpYxWfkDSeZ8+uO3pfvjSvZBPFuwXeZV/Xfezpsof/Ff6fWUfG/x7+x+drPifruKz0Xt+bK4/j9yxy8u5Jys0ox/KzupO+avaq/Nv9X6O7wxJ4hIbKEsxDhuiTb70Fu3bp0fZ2oF49fXnjRtm7QIGsr1C5slwOCyP/Tz8R5Bcoayv8p7uHSpUPVpZEE1QstyLBmCoKu3bJJjSuwqZN+kNhkSJ6pTtFEogj+8GUClkrsLDlQi5+eZGvK31N6uSpjeuevHrCj3t+JPfE3LRa3IpdV3chYikSsOjkIsrPKM+5B+eMcz0q9GBTx01kTJkxyZdj5M4divfoYR4oV6eODN7JZd+2N0WLyrLrIMMlDh2yqziOg4eHbMbl5QVA6mPHYPZsPij5AeludDBudjvzTIdsWGYv4qsoxPSNdOdSHm5Njhz6DTQkxLV+hFQTKCtgqiisWgXPn8e5efaA7IyuM5prPa4xpcEU8qXNZ1wXKSJZcmoJVWZWofyM8vxx/A/CIqSmGh4ZTq91vWi9pDUhYSGATMNc0GIB4+qNI5ln0vspGDlxAsqXJ+DUKX3u44+lxSR1asudJ5FomnI/xErRouZVG3v3JuLOI16e1WNJrqSfZlZbwd2Jr6KwTtO0u5qm3QVuRc1tMsyZvqwkp8LBcEX3Q/RqjMrtYCEKF5bmeJBKQjx7IKf0TsknZT/hzGdnWPneSmrlMncaH7h5gHZ/tSPnhJwM3z6cOnPrmHV9zJc2H/u67qNNkTYWuxRAlu6rVEmvkeDhAePHw5QpxidVR8DU/aAUhWh8953evOXBA3Z1+Z2Q4CiXV8BlCDxtrK2giJ+iMASYAEwxecU0Z3gp3ABXLLz0779wK0oNTp8eyluoiq+CeLsfYsJD86Bh/oZs7LiRYx8do0vJLvh4+hjX33x2k4FbBpq1rG5coDEHPjxAkSALJ8JPmSIrGkXVhAg31Ej48kuHy6WrU0cXae9evT6AAkiRAiZPNg7XrNbdDKmK7AZNr62giIeiIIQYkpCXLYRW2B/TzIedOyE83G6iWAzTbIcGDSzW1E8B5k2i/vlH5tYmgqIZijKj8Qyu9rjK0OpDyZAig9l6DY3va3zPstbLCEhuwSL94eGy9PJnn0nTE0C2bByeNMm8FKIDERgIpUrJ5YgI2Gy7KtnOwbvvci8qdXU1ei5k7056EOqCEwtY958yx6hgRkWiyJkTsmWTy8HBrlFTXsUnWJEiRSB/frkcEpJkW3hQiiC+fftbrnx1hdlNZ1Mxa0WKBBVhTbs1DKg2wHKlmEE2tGrcGCZN0ufKloV9+wjJk8dy57ECKk4hbv777DOu+ebnBEUB8PYMp2fbErQv1t64zcerPuZ5WNxxNa6OUhQUiULTXCtO4cYN89aypv5dhQXQtDhbTycWHy8fOhbvyO4uuzn+8XHq5bXwB3flikynM42raNlS+tsyZbLsuaxA9DgFt+4mGQOvgoJY01B3QbwttpLi3mV+rPujrK0AXHp8ie+3f28vER0CpSgoEo0rFV4yDWJ8+23ZS0ZhYUzjFP75R9ZVcGT27ZOBKidO6HP9+8vmTn4WrOhoRSpWhJQp5fLly7KhpcKc1aF6kGyDyJXw2WcE+QUyps4Y4/yY3WM4cfdETLu7BUpRUCQaU4vCjh3OXdRFNYGyAcWLQ968cvnZM8euLbxokdSEDb3GkyWDWbNg+HCnaiXq7Q01auhj5X4wJzRUY9Nm/fN8hzXyqWHZMt4v+T5Vs8sYhvDIcLqv7O62tRWc5z9e4XDkyQNZssjlp0/hyBG7ipNonj+X1esMqPgEK6FpScp+sAlCwLBh0Lq1bvFIm1b+g5g2FXIiTN0Pjqyb2YPjxwOMVcVzp7pHfqKKdH3xBR7BIUxvNJ1kHrL+xu5ru922toJSFBSJxlXiFDZv1u8Jb70lFSCFlTCNU1i+XC+D6Qi8egUdO8ocewMFCkgXhGmXJSfDVFHYssU1O74mlv370xmX3/mfP1pQkBzcuAHffUehwEJ8U/kb4zbuWlvB5oqCpmmFNE3bpGnac03TbmqaNlTTtHgnomma5qFp2iFN04SmaerZz864Qj0F1QTKhpQsqZc3fvrU3JRjTx4/lq2I583T52rWhD17dHeJk5Inj/6WBwfLCtMKyb59aY3LDZolh3F6wS4mToTDh+lftT9508r/AXetrWBTRUHTtDTARmT55ybAUKAXsoBTfOkKZLG8dIrEYBrQ6IxxCkKYKwoqPsHKWCn7IUncvSv/kXfu1Oc+/FBWYDS0JXZiNE1VaYyJy5fhypUUAPj4RP2WtW2rt42MjITu3fH18GZaw2nG/RacWMCGCxtsLq89sbVF4SNky+rmQogNQojpSCWhp6Zpb4wzj1I0hgMDrCumIr7ky6c3n3n8GI4ds6s4CebIEWllBHlPqFjRruK4B6ZxCsuX29cWfu0aVK0KR4/qc2PGwM8/ywBGF0HFKbyOacZrjRpRiSyaBlOnyihQgAMH4JdfqJ27tllthYFbBsbalMwVsbWi8A6wTgjx1GTuT6Ty8HbMu5gxDNgFbHrThgrb4OxxCqbZDg0aOFSpftelTBnZWQykdrnJTl/n8+ehShU4FxXA5uEBM2dC794OV445qdSsqVca/fdfaURxd0w7njdoYLIif37o108f9+sHt2/zQ60fjKXD99/Yz/oL7qNx2VpRKAicMZ0QQlwFnketixVN04oB7wO9rSadIlE4cz0F5XawA46Q/XDsmLQkXL0qx8mSyZTIzp1tL4sNSJXK3Fq2wb0s56/x8qV5Set33om2Qd++emzKkyfQsydZUmWha6muxk2GbBviNlYFWysKaYDHMcw/iloXF5OAKUIIVTLEwTC1KGzfrpfCd3Ru3ZKWRVDVGG2OaZzC339DWJjtzr13r/ynNdRI8PWVpqUWLWwngx1Q7ged7dv1buf58sUQr5o8OUzT4xJYsAA2bKBvlb54e0q3xJ7re9h40UGCca2MPQytMalgWizzcqWmtQEKAPF+5tM0rRvQDSAwMJCtzhqSHw+Cg4Pten1CQJo0lXj0yJuHD2HmzAPkyRNiseNb6/pWrcqIwZBVtOgjjhw5GvcOVsDen521ifX6hKBCUBDJ796Fhw85On48j8qWtbo8qf/9l6IDBuAZlQ8bniIFx0eO5ImPT6LSdpzp80uf3h8oDcDKla/YsmXPGz0sznR9CeHXX/MAsllN0aLX2bo1hudPLy/eqlWLDFGusefvv8/F33+nfob6rLi5AoCeK3oyscRENBdzVb2GEMJmL+AuMCiG+WDg61j2SQZcA3oAqaNexZCKRWvA/03nzZ8/v3BltmzZYm8RRKtWQkiVQYiJEy17bGtdX5Mmusw//miVU7wRR/jsrEmc19ejh/4BfPih9YVZvlwIHx/9nOnTC3HoUJIO6UyfX3i4EGnT6pd/5Mib93Gm60sI+fPr78PatXFseOuWEAEB+sbffSeuPL4ikg1NJhiMYDBi44WNthI7QQAHhYXu3bZ2PZwhWiyCpmnZgBREi10wIQWQFRiHdFE8AgyPfn8Ch60iqSJBOFs9hZcvzf20Kj7BDpjGKSxbZt1e5X/8Ac2b6wWesmSR9mdDH2Y3wNMT6tTRx+6aJnnhgh6/6uMTYfbb9RoZM8LIkfr4hx/IfvsFH5T8wDjlDrEKtlYU1gD1NE3zN5lrDbwAYguDCwZqRHu9F7WuP9DOOqIqEoKzxSls2aL7KPPnl35KhY2pUEGvAX7/vmy4ZIgbsCTTp0P79nqRjzx5ZM2Et96y/LkcHBWnYJ4WWbLkY5Inf8MO3bpBuXJyOTQUPvmEfpX7Gks777i6g62Xt1pFVkfB1orCdOAV8JemabWj4ggGA+OEScqkpmn/aZr2G4AQIlwIsdX0BeyN2vS4EGKfbS9BEROFCkH69HL5/n04dcq+8rwJ1QTKAfDwMA8gHDMGsmWTRW927bJMT+RRo+Djj/VjFS4sK4PlzJn0YzshphaFHTsgxHKhRE6DaVpk+fIP3ryDp6esq2FoBrZ5MznW76Nzic7GTYZsS0jNQOfDpoqCEOIRUAvwBP5BFlv6CRgUbVOvqG0UToKHh3k5fEdOk4xejVGVbbYjX34plQMDYWEywrxKFVnu+ZdfEnc3E0JaKPr21efKlpX/mJkyJV1uJyVrVqkrgXw4duTvqTV48UJaEw2UL/8wfjuWKCH/Vw0MGUK/St/g5SHzAbZd2ca2y677Ztq814MQ4pQQoqYQwlcIkUkI8a0QIiLaNjmFEJ3jOMZlIYQmhFgZ2zYK2+Ms9RSOHZMF+QBSp4bKle0qjnuTO7csfDR/PlSqZL7u6FHo3l26J776Cs6ejd8xIyPh88/Nfctvvy0LO6VLF/t+boI7ux+2btUbwBUsCJkyvYz/zgMHgn+U1/z0aXJtOkTHYh2Nq13ZqqC6RyosRvQKjY4a32NqTahf36Uq9TonPj66u+HwYejaVdY2MPDkCUyYIH/Z69SRdRdiC3wMD5dFk6ZM0ecaNpSOaX//mPdxM9y574Op2+G1IktvIm1aqYAaGDaMAVX64RnV03DL5S3suLIj6UI6IEpRUFiMIkXkdwlkidgzseWx2BkVn+DAlCgBv/4KN2/CTz+9HmW6cSM0ayYtESNGmNcifvVKFnKaO1efa9NGZlSYKh5uTtWqGAP4zpzRi1O6OkLEUbY5vvToASlkIylOnCD3tmN0KN7BuHro9qFJE9JBUYqCwmI4Q5zCnTuwf79c9vSUFgWFA5I6tXQ3nDkj7eNNmujBZCB9RwMGSKd7u3bS8dyokbQ2GPjwQ9k2WpmMzPD1Nf+euotV4fx5uHhRLqdIIRWmBJM+PXz2mT4eOpQBVfobrQobL25k9zXX6+OtFAWFRXH0egqrV+sukcqVdQuIwkHx8NDdDRcvygY9gYH6+rAwWSOhZk1pbTDQu7eMVPdUMdEx4Y5xCqZpkbVqSY9XoujZM6rVJHD0KHl3nqJdMT1L3xVjFZSioLAojh6noJpAOTE5ckh3w7Vr0lIQW0/wYcNg9GiX6wBpSerW1Zc3brRurStHIcluBwNBQTLl1sDQoQysMgAPTd5O119Yz97re2PZ2TlRioLCohQrJq3GALdvS3Ofo/DqlfnTk0qLdFJ8fKS7Yfdu2TPZEPzo7Q0TJ8rodKUkxEnhwnqtq8eP9eZorkpIiLkrNMGBjNH5+ms90OPff8m37zxti7Y1rnY1q4JSFBQWxdPT3PfnSO6HbdsgOFgu580LBQrYVx6FBShZUgY/PnggNVPTqHRFrGiauVXB1d0PW7bo1bsLF4bs2ZN4wAwZ4KOP9PGQIWZWhbX/rWX/jf1JPInjoBQFhcWJ7n5wFEyzHRo1Ug+dLoWvL6R5U6d6hSnulCZpGp+QZGuCga+/1gMdDhygwKHLtCnSxrjalawKSlFQWBzTwktbtzpGnEL0aowqPkHh7tSurSvL+/bBo0f2lceamMa5mipISSJzZplZYyDKqqAh39TV51dz4IZr+HSUoqCwOCVKQKpUcvnmTdmtzd6cPAmXL8vlVKlkhWCFwp1Jlw7KlJHLkZGwebN95bEW167p3SKTJ7fwd/+bb2RsDMDevbx17Cati7Q2rnaVugpKUVBYnOhxCo7gfjB1O9Svr3+3FQp3xh3cD5s26ctVqvDmbpEJIWtW6NJFH0ezKqw8t5JDNw9Z8IT2QSkKCqvgaPUUVBMoheJ1TAMa161zDDehpTF1O9SubYUT9O2rF/XauZPCp+7RslBL42pXsCooRUFhFRypnsLFi7Bnj1z28LBgMJNC4eRUqKC3wLh6Nf59t5wFIWygKGTPDu+/r4+HDuXbat8ahyvOruDwrcNWOLHtUIqCwiqUKgUpU8rla9f0+AB7MG6crqjUqSOrsCoUCvkgXKuWPna1NMmTJ2XZdpBVWEuUsNKJ+vUDL9lymq1bKXr2ES3eamFcPWz7MCud2DYoRUFhFby8zIOG7OV+uH8ffv9dH/fubR85FApHJbr7wZUwtSbUrGnFit45c0JHveU0Q4fy3dvfGYfLzizj2J1jVjq59VGKgsJqmLofTL+wtmTqVHjxQi6XKGH+9KRQKMwDGrdu1QsTuQJWdzuY0r+/rols2kSx/57RrGAz4+qh25w3VkEpCgqrYfrFXLwYrlyx7flfvIDJk/Xx11+rIksKRXRy55aVSgGeP4ddu+wrj6UICzO3ZFpdUciTB9q318fDhplZFZaeXsrxO8etLIR1UIqCwmqULq2nSYaFwfDhtj3/nDlw755czp4dWrWy7fkVCmfBFdMk9+2TPR5AegZy57bBSfv319uhr1tHiSuvaFKgiXG1s8YqKEVBYTU0DQYP1sczZ9ouqDEiAn78UR/36KFnMCkUCnNcMU7B1O1Qq5aNrIn588N77+njaLEKS04t4eTdkzYQxLIoRUFhVWrUgGrV5HJ4uO2sCitW6J0rAwLMa6IoFApzatTQg/aPHpX9tZwdm8YnmGLavXT1akrdiOTd/LJmvEA4pVVBKQoKq6JpMMSkN8qsWXDpkvXPO2aMvvzxx3quuEKheB1/f6hcWR9v2GA/WSzB06ewd68+rlnThicvWBBa62WcGTaMQW8PMg4XnVzEqXunbChQ0lGKgsLqVK+uN4oKD4fvv7fu+Xbt0gsseXvDF19Y93wKhSvgSu6H7dul+xGgeHEICrKxAKZWhRUrKH3Hg4b5GgLSqvD9div/CFoYpSgobIJprMLs2bJaorUwtSa0bw+ZMlnvXAqFq2Aa0Lh+vWwU5azYze1goHBhaKmXcY5uVfjzxJ+cuX/GDoIlDqUoKGzC229LPyhITd9aVoWzZ2V8ggFVYEmhiB8lS0JgoFy+d0/GKjgrpo2g7KIogLQqGFi2jLIPfHgnr6wfLxB8s/EbOwmWcJSioLAZplaFOXPgv/8sf44ff9TLNTdqBG+9ZflzKBSuiIeHLHFuwFndD7dvw4kTcjlZMvNOtjalWDFophdc4vvvGVJdD9hacXYFy88st4NgCUcpCgqbUa2aHlRkDavCnTtSATHw9deWPb5C4eq4QpyCqTWhUiVIkcJ+svCt3hyKJUso+9iPD0t9aJz6Yu0XhISG2EGwhKEUBYVNMc2AmDfPslaFSZP08rPlytnxSUKhcFJMFYVdu+DFC2s1R7Aedo9PMKVkSWjcWC4LAd9/zw+1fyC9n+xMd/XJVaco7awUBYVNqVJF//JGRMAwC6UUBwfLvg4GVLlmhSLhZMokLeYgq6keOZLarvIkFJu0lU4oplaFhQtJe+UuY+uMNU6N2zvO4Us7K0VBYXNMYxXmzYNz55J+zJkz4dEjuZw7t7lrUKFQxB9Tq8KBA2nsJ0giOHcOrl+Xy6lSQZky9pUHkEI0aCCXo6wKHYt3pFoOWYkuPDKcj1d9TKRw3DQTpSgobE7lynrQVGRk0mMVwsNh3Dh93LOnFdvJKhQujmma5IEDae0nSCIwtSaYVpu0O9/pZZxZsADt/HmmNZyGl4cUcNe1Xcw6Mss+ssUDpSgo7IJprML8+TKtMbEsXar3kEiXDt5/P0miKRRuTZUq4Osrl69f97NJJVVL4XBuBwPly+saWGQkjBhBocBC9K6o529/veFr7j+/bycB40YpCgq7ULGi+fcmsbEKQpgXWPr0U/DzS7p8CoW7kjy5rHtiYP16+8mSEMLDYcsWfexQigKYWxXmzYMLF/j27W/JmTonAA9fPOSbDY5ZW0EpCgq7YRqrsGABnElEobKtW+HQIbmcPDl89pklJFMo3BtnbDt96BA8eSKXs2SBAgXsK89rVKok21iCjOQeMwa/ZH5MemeScZPfj/zOzqs77SRg7ChFQWE3KlSA+vXlcmKtCqbWhM6d9cpyCoUi8ZgqCps2yQwIR8cubaUTimkGxJw58PAhjfI3ollBPfr6o5UfERbhWG+4UhQUdsU0VmHBAjh9Ov77njgBa9bIZU2TQYwKhSLpFCwI2bLJ5adP4eBB+8oTHxw2PsGUatWgRAm5/OIF/PYbABPqTyBFMlkZ6uS9k/y09yc7CRgzmjDUu3VhChQoIM7GES339OlT7t69S5gzqM0x8PLlS5InT25vMRLN3bvyOwMyviC6VSC267t/H0JCYt/PGXD2z+5NqOuzHcmSJSMoKIhUqVJZ5Hjvvy/bwoPMTBowwCKHtQohIZA2LYSGyvGNG5A585v327p1K9UNrW1txcyZ8MEHcjl7drhwAby8+HH3j/TeIIMb/ZL5ceqTU+RInSPRp9E07ZAQwiIJoo6SPGI3nj59yp07d8iSJQu+vr5oDmmviptnz57h7+9vbzESTfbs5paEnDn1qGuI+fpCQ+H5c327ggUhZUrry2ppnP2zexPq+myDEIIXL15w48YNAIsoC7Vq6YrCpk2OrSjs3KkrCYUKxU9JsBvvvQd9+sgnnatXYflyaNGCL8p/weyjszl+9zjPw57zxdovWN7GMXpBuL3r4e7du2TJkgU/Pz+nVBJcgRQpICBAH9+8+eZ97t7Vmz+lTOmcSoJCYSk0TcPPz48sWbJw9+5dixzT0JcFYPdu3erniDhEt8j4kjw5dO+ujydOBCCZZzKmN5punHakplFuryiEhYXha/r4qrALpk8Ajx7F/aMUESHb4BrImNF6cikUzoSvr6/FXKiZM0P27NK39+qVVBYcFaeITzDlk0/0alDbt8ORIwBUylbJIZtGub2iAChLggOQEKvCvXtSWQCpnJvup1C4M5b+LStZ8rFx2fSp3ZG4fx8OH5bLnp7mNSAclsyZoVUrfRxlVQAcsmmUUhQUDkN8rAqRkbKdtIEMGRw0DUqhcAFKlXpkXN682Y6CxIGpXOXLyx4PTsEXX+jLf/xhNJOm9U37WtOoE3dP2Fo6M5SioHAYUqSA1Kn1cUxWhUeP9JzuZMlkyWaFQmEdSpR4bFTEDxzQCxo5Ek7ndjBQoQKUKyeXX72Cn382rnK0plFKUXARBg8ejKZpr71qR31zNE1j8uTJNpcpffr0CdonulXh+XN9LATcvq2Pg4LAI+o/uHr16rRs2TIJ0ioUiuikShVOyZJyOTIStm2zrzwx4bSKAphbFaZONT4FaZpm1jRq59Wddm0apRQFFyIgIIA9e/aYvSZNmvTmHR0IP7/YrQpPn+ruCA8P87oJU6dOZeTIkTaRUaFwJwxVh8Hx3A8XL2JsWpUihXQ9OBWtWkGmTHL51i1YssS4KnrTqD4b+titaZRSFFwILy8vKlSoYPZ666237C1WgjG1Kjx+DC9fyn9TU2tC+vTmLWQLFSpEvnz5bCOgQuFGmCoKjhbQaGpNePtt8Pa2nyyJwtsbPv5YH5sENQJmTaMevHhgt6ZRSlFwU3LmzEnv3r3N5mbNmoWmaQQHBwMydbR3795kz54dHx8fMmfOTLNmzQiNqmzy+PFjunbtSubMmUmePDnZs2fnww8/fO1cu3btolSpUiRPnpwSJUqwc6d505M5c+ZQpUoV0qZNS5o0aWjYsAbXruk1Yx888ObAgZN07lyfWrXSUrVqCurWfYspU6YYt4nuerh+/Tr/+9//CAoKwtfXlzx58vCtaZ11hUIRL6pUkfFAIMummwYT2xundjsY6NZN13D27oX9+42rHKVplFIUXIzw8HCzV1JKdI8cOZL58+czbNgwNmzYwPjx4wkICCAiKjexZ8+e7Ny5k59++ol169YxYsSI19Kznj9/Tvv27fnoo49YvHgxqVOn5p133uG2iXng8uXLdOzYkcWLF/PHH3+QNWtW2rWrxvXrFwEIDk5GixaN8fT0ZOjQefzyywq++OJznj17FqvsHTt25Nq1a/zyyy+sWbOGAQMG8OrVq0S/FwqFu5IihYy7M2DaytmeREY6WaGl2MiQQVZrNDBhgtlqR2ga5fYlnGNCG2L/fDsxKOE3+AcPHpDMoPpHsWHDBmNAY0LZv38/bdu2pVOnTsa5//3vf2brP/30U1q3bm2ca9++vdkxXrx4wfDhw2nbti0ANWrUIHv27IwfP54ffvgBgO9M+rRHRkZSp04dDhw4wJYt8+jQ4TseP77PtWsXGT36b/LmLcpbb0GKFLWIi/3797NgwQLeffddANvXc1coXIiaNWHHDrm8aRO0aWNfeUDWKHr4UC4HBUGRInYVJ2l88QXMni2XFy2SbXFNfLAT6k9g/YX1hISFGJtG9ancx2biKYuCCxEQEMCBAwfMXuWTEN1TokQJZs2axejRozl27Nhr1okSJUowZswYpk6dyrlz52I9TrNmujacMmVK6tSpw34T89rp06dp1qwZGTJkwNPTk2TJknH27Fnu3JHHTJUqLRkyZGPkyI/YsWMhISFvLlFbokQJ+vXrx6xZs7h69WpCL12hUJjgiAGN0d0OTl1PpVQp6eMBCA+H6dPNVmcLyMaQ6nqr3SHbhnDl8RWbiacUBRfCy8uLMmXKmL2S0rBm4MCBfPrpp0ydOpXixYuTLVs2JpiYxSZPnkzTpk0ZOnQoBQoUIF++fPz5559mx0iZMuVrJbKDgoK4desWIJvq1K1bl2vXrjFu3Dh27NjBgQMHKF68OOHhL0mTBjw8PJg8eT3p0mVk4MAPyJgxI1WrVuWwoRxbDCxcuJAyZcrQo0cPcuTIQYkSJdjkaJFYCoWTUL68zEgCmWlw+bJdxQHMFYVacRsYnYMvv9SXp0+Hly/NVn9R/guKBhUFMDaNshXK9RADiTH7OxvJkyc3BiUaeGiw45lsM3ToUIYOHcr58+eZPn06X331FQUKFKB+/fqkTp2aiRMnMnHiRI4dO8bo0aNp164dxYoVo1ChQgAEBwfz4sULM2Xh7t27ZIpKCdqzZw/Xr19nw4YNFCxY0LjNk6jKLpkywaNHgpw5CzJ58lLy5g1j584dfPPNNzRs2JDr16/j4fG6vpslSxZmzZpFZGQk+/fvZ/DgwTRu3JirV6+STlVpUigShLc3VK0K69bJ8aZN0KWL/eR5+VJ2jDTgtPEJpjRtCtmywbVrskrjwoVg4vY1NI2q/HtlQG8a1aRgE6uLZnOLgqZphTRN26Rp2nNN025qmjZU0zTPN+xTVtO0mZqm/Re131lN0wZpmuYYjeCdkKxZs3LatLczMp4hNvLly8fYsWPx8fHh1KlTr60vVqwYY8aMITIykjNnzpitW7ZsmXE5ODiYDRs2UC6qItmLqMIIPj4+xm12797N5ahHFj8/yJr1BRkzQt684O2djJo1a9KzZ09u3brF48eP47xODw8PKlSowKBBg3j+/DlXrtjOXKdQuBKO5H7Ys0evqZIvn2xV7/R4ecGnn+rjCRP0FrlRVMpWia4luxrHtmoaZVOLgqZpaYCNwCmgCZAH+BGpsAyMY9fWUduOAs4DxYBhUX9bWFFkl6VZs2Z8/vnnjBgxgrJly/LXX39x8uTJ17YpXbo0JUuWxNfXlyVLlhAeHk61arK0aJUqVWjWrBlFihRB0zR+/fVXUqRIYVQCQHazGzBgAMHBwWTOnJmxY8cSGhrKl1FmtgoVKpAyZUo+/PBD+vTpw/Xr1xk8eDBZsmQxHuPSpaMMGjSI1q1bkzt3bh49esSoUaMoXrw4adOmfe3anjx5Qr169ejYsSP58+fn1atX/Pjjj2TMmNEp60ooFI5AdEVBCPvFBbhEWmRMdO0KQ4ZILejwYdi1S49diOKH2j/w99m/efzyMW2LtLVJU0Nbux4+AnyB5kKIp8AGTdNSAYM1TRsdNRcTo4QQJo2F2app2kvgZ03Tcggh1GNiAunWrRsXLlxg4sSJvHr1io4dOzJw4EC6m/RJr1SpEgsXLjRaCgoVKsTSpUspU6YMABUrVmTWrFlcvnwZT09PSpYsyZo1a8iaNavxGH5+fsyZM4fPP/+c06dPU7BgQVavXm10PWTIkIHFixfTu3dvmjRpQr58+Zg+fTqjR482HiNDhgxkyJCB4cOHc/PmTVKnTk2NGjUYNWpUjNeWPHlyihYtyoQJE7h27Rp+fn5UqFCB9evXq5biCkUiKV4c0qSRpdVv34ZTp6BwYfvI4rKKQrp00L49/PqrHE+Y8JqikM4vHXObzSVbqmwUDrLNB6AlJc8+wSfTtO3ATSFEG5O57MAVoLEQ4p8EHKsssB8oJ4Q4ENe2BQoUEGfPno1x3enTp53+KfPZs2dJClp0dFz5+lz52kBdnz2w5G/a1q1bzVKLW7SAv/6SyxMnwuefW+Q0CeLRI1mZNTJSWjQePJAKTGKIfn0OwYkTUFQGLeLpKaNHE+Fb0TTtkBCijCVEsnWMQkHAzIEthLgKPI9alxAqAZFAzBqAQqFQKCyKI5Rz3rpVKgkAZcokXklwWIoUkYUrACIiZLMoO2Nr10Ma4HEM84+i1sULTdMyAgOAubG5KzRN6wZ0AwgMDGTr1q0xHisgICDOCn/OQEREhNNfQ1y48vW58rWBuj578PLly1h/7xJKcHCw2bFSpvQDZAzSxo3hbNq0E884Q9Etz+zZ+QAZw5Qv3xW2br2U6GNFvz5HIV3NmhSNihgNmzqVPdWrE5ncfrH7tnY9hAG9hRATos3fAGYJIQbE4xjeyIDIrEBpIcSjN+2jXA/OjStfnytfG6jrswfWdD0IAVmz6l1d9++HsmUtcqp4U6AAGOq7bdqkP3wnBod0PYC0JOTLp7fG/Pln2RMiATiz6+ERkDqG+QBitjSYocnwzjlAYaBBfJQEhUKhUFgGTTO/Mdva/XD1qq4kJE8OlSrZ9vw2w9PTPABk4sTXUiVtia0VhTNEi0XQNC0bkIJosQux8BMyrbKJECI+2ysUCoXCgtiznoKpYlK1qlQWXJYPPpAduQBOnrRr8QpbKwprgHqappna6loDL4Btce2oaVo/4HOgvRDC9n02FQqFQmFmUdi5E2zZlNVl0yJjIiAAOnfWxxMn2k0UWysK04FXwF+aptWOCjgcDIwzDUqMqsD4m8m4LTAC6Xa4oWlaBZNXoG0vQaFQKNyX7NlllVSQdYH27LHNeYVwM0UBzN0P//wDFy7YRQybKgpRMQW1AE/gH2AI0p0wKNqmXlHbGKgb9bczsCfaq6H1JFYoFApFdOzhfjhxAu5GNY5NmxZKlLDNee1KgQJQv75cFgImT7aLGDbv9SCEOCWEqCmE8BVCZBJCfCuEiIi2TU4hRGeTcWchhBbLa5atr0GhUCjcGXvUU4jeLTKGXnCuiWlXyd9/Bzuk47rLW+3SjBgxAk3TXnvVjmabe/DgAT169CBnzpz4+PiQJUsWunbtyvXr11875tSpU2nYsCHp0qVD0zSHyTVeuXIlmqYZm0bFxNatW2N8P7y8zMuGhIeHM378eIoXL46vry9p06alYcOG7IlmS42IiGDUqFFUrVqVdOnSkS5dOurWrcuBA3EWBAVg8ODBMcqiaRrz5s1L1HtgTTp37mws0R1fLl++jKZprFy50kpS6cyaNQtN0wgODrb6uRSxY5pRuH+/be5dpgqJS7SVji9160rLAsDTpzB7ts1FUG2mXYSAgADWrl372pyBmzdvUrVqVUJDQ+nfvz+FChXiypUrjB49mtKlS7N9+3YKGP4ZgTlz5qBpGvXq1WPBggU2uw5LMn/+fHLnzm0cmzZPiYiIoGnTpmzevJlevXpRs2ZNnj59yowZM6hWrRoLFiygZcuWgOxw+cMPP/D+++/Tr18/NE1j8uTJVKlShd27d1O6dOk45YjpswHIa3D0OhDffvutsaOnI2JQ5Pz8/OwtilsTGCh7Pxw9CuHhsGMHNGhgvfOFhcmKjAbcIj7BgIeHjFX47DM5njQJPvnEpiYVpSi4CF5eXlSoUCHW9Z988gmPHz/m2LFjZp0ZmzZtSpkyZejQoQP79+83zu/evRsPDw9OnDjhtIpCsWLFKFKkSIzrJk2axKpVq1izZg31DT5AoEmTJrRp04YPPviAKlWqkDFjRnx9fbl48SJpTGrF1qpVi/z58zN58mRmzpwZpxxxfTa2qOr34sWLeDfDypMnj5WlSRqBgYEEBqr4ZUegVi2pKIB82remorBvH4REdVPOmRNM9H/3oFMn6N9fWhTOnYN16+Cdd2x2euV6cAMuX77MihUr+PLLL82UBIBUqVIxYMAADhw4wO7du43zHonUVg1P26YMHjyY9OnTG8cG8/Hx48epU6cOKVKkoGDBgvxl6DYThRCCwYMHkzt3bvz9/enYsSNPn8bWYDRhTJgwgRo1apgpCQaGDx/O8+fP+f333wHw9PQ0UxIAvL29KVy4MHcN0VVJwGC6X7RoEd27dycgIICsWbMyaNAgIg1F7aM4ceIEDRs2xN/fH39/f1q1asXt27eN6w1ul3Xr1tG4cWNSpkzJZ1FPIseOHaNSpUokT56cwoULs3r1asqUKUNnkxSsmFwPV69epU2bNqRNmxY/Pz/q1atHTJVOnz59SocOHfD39ycoKIghQ4aYrT9z5gxt2rQhW7Zs+Pn5UbhwYcaPH292jWFhYfTu3Zvs2bPj4+ND5syZadasGaGhoUDMroeRI0eSN29ekidPToYMGahfv77Ze6KwDqZpktYOaIye7WCv9tZ2I2VK6NJFH0+YEPu2VkApCi5EeHi42ctQnnvHjh0IIWjatGmM+xnmt22Ls5SFxWnbti2NGzdm2bJl5MuXjzZt2pjFS0ycOJGhQ4fSuXNnlixZgq+vL3369In38SMiIszeD8MN6dq1a1y+fDnW9yNPnjwULVo0zvfj1atXHDp0iEKFCsVLluifTXh4+Gvb9OnTh5QpU7JkyRLat2/P0KFDWbJkiXH9f//9R+XKlXn58iVz585l1qxZnDx5knfffZfopdi7dOlC8eLFWbFiBV26dOH58+fUq1ePFy9esGDBAgYOHEiPHj24evVqnHI/fPiQKlWqcPbsWaZPn86iRYsICQmhdu3ar7kovv76a/z8/FiyZAkffvghQ4YM4ZdffjGuv3HjBgUKFGDq1KmsXr2aDz/8kEGDBpm1Cx85ciTz589n2LBhbNiwgfHjxxMQEEBEhFm8s5E5c+YwYsQIevbsybp165g2bRp58+YlxPD4qbAa1aph7PNw5Ajcv2+9c7ldWmRMfPaZriGtWwdnbFhzUAjh8q/8+fOL2Dh16lSs65yFvn37CuC114YNG4QQQowcOVIA4vHjx7EeIyAgQHzyySevzR8/flwAYsuWLfGSBRCTJk0ymxs0aJBIly6dcTxz5kwBiN9++804d//+feHp6SmmTZsmhBAiPDxcZMqUSXz00Ufi6dOnxu1q164tAHHp0qVYZdiyZUuM78eAAQOEEELs2bNHAOLvv/+O9RhNmjQRhQoVinX9t99+K7y9vcWZM2di3cZw7THJYriGp0+fikuXLglAdOjQwWzf4sWLi9atWxvH7du3F/nz5xevXr0yzp07d054eHiIlStXml37V199ZXasyZMni2TJkonr168b5/bt2ycA0alTJ+Ncp06dROnSpY3jgQMHirRp04oHDx4Y5x4+fChSpUolJk+eLIQQRvnr1Kljds6uXbuKTJkyiYiIiNfel8jISBEWFiaGDx8ucuXKZZxv2LCh6NmzZ6zvp+F/59mzZ0IIIT799FPRvHnzWLe3Nqb/m46CJX/T3vS9r1hRCJm3J8SiRRY7rRlPngjh6amf5+5dyx07vr9rDkOTJvobEcPvtSnAQWGhe6iKUYgJR7BrJbCud0BAABtN1W4wC06MD5qNr7tu3brG5XTp0hEUFGS0KFy7do1bt27RpEkTs32aN2/+2nXGxp9//mnmc8+cOXOC5Ivt/Vi1ahXDhw/nxx9/jNd7HNNnY5DnlUlZO9P3A6BQoUJmT/wbN26kU6dOeHh4GC0SuXLlImfOnBw8eJCGDfWSIqbLAAcOHKB06dJmrqdy5cqRIUOGOGXfuHEjderUIVWqVMZz+vv7U7p0aQ4ePGi2bbNmzczGzZs3Z8aMGVy/fp3s2bPz8uVLo8Xg6tWrhIWFGbcNDw/Hy8uLEiVKMG3aNKMLoWjRonH+X5YoUYLffvuNQYMG0bBhQ0qXLo2nrdsZujG1aukFlzZvhlatLH+O7dtljySQtRPcOkTliy9g+XK5PHs2DB8OqVNb/bTK9eAieHl5UaZMGbOXoaud4eZw5cqVGPd9+vQpT548IVOmTDaTFyB1tH9wb29vXr58CWD0MQcFBZltE30cF4ULFzZ7PwyKwpveD8O6mN6PAwcO0Lp1a7p3785XX30VLzli+mzKlCmDt7e32XZxvR8A9+/fZ9SoUSRLlszsdfHiRa5du2a2b3QF4Pbt2zEGAb4pMPD+/fssXLjwtXNu2bLltXPG9lndunULgG+++YaxY8fSrVs3Vq9ezYEDBxg4cCCA8ToHDhzIp59+ytSpUylevDjZsmVjQhz+2A8++IARI0awaNEiypcvT4YMGfj2229jdVUoLIst6imYZt26rdvBQI0aYAjQDgmRdRVsgFIU3ICqVauiaRorVqyIcf3yKA21kgVasfn4+BgDzww8fPgwwcfJmDEjwGvBgpYIHsyWLRu5cuWK9f24dOkSJ06ceO39OHfuHA0bNqRWrVpMmjQpyXIklLRp09K9e3cOHDjw2stwwzUQ/Sk8Y8aM3Lt377VjxjQX/ZyNGzeO8ZxTpkwx2za2z8qgcC1evJjPP/+cPn36ULt2bcqUKfNabYvkyZMzdOhQLl++zLlz52jdujVfffVVjOmlIINue/TowenTp7l69Sq9e/dmxIgR/Prrr3Fel8IyVKigN2Y6fx6i6Y5J5sQJ+O03fVyvnmWP73RomrQqGJg0STe3WBGlKMSE7gWy38uC5MyZk8aNGzN+/Hjj052B4OBgvv/+e3Lnzs3bb7+d5HNlzZqV06dPG8eRkZFsTkRIdLZs2ciYMaNRiTEQPTMisXzxxRds2rSJ9evXv7Zu4MCBaJpG+/btjXO3bt2iXr165MmThwULFtjFvF2rVi1OnDhB6dKlX7NO5MyZM859y5Yty8GDB7lx44Zxbv/+/dy5c+eN5zx58uRr1pkyZcq85nZZtmyZ2fivv/4iY8aMZM2aFZBpmj4+Psb1ERER/Pnnn7GeO1++fIwdOxYfHx9OnToVp5wg/2f69u1L3rx547W9IukkTw5VquhjS2Y/REbCxx/LOg0ggyfdqtBSbLRrJ2tYZ84MXbtCtAcza6BiFNyEqVOnUrVqVSpUqEC/fv3MCi5dvnyZLVu2mKVEHjx4kMuXLxvNy9u2beP+/fvkzJkzzsp9zZo1Y8qUKZQsWZLcuXMzY8aMRKU0enp60qdPH3r37o2/vz+1a9dm6dKlZkpIUvj888/ZuHEjzZo1o3fv3lSvXp1nz57x22+/sWLFCsaOHUu+fPkAeYN75513ePToEZMnT+bYsWPG4/j4+FCyZMk4zxUeHs7evXtfm8+WLRupUqWKt8yDBw+mXLlyNGzYkA8++ID06dNz48YNNmzYQOfOnaluWi4vGu+//z7ff/89jRo1YtCgQbx48YJBgwYRGBgYZypsz549mTdvHjVr1uTzzz8nS5Ys3Llzh23btlGlShXee+8947YnT56ke/futGjRgu3bt/Pbb78xatQo4/Hr1KnDlClTyJs3L2nTpmXKlClmMRog/39Kly5NyZIl8fX1ZcmSJYSHh1OtWrUY5evevTtp06alQoUKBAQEsGXLFs6fP2+WSaGwLrVq6VkJmzbJlH9LMHu27E4J4OUFU6c6RviY3fHzgy1b4K23IFky25zTUlGRjvxyh6wH06yC2Lh//7746quvRI4cOYSnp6cARFBQkDhy5Mhr23bq1CnGSH3TCPmYePbsmejYsaNIkyaNyJAhgxg2bFisWQ+GyHUDOXLkEL169TKOIyMjxcCBA0W6dOlEypQpRdu2bcX8+fPjnfVw/PjxOGUNCwsT48aNE0WLFhU+Pj7Ga/zjjz/MtjNE9cf0ypEjR5zniCvrYdiwYWZZD//884/ZvtEzEIQQ4vTp06JFixYiTZo0Inny5CJPnjyiW7du4tq1a2+89iNHjoiKFSsKb29vkT9/frFs2TKRL18+8eWXX8Z5zhs3bojOnTuLoKAg4e3tLXLkyCHatWsnTpw4Yfb+zJs3T7Rp00akTJlSpE+fXnz33XfiyZMnxuPcvn1bNG3aVPj7+4ugoCDx9ddfi19++cXsf2H06NGidOnSIlWqVCJlypSiXLlyZtkp0f93Zs6cKSpVqiTSpEkjfH19RdGiRcWMGTPi/EwsibtnPQghxL59uik0SxYhIiOTft7794VIl04/bt++ST9mTDhd1kMCwIJZD3a/idvi5eqKQmJ/rGbMmGH8gXdkbPVjfOTIEZEiRQrx4Ycf2uR8Qtj3RnPx4kXh5eUlfv/9d6udwxFvpJbEEa/P1opCWJgQAQH6Tf0NGcPxoksX/Xg5cggREpL0Y8aEUhTi91KuBzemS5cuHDt2jC5dupA9e3aqVq1qb5HsSvHixZkzZw4tW7Ykb968CSru5AyMHDmSzJkzkyNHDq5evcrIkSMJDAykRYsW9hZN4cR4ecHbb4MhNnjTJr2HUWLYtcs8gHHyZGltV9gPpSi4ORMmTIgz/czdaN68+Wtlk10FTdMYMmQIN2/exMfHh6pVqzJ27NgExUkoFDFRq5auKGzeLHsWJYawMPjoI33ctCk0apRk8RRJRCkKCoWb0LdvX/r27WtvMRQuiGk2wpYtMmMhMe1ixo+XKZEAKVLYvKWBIhZUeqRCoVAokkShQmCo8fXwod5VMiFcvQqDB+vjwYMhe3ZLSKdIKkpRUCgUCkWS0DTzbpKJqdL4xRfw/LlcLloUvvzSMrIpko5SFBQKhUKRZJJSznnFCr2FAcC0abYrEaB4M0pRUCgUCkWSMbUo7NgR/4KBISHw+ef6uGtXqFzZsrIpkoZSFBQKhUKRZHLlki+QN//9++O337BhMj4BIH16+OEH68inSDxKUVAoFAqFRUio++HECfjxR308ZgykS2d5uRRJQykKCoVCobAIpu6HNzWIit70qWpVy/WJUFgWpSi4ACNGjEDTtNdetaM1b3/w4AE9evQgZ86c+Pj4kCVLFrp27cr169dfO+bUqVNp2LAh6dKlQ9M0tm7daqOriZuVK1eiaRqXL1+OdZutW7fG+H5Eb2kcHh7O+PHjKV68OL6+vqRNm5aGDRuyZ88es+0iIiIYNWoUVatWJV26dKRLl466dety4MCBN8o7ePDgGGXRNI158+Yl6j2wJp07d46z6VdMXL58GU3TWLlypZWk0pk1axaaphEcHGz1c8WXDh06kDdv3tfmy5cvj6Zpr32/BgwYQIoUKQgPD6dq1aqvfU9BtgX38/MjLCzMbL5du3bkz5/fshdgQUwVhT17pAsiNqI3fZo2TTV9clRUwSUXISAggLVr1742Z+DmzZtUrVqV0NBQ+vfvb9Y9snTp0mzfvt2sbfCcOXPQNI169eqxYMECm12HJZk/fz65c+c2jjWTX6GIiAiaNm3K5s2b6dWrFzVr1uTp06fMmDGDatWqsWDBAlq2bAnI7pE//PAD77//Pv369UPTNCZPnkyVKlXYvXs3pUuXjlOOmD4bIMabi7359ttvefHihb3FiBWDIufnQDV9K1WqxLx587h79y5BQUEAvHz5ksOHD+Pn58fu3bv53//+Z9x+9+7dlCtXDi8vLypVqsTUqVOJiIgwti6/cOECd+/excfHh8OHD1OuXDmzfePqEmpvMmSAwoXh5ElZZXHXLqhb9/XtHjyAr7/Wx716yf0UjolSFFwELy8vKlSoEOv6Tz75hMePH3Ps2DGyZMlinG/atCllypShQ4cO7DeJPtq9ezceHh6cOHHCaRWFYsWKUaRIkRjXTZo0iVWrVrFmzRrq169vnG/SpAlt2rThgw8+oEqVKmTMmBFfX18uXrxImjRpjNvVqlWL/PnzM3nyZGbOnBmnHHF9Ns+ePUvElSWMFy9e4OvrG69t8+TJY2VpkkZgYCCBgYH2FsOMSpUqAfI707RpU0C2affx8aFp06ZmikJ4eDgHDhzgq6++Mu47evRojh8/TokSJQDYs2cPBQsWJCgoyKhUANy6dYvLly9T2cFTAmrVkooCyDiFmBSFb76RygJAjhzw7be2k0+RcJTrwQ24fPkyK1as4MsvvzRTEgBSpUrFgAEDOHDgALt37zbOeySm/ioYn7ZNGTx4MOnTpzeODebj48ePU6dOHVKkSEHBggX566+/zPYTQjB48GBy586Nv78/HTt25OnTp4mSKzoTJkygRo0aZkqCgeHDh/P8+XN+//13ADw9Pc2UBABvb28KFy7M3bt3kyyLwXS/aNEiunfvTkBAAFmzZmXQoEGv9Z04ceIEDRs2xN/fH39/f1q1asXt27eN6w1ul3Xr1tG4cWNSpkzJZ599BsCxY8eoVKkSyZMnp3DhwqxevZoyZcrQuXNn4/4xuR6uXr1KmzZtSJs2LX5+ftSrV4+zZ8++dh1Pnz6lQ4cO+Pv7ExQUxJAhQ8zWnzlzhjZt2pAtWzb8/PwoXLgw48ePN7vGsLAwevfuTfbs2fHx8SFz5sw0a9aM0Khcu5hcDyNHjiRv3rwkT56cDBkyUL9+fbP3JDqxuYJmzZpl/CxiesXmfitatCipUqUy+/4YbvAGq5OBo0ePEhISYlQuTJUM030rVqxIxYoVX5s33cdReVNAY/SmT5MmyXLNCsdFKQouRHh4uNlLdhqFHTt2IIQwPu1ExzC/bds2G0kqafv/9u49OqrqXuD4dwfyQBIgBBJQY3hTo7xWeAQQbAXK4kbQAFdRaYOG19WLAgWLNRp5KAuLVSuvUiioUC2ieBHUShDxXgMtgaKCCFpAMDwkghLlIQm/+8c8mMnMJMwjmTnk91nrrGT2OWdm/86Z2bNnP865+26GDBnCmjVraNu2LSNGjHDrz/3jH//IjBkzGDVqFKtXr6ZevXp+3dGxvLzc7Xg4vpAOHz7MwYMHfR6P1q1b06FDh0qPx/nz59m+fTvp6emXlZeK56bMMYLLxcMPP0x8fDyrV69m5MiRzJgxg9WrVzvXf/nll/Tu3Ztz587x8ssvs3z5cnbv3s3gwYOd59ohNzeXTp06sXbtWnJzczlz5gwDBw7k7NmzvPLKK+Tl5TFp0iQOOeal+XDy5Eluuukm9u7dy6JFi1i1ahU//vgj/fv39+iimDp1KldddRWrV69mzJgxTJ8+ncWLFzvXFxcX0759exYsWMDbb7/NmDFjyM/PZ86cOc5tZs+ezcqVK5k5cyYbNmzgueeeo2HDhpSXl3vN30svvcRTTz3F5MmT+fvf/87ChQtp06YNP1bSOb5lyxa3ZcKECRhjaNOmDc2bN/dYP3z4cOLi4khNTfX6fFFRUfTo0cPtS33Lli3OL/udO3c6j1VhYSHGGHr27AnYWkjatm3rc9+KFYXExESuv/56n7FFgr59L93nYccOOHXq0jpvN30aPLhGs6cCEar7VUfy0q5dO5/37PZ273bHfdDDufhj2rRpAngsGzZsEBGR2bNnCyDfffedz+do2LCh3H///R7pn376qQCXfd92QF544QW3tPz8fElKSnI+XrZsmQCydOlSZ1pJSYnUqVNHFi5cKCIiZWVl0rx5cxk/frycPn3auV3//v0FkAMHDvjMw6ZNm7wej0cffVRERLZs2SKAvPnmmz6f47bbbpP09HSf6x977DGJiYmRzz//3Oc2jti95cURw+nTp+XAgQMCyK9+9Su3fTt16iR33nmn8/HIkSOlXbt2cv78eWfavn37JCoqStatW+cW+8SJE92ea968eRIdHS1ff/21M+0f//iHAJKTk+NMy8nJkYyMDOfjvLw8ady4sXz77bfOtJMnT0qDBg1k3rx5IiLO/A8YMMDtNUePHi3NmzeX8vJyj+Ny8eJFuXDhgjz55JPSsmVLZ3pWVpZMnjzZ5/F0vHdKS0tFROSBBx6QoUOH+ty+Ktu3b5e4uDh54oknvK5/6623JCoqSpYvX+51veO9mZ+fL3Fxcc5zk5KSIuvWrZPy8nJJSEiQzZs3i4jIiBEj5IYbbnB7jpycHOcxKC0tlTp16siuXbvkm2++EUC++uorERHJzMyUrKysKmPyVqYF6nI/9xV1736pLHvjjUvpv//9pfSrrhKxhxY2gcZnBUCRhOg7VMcoXCEaNmxIQUGBW1p7P28Kb2p4yPEvXTovk5KSSE5OdrYoHD58mKNHj3Lbbbe57TN06FCPOH159dVX3frcr776ar/y5+t4rF+/nieffJJnnnnmso6xt3PjyM/58+edj39ZoTM3PT3d7Rd/QUEBOTk5REVFOVskWrZsSYsWLSgqKiIrK8u5rev/ANu2bSMjI8Ot66l79+6kOO7k40NBQQEDBgygQYMGztdMSEggIyODoqIit22zs7PdHg8dOpQlS5bw9ddfc91113Hu3Dlni8GhQ4fcRvSXlZVRt25dOnfuzMKFC51dCB06dKj0fdm5c2eWLl1Kfn4+WVlZZGRkOAcFVuXEiRNkZ2fTv39/Hn/8cY/1+/btY+TIkYwfP54c+7w9EXFr3XC0Ujlaenbs2EHTpk05fvw4mZmZREVF0a1bNwoLC+nbty+FhYUMHDjQ7XV69+7Niy++yLFjx9i9ezfx8fGkp6djjKFVq1YUFhaSkpLCjh07yM/Pv6zYwq1fv0sXXHr/fcjOtl1UyTX706frTZ+sQrserhB169ala9eubktCQgKA88vhq6++8rrv6dOn+f7772nevHmN5RegUaNGbo9jYmI4d+4cgLOP2TGK3KHi48rccMMNbsfDUVGo6ng41nk7Htu2bePOO+9k3LhxzgFpVfF2brp27UpMTIzbdpUdD4CSkhLmzJlDdHS027J//34OHz7stm/FCsCxY8e8DgKsamBgSUkJf/vb3zxec9OmTR6v6etcHT16FIDf/va3zJ07l7Fjx/L222+zbds28vLyAJxx5uXl8cADD7BgwQI6depEamoqz1dyr+H77ruPp556ilWrVtGjRw9SUlJ47LHHfHZVOJSVlXHHHXcQExPDihUrPCojpaWl3H777c5xFA4vvvii23G4//77AZyVgsLCQrZs2UL79u1Jsl85yNGFcOTIEQ4dOuQxGNF1nMKWLVvIzMx05sexb1FRET/99FPED2R08HaDqIceunTTpxtv1Js+WYm2KHhRobvX8vr06YMxhrVr19KxY0eP9f9jvxtLKAZJxcbGOgeeOZw8edLv52nWrBkA33zzDW3btnWmh2LwYGpqKi1btmTt2rU8+OCDHusPHDjArl27+N3vfueWvm/fPrKysujXrx8vvPBC0PnwV+PGjcnOzmb06NEe61wHi4Jna0izZs28DkA8ceJEla85ZMgQHvMyLN1REXWoeG4cjx0Vrtdee40JEya4jTNZv3692z5xcXHMmDGDGTNm8MUXX7Bo0SImTpxI+/btvQ48jYqKYtKkSUyaNInDhw+zcuVKHn30Ua655hrGu3aGVzBlyhS2bdvG1q1b3aYRg63VICcnh1OnTrFx40aiXe5ONHjwYLfrZ8TFxTmPxY033khhYSHJycnOMQhg+7L/05/+xEcffQTg8WWfnp5Oo0aNKCws5LPPPvPYd9myZaSmphIdHU23bt18xhRJeveG2Fg4fx727IHFi+HNNy+tX7RIb/pkJdqiUAu0aNGCIUOG8Nxzzzl/3Tn88MMPzJo1i1atWnHzzTcH/VrXXnste/bscT6+ePEi71d1iTYvUlNTadasmbMS41BxZkSgHnzwQTZu3Mh7773nsS4vLw9jDCNHjnSmHT16lIEDB9K6dWteeeWVy27eDqV+/fqxa9cuMjIyPFonWrRoUem+3bp1o6ioiOLiYmfaP//5T44fP17la+7evdujdaZr164e3S5r1qxxe/zGG2/QrFkzrr32WsA2TTM2Nta5vry8nFdffdXna7dt25a5c+cSGxvLZ599Vmk+wfaemTZtGm3atKl0+5dffpnnn3+epUuXep0+O2vWLNatW8drr73m0aqUlJTkdgzS0tKc63r37u1sFXD9ss/MzKSkpITly5eTnJzscf0Mx+DGjz76iK1bt3pUFD7++GMKCgro3LlzRF0/ojL16oHr7w57wwsAubl60yer0RaFWmLBggX06dOHzMxMHnnkEbcLLh08eJBNmza5TYksKiri4MGDzublzZs3U1JSQosWLSq9cl92djbz58+nS5cutGrViiVLlgQ0pbFOnTo8/PDDTJkyhYSEBPr378/rr7/uVgkJxoQJEygoKCA7O5spU6bw85//nNLSUpYuXcratWuZO3eusyXj7NmzDBo0iFOnTjFv3jw++eQT5/PExsbSpUuXSl+rrKyMrVu3eqSnpqbSoEGDy87zE088Qffu3cnKyuK+++6jSZMmFBcXs2HDBkaNGlXphXjuvfdeZs2axa233kp+fj5nz54lPz+fpk2bVjoVdvLkyaxYsYJbbrmFCRMmcM0113D8+HE2b97MTTfdxF133eXcdvfu3YwbN45hw4bx4YcfsnTpUubMmeN8/gEDBjB//nzatGlD48aNmT9/vtsYDbC9fzIyMujSpQv16tVj9erVlJWV0bdvX6/5GzduHI0bNyYzM5OGDRuyadMmvvjiC7eZFK7+/e9/M3bsWAYNGkRaWprbeWndujV79+4lPz+fe++9l7p167qtT09Pr/R89erVi4ULF3Ls2DG3L/ukpCTatWvHO++84zHmxnVfxziJHj16ONM7duxITEwMGzZs4CGLtdXfcgts2mT739ETlJQEPk6NimShGhUZyYu/sx6sZtq0aW6zCnwpKSmRiRMnSlpamtSpU0cASU5Olp07d3psm5OT43WkvusIeW9KS0vl17/+tSQmJkpKSorMnDnT56wHx8h1h7S0NPnNb37jfHzx4kXJy8uTpKQkiY+Pl7vvvltWrlx52bMePv3000rzeuHCBfnDH/4gHTp0kNjYWGeMf/3rX922c4zq97akpaVV+hqVzXqYOXOm26yHt956y23fijMQRET27Nkjw4YNk8TERImLi5PWrVvL2LFj5fDhw1XGvnPnTunZs6fExMRIu3btZM2aNdK2bVt56KGHKn3N4uJiGTVqlCQnJ0tMTIykpaXJPffcI7t27XI7PitWrJARI0ZIfHy8NGnSRB5//HH5/vvvnc9z7Ngxuf322yUhIUGSk5Nl6tSpsnjxYrf3wtNPPy0ZGRnSoEEDiY+Pl+7du7vNTqn43lm2bJn06tVLEhMTpV69etKhQwdZsmSJz/Pha0YMIMuWLXM+v7fF2wh51xk5+/fvF0ASEhI8Zno4Pk9PP/2013y9//77AnjMiBARufnmmwWQVatW+YzLVSTMehARKSz0nM31l7+ELGshobMeLm8J+5d4TSxXekXBtbDyx5IlS5wFfCQLND5/7dy5U+rXry9jxoypkdcTqbnYvNm/f7/UrVtX/lKNpXc446sJkRhfpFQUfvpJJD7+UiWhTx8RLzNlw0orCpe3aNdDLZabm8snn3xCbm4u1113HX369Al3lsKqU6dOvPTSSwwfPpw2bdr4dXEnK5g9ezZXX301aWlpHDp0iNmzZ9O0aVOGDRsW7qypK1B0NNx1F/z5z7YxCwsWXLoQk7IWrSjUcs8//3yl089qm6FDh3pcNvlKYYxh+vTpHDlyhNjYWPr06cPcuXP9GiehlD+efdY2VqFTJ4jwC0qqSmhFQalaYtq0aUybNi3c2VC1SP36MGJEuHOhgqUNQUoppZTySSsK2AZ0KqWU1WlZpqpDra8oREdHe9wFTymlrOjs2bNuV5JUKhRqfUUhOTmZ4uJizpw5o7VxpZQliQhnzpyhuLjYr/uhKHU5av1gRseI7yNHjrjdzc5Kzp0757zm/JXoSo7vSo4NNL6aFB0dTUpKis5iUSFX6ysKYKssWPnD9cEHH1R5GWEru5Lju5JjA41PqStBre96UEoppZRvWlFQSimllE9aUVBKKaWUT1pRUEoppZRPWlFQSimllE9aUVBKKaWUT6Y2XGTIGFMK7A13PqpRE6Ak3JmoRldyfFdybKDxWZ3GZ13tRSQhFE9UW66jsFdEuoY7E9XFGFOk8VnTlRwbaHxWp/FZlzGmKFTPpV0PSimllPJJKwpKKaWU8qm2VBQWhzsD1Uzjs64rOTbQ+KxO47OukMVWKwYzKqWUUiowtaVFQSmllFIBsHRFwRiTbozZaIw5Y4w5YoyZYYypcxn7NTTGLDPGnDLGfG+MWWmMSaqJPPsjkPiMMd3ssX1p32+vMSbfGBMZ98J1Eej5c9k/yhiz3RgjxphbqzOv/gomNmPMUGPMNmPMWWPMt8aYd40x9as7z/4I4rPX1Rjznj2uk8aYAmNMj5rIsz+MMW2MMX8yxnxsjCk3xnxwmftZpWzxOz6rlC2BnjuX/SO2XIHg4gu0bLHs9EhjTCJQAHwG3Aa0Bp7BVvnJq2L3vwHtgdHARWAO8CbQp5qy67cg4rvTvu0c4AugIzDT/ndYNWbZL0GeP4fRwDXVksEgBBObMWY0MA94GpgKJAK3EEGf1UDjM8ak2vfbAfzanjwVeM8Y01FEvqrOfPvpBuA/gK1AjB/7RXzZYhdIfJYoWwj83DlEZLniIqD4gipbRMSSC/AIcApo4JL2MHDGNc3Lfj0BAfq6pHW3p/UPd1whiK+pl7Sx9vjSwh1XsPG5bJsInABy7bHdGu6YQnDumgClwJhwx1BN8Y0HyoFGFc5jOfBf4Y6rQl6jXP5fDXxwGftYomwJIj6rlC1+x+ayfcSWK0Geu6DKFit3PQwC/i4ip13SXgXqATdXsd9xEfnQkSAi/wQO2NdFioDiE5ETXpL/Zf+bHLrsBS3Q8+cwE/gI2FgNeQtWoLHdYf/7YnVlLEQCjS8aKAN+cEn7wZ5mQp3JYIjIxQB2s0rZElB8VilbAjx3DpFcrgABxxdU2WLlisLPgM9dE0TkELZfNT/zZz+7PVXsV9MCjc+bXtiaQSPpMtYBx2eM6QjcC0ypttwFJ9DYemA7R7nGmK+NMReMMf8wxvSqvqwGJND4Xrdv84wxJtkYkww8i6114rVqymtNskrZEkqRWLYExALlSjCCKlusXFFIBL7zkn7Kvi7U+9W0kOTTGNMMeBR4ucIvwHALJr4XgPki8mWoMxUigcbWDFv/dh7wW2Aw8CPwrjEmJcR5DEZA8YnIEeAX2Pqzj9uXocBAH79WrcYqZUtIRHDZEqhIL1eCEVTZYuWKAtj6kCoyPtJDsV9NCyqfxpgYYBW25t1JIcxXqPgdnzFmBLY3/KzqylSIBHLuooB4IFdEVorIu8Dt2Prw/zvkOQxOIOeuObY+1e3YmuIH2f9fb4y5rjoyGQZWKVuCYoGyxS8WKlcCFVTZYuWKwimgkZf0hniv1Ve1X6Mq9qtpgcYHgDHGAC9hHyErIqdCmbkQ8Ds+Y0w08Htso66jjDGNgAb21fWNMSG5U1oIBHruTtr/fuBIsP9S2w6khyZrIRFofFOxjbAeLiLv2gurYdgKqyuhudcqZUtQLFC2+MVC5UowgipbrFxR+JwK/X726Vf18d5P6HM/O1/9i+ESaHwOz2KbunabiERSXA6BxFcfuBb4A7ZC+RTwsX3dq1waWBVugZ67Pdh+eVYc2Gew9QNHikDj+xmwW0QuOBJE5CdgN7Zpd1ZnlbIlWJFetvjLKuVKMIIqW6xcUXgHGFihtncncBbYXMV+zYwxNzkSjDFdgVb2dZEi0PgwxjwCTABGisj/VV8WgxJIfD9g6+N2Xe6yr/sdcE/1ZNVvgZ67ddg+uL9wJBhjGgIZXCq4IkGg8X0F3GhvtgbAGBML3AgcrIZ81jSrlC0Bs0jZ4i+rlCvBCK5sCfec0CDmkiYCR4ENQH9s83l/AGZV2O5LYGmFtHeB/dgGUt2ObTTo/4Y7plDEB9yNrea4DMissHjMg7ZafF6epwURNt85yPfmm/Z9c4AsbF+8J4DEcMcVgvdmBnABWG+P7VZsX6AXgE7hjqtC3q8ChtuXLdhaPRyPr6rk/EV82RJofBYqWwI6dxWeI+LKlRC8NwMuW8IedJAHLB14H9svmaPY5sDWqbDNQWB5hbRG9jf7d8Bp4K9Ak3DHE4r4gOX2N7i3ZVS4YwrF+auwPiI/0EG8N+OBhcC39n0LgA7hjieE8fUDPsTWZ3rSXlj9PNzxVPK+8ra0qCQ+q5QtfsdnlbIl0HPn4zkiqlwJ8r0ZcNmid49USimllE9WHqOglFJKqWqmFQWllFJK+aQVBaWUUkr5pBUFpZRSSvmkFQWllFJK+aQVBaWUUkr5pBUFpZRSSvmkFQWllFJK+aQVBaVUjTDGtDPGPOF6rwelVOTTioJSqqYMAu4X2x0jlVIWoRUFpVRN6QjsCncmlFL+0YqCUiooxphnjTGlxphFFdIXG2OOGGOSjDEngPuAXxhjxL7cEp4cK6X8oRUFpVSwFmO7s+A4Y0wHAGPMEGA0tsrBSWAwcA54EuhpXwrDkVmllH/07pFKqaAZY+piu63yeOBdbF0Mq0Tkv+3rWwAHgJ4isjVc+VRK+a9uuDOglLI+ESkzxuwGOgH/ia0VYarLJh0BQccoKGU5WlFQSoXKx8AYoB62loOzLus6AvtF5Iew5EwpFTAdo6CUCpVPgQRguogUVVjXEVtFQillMVpRUEoFzT5G4R77w7942eRnwOc1lyOlVKhoRUEpFQr5wPX2/2/wsv400NcY09cYk2mMMTWXNaVUMLSioJQKijGmF/AIMAE4jK2boaJpQGNgI/Cm6HQrpSxDp0cqpQJmjEkAdgL/EpHhxpj1wEkR+VV4c6aUChVtUVBKBeOP2GY5jLM/3gkMM8aMNMY0DluulFIhoxUFpVRAjDHZQA4wSkS+tScvBnYDy7ANYFRKWZx2PSillFLKJ21RUEoppZRPWlFQSimllE9aUVBKKaWUT1pRUEoppZRPWlFQSimllE9aUVBKKaWUT1pRUEoppZRPWlFQSimllE//D959b6kEMbY9AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_chit.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/2qm_alpha-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.arange(.1, 3, .2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, rtc) =(1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 30min 47s, sys: 50.3 s, total: 31min 38s\n",
      "Wall time: 17min 5s\n"
     ]
    }
   ],
   "source": [
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#%time F_alp = pool.starmap(main, [(rde2, rdg, alpha, rtc) for alpha in alpha_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_alp = [main(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=1)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_alpha.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/2qm_chi_2d-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .55\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "f=parameter(.3, 15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3282003239238963e-05"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f[1]/omega_qfp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(1, 20, 30) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 2h 8min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rdg = [main(rde2, rdg, alpha, rtc) for rdg in rdg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(rdg_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_xlim(5, )\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\delta/g$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "#plt.show()\n",
    "fig.savefig('m_rdgfq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(.0, .000162)\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "ax.ticklabel_format(axis='x', style='sci', scilimits=(0,0))\n",
    "#plt.show()\n",
    "fig.savefig('m_chifq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(5, 50, 100) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chi_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chidelta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "chixx_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2xx, rdg, alpha)\n",
    "    chixx_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chixx_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chideltaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/2qo_chit4-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.arange(.1, np.pi/2, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 16min 18s, sys: 24.2 s, total: 16min 42s\n",
      "Wall time: 9min 33s\n"
     ]
    }
   ],
   "source": [
    "(rde2, rdg, alpha) =(1, 8, 1)\n",
    "\n",
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#F_rtc = pool.starmap(main, [(rde2, rdg, alpha, rtc) for rtc in rtc_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_rtc = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 11min 1s, sys: 16.2 s, total: 11min 17s\n",
      "Wall time: 6min 25s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [mainzz(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Eigenbasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, alpha) =(10, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 21min 13s, sys: 2min 14s, total: 1h 23min 27s\n",
      "Wall time: 42min 31s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtcxx = [mainxx(rde2xx, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtcxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtcxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/an_betamax-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - varphi_x - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 0.5  \n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F_r, Ftilde_r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "b_list = np.linspace(.001, 2.6, 100)\n",
    "(rde, rop, rtm)=(.5, 1, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "F_b = [fid(beta_max, rde, rop, rtm) for beta_max in b_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(b_list, [f[0] for f in F_b], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(b_list, [f[1] for f in F_b], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0,2.5)\n",
    "ax.set_xlabel(r'$\\beta_{max}$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('an_beta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/an_t-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - varphi_x - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 0.5  \n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F_r, Ftilde_r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtm_list = np.linspace(.01, 1, 50)\n",
    "(beta_max, rde, rop) = (2.5, 1, 1)\n",
    "F_rtm = [fid(beta_max, rde, rop, rtm) for rtm in rtm_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtm_list, [f[0] for f in F_rtm], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtm_list, [f[1] for f in F_rtm], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0,1)\n",
    "ax.set_xlabel(r\"$ t/t_{qfp}$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "#ax.set_title(r'Fidelity und $t/t_{qfp}$ mit $t_{qfp}=\\pi/(2\\omega)$ dem Endzeitpunkt ' '\\n' ' von QFP-Annealing, wobei $\\omega$ die Geschwindigkeit ' '\\n' ' von QFP Annealing ist')\n",
    "\n",
    "plt.savefig('an_t.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/.ipynb_checkpoints/bare_dressed-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from scipy.linalg import norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "N=49"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def F(g_omg, theta, N):\n",
    "    \n",
    "    #g=delta/rdg\n",
    "    #g_omg=g/omega_r\n",
    "    f=fock(N).unit()\n",
    "    D_p=(displace(N, -g_omg)*f).unit()\n",
    "    D_m=(displace(N, g_omg)*f).unit()\n",
    "    \n",
    "    theta_q=np.arctan(np.tan(theta)*(D_m.dag()*D_p))\n",
    "    d_theta=theta-theta_q\n",
    "    \n",
    "    L_g=scipy.special.eval_hermite(N, np.abs(g_omg)**2)\n",
    "    #out=np.exp(-.5*np.abs(g_omg)**2)*L_g*np.cos(d_theta*.5)\n",
    "    out=np.cos(d_theta*.5)*(f.dag()*D_p)\n",
    "\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_omg_list=np.linspace(.005, 5, 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta=np.pi/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "F_g=[F(rdg, theta, N) for rdg in g_omg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(g_omg_list, [f[0][0] for f in F_g], 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$g/\\omega_{r}$')\n",
    "ax.set_ylabel(r'$<\\varphi_{\\pm,N}|\\phi_{\\pm,N}>$')\n",
    "\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0),useOffset=False)\n",
    "ax.grid(True)\n",
    "plt.savefig('overlapp_g.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/1q_chi_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 21\n",
    "xi = .39 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "eta = m * omega_qfp\n",
    "toq = 0.1\n",
    "toqfp = 1/toq\n",
    "omega_q = toq * omega_qfp\n",
    "delta = 0.2 * omega_qfp # Verstimmung\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(theta, rdg):\n",
    "    \n",
    "    g = delta/rdg # rgo: [5, 8]\n",
    "    \n",
    "    Delta_q = np.sin(theta) * omega_q\n",
    "    Delta_eff = Delta_q * np.exp(-eta)\n",
    "    epsilon = np.cos(theta) * omega_q\n",
    "\n",
    "    omega_q_eff = np.sqrt(Delta_eff**2 + epsilon**2)\n",
    "    \n",
    "    theta_eff = np.arctan(Delta_eff/epsilon)\n",
    "    \n",
    "    omega_qfp_eff = np.sqrt((toqfp*Delta_eff)**2 + (toqfp*epsilon)**2)\n",
    "    \n",
    "    chi = g**2 * np.sin(theta_eff)**2 / delta\n",
    "    \n",
    "    return (chi, theta_eff)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta_list = np.linspace(np.pi/20, np.pi, 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi1_list = []\n",
    "for theta in theta_list:\n",
    "    rdg = 8\n",
    "    (chi, theta_eff) = parameter(theta_list, rdg)\n",
    "    chi1_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(theta_list, np.array(chi1_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(0, 3.2)\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_theta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi2_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta = np.pi/4\n",
    "for rdg in rdg_list:\n",
    "    (chi, theta_eff) = parameter(theta, rdg)\n",
    "    chi2_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, np.array(chi2_list).T, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_delta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "rdg_list = np.linspace(5, 50, 100)\n",
    "theta_list = np.linspace(np.pi/20, np.pi, 100)\n",
    "for rdg in rdg_list:\n",
    "    for theta in theta_list:\n",
    "        (chi, theta_eff) = parameter(theta, rdg)\n",
    "        chi_list.append(chi/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = np.linspace(5, 10, 100) #rdg_list\n",
    "x = np.linspace(np.pi/20, np.pi, 100) #theta_list\n",
    "\n",
    "extent = np.min(x), np.max(x), np.min(y), np.max(y)\n",
    "\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "(Z, theta_eff) = parameter(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "ename": "RuntimeError",
     "evalue": "No mappable was found to use for colorbar creation. First define a mappable such as an image (with imshow) or a contour set (with contourf).",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-8-219d00b7414f>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      9\u001b[0m \u001b[0max\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mgrid\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;32mTrue\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     10\u001b[0m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'1q_chi_g.pdf'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 11\u001b[1;33m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcolorbar\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     12\u001b[0m \u001b[1;31m# Meist du so? Wie kommt der Wert von Z, also $\\chi$?\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     13\u001b[0m \u001b[1;31m# Danke!\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\.conda\\envs\\qutip-env\\lib\\site-packages\\matplotlib\\pyplot.py\u001b[0m in \u001b[0;36mcolorbar\u001b[1;34m(mappable, cax, ax, **kw)\u001b[0m\n\u001b[0;32m   2170\u001b[0m         \u001b[0mmappable\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgci\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2171\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mmappable\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m-> 2172\u001b[1;33m             raise RuntimeError('No mappable was found to use for colorbar '\n\u001b[0m\u001b[0;32m   2173\u001b[0m                                \u001b[1;34m'creation. First define a mappable such as '\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2174\u001b[0m                                \u001b[1;34m'an image (with imshow) or a contour set ('\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mRuntimeError\u001b[0m: No mappable was found to use for colorbar creation. First define a mappable such as an image (with imshow) or a contour set (with contourf)."
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "im = ax.imshow(Z, origin='lower', extent=extent)\n",
    "\n",
    "ax.set_xlabel(r'$\\theta_q$')\n",
    "ax.set_ylabel(r'$\\delta/g$')\n",
    "ax.grid(True)\n",
    "plt.savefig('1q_chi_g.pdf')\n",
    "plt.colorbar()\n",
    "# Meist du so? Wie kommt der Wert von Z, also $\\chi$?\n",
    "# Danke!\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/1q_chit_fq.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: Fidelity für 1 Qubit zu untersuchen\n",
    "# Methode: JCM im disspersiven Regime\n",
    "# Masterarbeit 021020 33ff\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import cmath\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter difinieren\n",
    "\n",
    "N = 27\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "toq = 0.1; toqfp = 1/toq\n",
    "\n",
    "eps = toq*omega_qfp\n",
    "\n",
    "# operator\n",
    "zus0 = basis(2,0)\n",
    "zus1 = basis(2,1)\n",
    "a = tensor(qeye(2), destroy(N))\n",
    "sz = tensor(sigmaz(), identity(N))\n",
    "sx = tensor(sigmax(), identity(N))\n",
    "\n",
    "psi0_q = (zus0 + zus1).unit()\n",
    "rho0_q = ket2dm(psi0_q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde, rdg, alpha):\n",
    "    \n",
    "    theta = np.arctan(rde)\n",
    "    Del = eps * rde\n",
    "\n",
    "    rde_eff = rde * np.exp(-eta)\n",
    "    theta_eff = np.arctan(rde_eff)\n",
    "    Del_eff = eps * rde_eff\n",
    "    \n",
    "    omega_eff = toqfp * eps * cmath.sqrt(1+rde_eff**2)\n",
    "    \n",
    "    delta_eff = omega_r - omega_eff\n",
    "    \n",
    "    g = delta/rdg\n",
    "    geff = g*np.sin(theta_eff)\n",
    "    \n",
    "    chi = geff**2/delta_eff\n",
    "    \n",
    "    #chi = rco*omega_qfp\n",
    "    \n",
    "    H_f = -(delta/2 + chi*(a.dag() * a + 1/2)) * (np.cos(theta_eff)*sz + np.sin(theta_eff)*sx)  # H in der Flussbasis\n",
    "    H_e = -(delta/2 + chi*(a.dag() * a + 1/2)) * sz # H in der Energiebasis\n",
    "    \n",
    "    return (chi, H_f, H_e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = zus0 * zus0.dag() * ket2dm(psi0_q) * zus0 * zus0.dag()\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        \n",
    "        Mid = zus1 * zus1.dag() * ket2dm(psi0_q) * zus1 * zus1.dag()\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), fock(N, k))\n",
    "            \n",
    "            if l == k:\n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l)) * (fcl.dag()* U * fcl)\\\n",
    "                * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k)\\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l))\\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, alpha) =(1, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 5min 14s, sys: 5.5 s, total: 5min 19s\n",
      "Wall time: 3min 34s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtc = [main(rde, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_chit_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 3, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde, rdg, rtc) = (1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 10min 55s, sys: 12.9 s, total: 11min 8s\n",
      "Wall time: 6min 54s\n"
     ]
    }
   ],
   "source": [
    "%time F_alp = [main(rde, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('1q_alpha_fq.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qm-alphaxx.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "\n",
    "    \n",
    "    return (chi2, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 4, 16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, rtc) =(10, 10, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 3h 25min 59s\n"
     ]
    }
   ],
   "source": [
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#%time F_alp = pool.starmap(main, [(rde2, rdg, alpha, rtc) for alpha in alpha_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_alpxx = [mainxx(rde2xx, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alpxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_alphaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qm-chit.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, alpha) =(.5, 8, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi/2, 25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 41min 30s, sys: 2min 46s, total: 1h 44min 16s\n",
      "Wall time: 53min 28s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=3)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_chit.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qm_alpha.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .39\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.linspace(.1, 4, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, rtc) =(.5, 8, np.pi/4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 29min 37s, sys: 2min 25s, total: 1h 32min 2s\n",
      "Wall time: 46min 53s\n"
     ]
    }
   ],
   "source": [
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#%time F_alp = pool.starmap(main, [(rde2, rdg, alpha, rtc) for alpha in alpha_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_alp = [main(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3.5)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_alpha.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qm_chi_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .55\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "f=parameter(.3, 15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3282003239238963e-05"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f[1]/omega_qfp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    \n",
    "    return (chi2, Hf, H3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(1, 20, 30) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 2h 8min 14s\n"
     ]
    }
   ],
   "source": [
    "%time F_rdg = [main(rde2, rdg, alpha, rtc) for rdg in rdg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(rdg_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_xlim(5, )\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\delta/g$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "#plt.show()\n",
    "fig.savefig('m_rdgfq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_xlabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.set_xlim(.0, .000162)\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s$, $\\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "ax.ticklabel_format(axis='x', style='sci', scilimits=(0,0))\n",
    "#plt.show()\n",
    "fig.savefig('m_chifq1q2.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(5, 50, 100) # 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chi_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chidelta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "chixx_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2xx, rdg, alpha)\n",
    "    chixx_list.append(C[0]/omega_qfp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chixx_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta_{2}/g_{2}$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp,2}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qm_chideltaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qm_chitxx.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 mit QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi = .5\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "# rde1, rde2: Delta/epsilon von Qubits. Normalerweise Delta<epsilon\n",
    "\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde1_eff = rde1 * np.exp(-eta)\n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del1_eff = eps1 * rde1_eff\n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * np.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * np.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff1 = toqfp1 * eps1 * np.sqrt(1+rde1_eff**2)\n",
    "    omega_eff2 = toqfp2 * eps2 * np.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff1 = omega_r - omega_eff1\n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    \n",
    "    theta_eff1 = np.arctan(rde1_eff)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    \n",
    "    g1 = g*np.sin(theta_eff1)\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    #g_eff = g1*g2*(delta_eff1+delta_eff2)/(delta_eff1*delta_eff2)\n",
    "    #chi1 = g1**2/delta_eff1\n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, chi2, theta_eff1, theta_eff2, delta_eff1, delta_eff2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, chi2, theta_eff1, \\\n",
    "     theta_eff2, delta_eff1, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J*=(toqfp1+toqfp2)/2\n",
    "    \n",
    "    \n",
    "    delta1_n = delta_eff1\n",
    "    #delta1_n = ((delta_eff1  + chi1) + 2*chi1*a.dag()*a)\n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta1_0 = delta_eff1\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    Jzz = J * np.cos(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jzx = J * np.cos(theta_eff1) * np.sin(theta_eff2)\n",
    "    Jxz = J * np.sin(theta_eff1) * np.cos(theta_eff2)\n",
    "    Jxx = J * np.sin(theta_eff1) * np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta1_n/2 * (np.cos(theta_eff1)*z1+np.sin(theta_eff1)*x1)\\\n",
    "    - delta2_n/2 * (np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2)+ J*zz # Fluss Basis\n",
    "    \n",
    "    H3 = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz -Jzx*zx -Jxz*xz + Jxx*xx\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta2 < pi/4\n",
    "    \n",
    "    w0 = np.sqrt((delta1_0-delta2_0)**2/4)\n",
    "    sin0 = 0\n",
    "    cos0 = 1\n",
    "    \n",
    "    H3zzb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jzz*zz    # bare\n",
    "    \n",
    "    H3zzd = - (delta1_n + delta2_n)/4 * (z1+z2)- (delta1_n - delta2_n)/4 * cos0\\\n",
    "    *(z1 -z2) + (delta1_n - delta2_n)/4 * sin0 *(xx+yy) +\\\n",
    "    Jzz/4 * ((z1+z2)**2-(cos0*(z1-z2)-sin0*(xx+yy)**2)) # dressed\n",
    "\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta1_n/2 * z1 - delta2_n/2 * z2 + Jxx*xx\n",
    "    \n",
    "    omega30p = cmath.sqrt(Jxx**2 + (delta1_0+delta2_0)**2/4)\n",
    "    omega30m = cmath.sqrt(Jxx**2+(delta1_0-delta2_0)**2/4)\n",
    "    cos30p = (delta1_0+delta2_0)/(2*omega30p)\n",
    "    sin30p = Jxx/ omega30p\n",
    "    cos30m = (delta1_0-delta2_0)/(2*omega30m)\n",
    "    sin30m = Jxx/omega30m\n",
    "    \n",
    "    H3xxd = -1/2*((delta2_n+delta1_n) * cos30p - Jxx*sin30p)*(z1+z2)\\\n",
    "    +1/2*((delta2_n+delta1_n) * sin30p + Jxx*cos30p) *(xx-yy)\\\n",
    "    +1/2*((delta1_n-delta2_n)*cos30m+Jxx*sin30m) *(z1-z2)\\\n",
    "    +1/2*(Jxx*cos30m - (delta1_n-delta2_n)*sin30m)*(xx+yy) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H3, H3zzb, H3zzd, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    #fid = np.linalg.norm(opr1.sqrtm()*opr2.sqrtm(), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "   \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, atol=1e-8, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=10000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 3)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(3, 5)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(5, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.linspace(.1, np.pi, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rde2xx, rdg, alpha) =(.8, 8, 8, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 2h 59min 53s, sys: 5min 10s, total: 3h 5min 4s\n",
      "Wall time: 1h 33min 32s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtcxx = [mainxx(rde2xx, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtcxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtcxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r'$\\chi t$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=1)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qm_chit_q1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qo-chi_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 21\n",
    "xi1 = .5 # 10^10 Hz\n",
    "xi2= .5\n",
    "m1 = 1/(4 * xi1**2)\n",
    "m2 = 1/(4 * xi2**2)\n",
    "omega_qfp1 = 2 * xi1\n",
    "omega_qfp2 = 2 * xi2\n",
    "\n",
    "omega_r = 1.2 * omega_qfp2\n",
    "delta = omega_r-omega_qfp2\n",
    "\n",
    "toq1 = .09; toqfp1 = 1/toq1\n",
    "toq2 = .12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp1\n",
    "eps2 = toq2*omega_qfp2\n",
    "\n",
    "eta1 = m1*omega_qfp1\n",
    "eta2 = m2*omega_qfp2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta1)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(8, 15, 25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.5, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\scipy\\integrate\\_ode.py:1011: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  warnings.warn('{:s}: {:s}'.format(self.__class__.__name__,\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1h 37min 51s\n"
     ]
    }
   ],
   "source": [
    "%time F_rdg = [main(rde2, rdg, alpha, rtc) for rdg in rdg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAAEeCAYAAADb1FGVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/d3fzzAAAACXBIWXMAAAsTAAALEwEAmpwYAAA/QklEQVR4nO3deZgU1fn//feHHUTAKBLFIJCgCCMMDIuAIAQRgkYUNe67EqOoSYxRXKJxyfIzPmq+aoiJqEQjRhBXIm4Q3FkHAWUTUEFERJEZFmWG+/mjasaip6ene5ieLvR+XVdd01V16tRd1T1996k+XUdmhnPOORdXdXIdgHPOOZeKJyrnnHOx5onKOedcrHmics45F2ueqJxzzsWaJyrnnHOx5onKOedcrHmics45F2vfmkQlaZGkgSnWPyjpljTrWiXpyHTqzZVMjmd3Ftfz71w2fVf+v9O12yWqMIlslVQcmfY3s85mNr2m9xetN5rAdneS9pe0OtdxVCXxec3VcyCpoaT7JX0gqUjSPEk/iawfLWm2pK8kPViN+qdL+kJSw12MM1bPq6TvSZosaXN47k5LUXa6pG2R/+sltRlrQiwpn+84kLRGUn6u44Dy193abJ2z3S5RhX5qZk0j08e5Dmg3NBx4PtdB7EbqAR8BRwDNgeuB/0hqG67/GLgFGJdpxWEdXYD3gGN3Mc64Pa/3AF8DrYDTgb9J6pyi/OjI//XBtRJhclU93zklaR9gX4LXTByUve6ycs5210RVQeInbUndJM0NM/tjQKPIuv0lTZK0XtJKSZdVVa+kfwFtgGfCT3u/lXSlpEkJ5f9P0p2V1GWSfhSZ36l5H+7rN5LekfSlpMckNarqeCrZ1xJJCyR9P5zPC+s8JCwyHJgSrtsz/HR2REIdPwhj3jvVvjIVHueV4XFuDj+FtZL03/D4XpK0V6Rs2WXYCs9BkrovkvScpHskfSbpY0lDdjVmM9tsZjea2Soz22FmzwIrgYJw/RNm9iSwoRrVnwVMBh4Ezt7FUKPPa3NJj4bnoUhSoaRa+5+XtAdwAnC9mRWb2WvA08CZNbyfepKuD18rGySdFv5/XlvdOqt6viuJo1b+v8N9fETw/r0hPOZ61T3WqoSty02SSvVNa7dUQeu37D13OPBMVecsjfel5Mxst5qAVcCRqZYDDYAPgF8B9YETge0En3jrAHOA34Xl2gMrgKGV1JX0cTi/H7AZaBHO1wM+BQoqid2AH0XmHwRuSdjvTGB/4HsEn5YuSnU8Kc5TY+BN4MIwrjnAVeG6+sBnwJ7h/I3A1ErqKQYGZuE5fIvgU3br8JzNBboBDYFXgBsqOedJn//I+nuBz4Gh4XN9A/BSknLPAhsrmZ5N4xhaAduAjgnLbwEezPB8LAeODJ/zzUCrap7XxOd1LPAwsEd4LvJ28XnL6JyFz+fWhGW/IXhDS1b/dGB9eAyvp/u6A/4EvETwKf6n4f/Nu2XnoSae88qe74Qytfn/fQnwWG08j+E25wIvROaXAgOSve5SnTNSvC+lmrKWhbPsSUkl4ePpZnZcwvrDCE7enRacnYmSfh2u6wm0NLObwvkVkv4BnAJMzSQIM1sraQZwEvAPYBjwmZnNyfiIvvFXCy9lSnoGyK/ieCqLbaukqcChwHVACfCXcPUAYL6ZFUmqC/wCGB3usyXBC25FWLaE4MWVlKRWwCRgk5kNz+A4/8/M1oV1vAp8ambzwvnJwOAM6orqAvzJzKaGdb0L9E8sZGbHVLN+JNUHHgEeMrPF1a0nrOtwgkQyzcxKJb0CnAbckWKbPsD/R3BJ7WPgLDPbTuR5DYtuB5YBW8LXzcJq1FmuGuesKfBlwrIvgT0rKX8VQYL5muD/8RlJ+Wb2foq4mwG/BDqZ2ZeS3gY6AtdGzkN14y/bR40939TQ/zfQFSisTgDVPA+HAgugvKX8Q755PSW+7io9Z1W8L1Vqd730d5yZtQin45Ks3x9YEz7pZT4I/x4I7C9pY9kEXEOQ/avjIeCM8PEZwL+qWU+ZTyKPtxD8s6c6nlQWAscAVwDnmFlpuLz88hCQR3CtuyxJ/xoYBSCpMcGbyqcp9nEqwT9YJkkKYF3k8dYk800zrK/MocAzkfk8gje/GhFeOvsXwZvp6Bqo8myCT8Zlz82jVH357wPgx2Z2BMHVgBHh8ujzCrCYoAWzWdLPq1nnrigGmiUsawYUJSmLmb1tZkVm9pWZPUTQqqrqdfVjYGnkg1UDgmT4f9UP+xtZeL5r6v87H5hfA/GkqzxRhY/Xmtnn4fxOr7s0zlll70uV2l0TVVXWAq0lKbKsTfj3I2BlJNG1MLM903yjTTZ415NAF0l5BCf/kRTbbwGaROa/n8Y+IfXxpPIu0A642cyiX7oOB54LH7cGvjCzTeH8ML5JTEcAXwBlLZ2LJL0h6d+SXpXUnyDJ/0rSMZIWSnpaQW+fCt8f1ZBKB1CT1I7gckK0t1g3knzyDL8PK65k+m8l9Qu4n+BDzQmJLY5MhR8EfkaQnMo8BfxIUtewzE7nHMDMPjazrWH5EmBH+Lj8eZV0LMGbRHcza2Jmf0/Y9071pqgzuk2m52wpUE9Sh8iyrsCiNE+RAaqizP4ELcAyowje9Cskw0zjr8bzXSv/32EiyCPyug6/37pT0nuSzpT0d0lLJR2dZPuMX/vsnKi6Rh7Dzq+7dM5ZZe9Llfq2Jqo3Cf7ZLlPwRetIoFe4biawSdJVkhpLqht+odczjXrXEXynVc7MtgETgX8DM83swxTbFwKnhfscRpAIdvV4Ujkr/PtA2YLwzbxhpDn+OdBMUjtJpxJ8Iu0kqQXBd1d3mtkOSYcCg4B+BJ9WS8zsVYIXbH/gNWAv4DygN8Hlq2yo8BxEdAEWmFn0TbYbST55mtlPbOeeo9Gpsi61fwMOIeh1ujW6InxeGgF1gbqSGinyBbeCL9YfTKjvOILzPz8s3wgoJfh0elayc56wz3bAT4BnkzyvecAawpaqpDb6poNKpfVG69zVc2Zmm4EngJsk7SGpH0FLrcJVB0ktJA0tO2+STie4pDQ1UibZOVwN5EvaT1Jvgo4a+0pqsKvxk+L5rkQhtfP/3Tic6kB5D8CyXnanA2MIroycDRyVuHGm5yGsvyXfXJnoSPAhJNn7STrnrML7UlW+lYnKzL4GRgLnELQITib4hyFsZv6UoOm8kuBLwH8SPNFV+SNwnYJLhr+JLH+I4BNHVZf9Lg/3vZHgBfVkGvtMeTyVkdQLuJjgHznao+Zodr48NAuYQPBPdj5B9+i+BN9tvA38OSx3PDA2vDxRAiwIP9kRJoZDgUfN7LMw3ur0fktHZc8BBImqsGxGQW/F75Piu5l0SToQ+DnB6+aTyCfQ08Mi1xFcsrya4BLw1nBZmR8QXMqKOhtoG5aNTicRvD4qnPNIPM0IXndnhuc78Xl9gODSy0eSviR4vZQlzqT1JqmzJlxM8Kb6KUHL8Rdmtijc338lXROWq0/QEaWsM8WlBJf4o63jZOfweeAFgo4JjxL8nxQSdMiptjSe72Rq5f87/AAwFnhXwW/muhD87xUB+wD/CcvsA6T64JyuLsD7kcSzBvhZ+MGg/HWXzjlL8b6Umu1CLyCfynuytCFo9jfLdSxhPA0JLq9cSpA8L4msmwIMr0add/JN78fxBL12OgD3hcsuJuggAUFr6tpcn4e4TASt1PeA+rt6zsPH9Qgutfy4Os9rJc9lhTrjNFX3HH4XJoLOJCeEj68kaM1A8EFpSJb3ncnrrtL3paqmb2WLqjaFrYpfAxPsm+95cu33BJd87gbeAY6OXAqZDkyrRp3jgbsU9Mg7gOBTeFe+uax2KGCSXib4lFVlT57vCjP72swOscy/00p2ziHowNIb+J2CuzmcTGbPa7J6k9UZG7twDr8LDuWbKwldCb9TDpe/k+V9Tyf9112q96WUFGY6Vw0KummuI+ihM8zMPspxSITftb0A5JvZB+E15KnABjPrU0P7eB440cyKI8teJPgtWoUv4d2uS3bO41yvc1G7+r60u/6OKhYsuA5c3W7UWWFmswg6NZTNrwQOquHdNEnyxtbAk1RWJTvnca7XuXK7+r7kLSrnnHOx5t9ROeecizVPVM4552LtO/0d1T777GNt27ZNWWbz5s3ssccetRNQBjyuzHhcmfG4MhfX2LIR15w5cz4zs5Y1Wmkquf4NQC6ngoICq8q0adOqLJMLHldmPK7MeFyZi2ts2YgLmG21+F7tl/6cc87Fmicq55xzseaJyjnnXKx5onLOORdrWUtUksZJ+lRS0jtXK/BXScslvSOpe2TdMElLwnVXR5Z/T9KLkpaFf/eKrBsTll8iaWi2jss551ztymaL6kGCQfgq8xOCu293IBjs7G8ACoZGvydc3wk4VVKncJurgZfNrAPwcjhPuP4UoHO4z3vDepxzzu3mspaozGwGwaBwlRkBjA97O74FtJC0H8GAYcvNbIUF47RM4JthsUcQjJdD+Pe4yPIJFgxhvRJYTnoDCzrnnIu5XP7gtzXBsPBlVofLki3vHT5uZWZrAcxsraR9I3W9laSu7CgshOHpjFxfgxLuydjn66+hQVp3yK9VHldmYhmXGX3jGBfENi6Ib2yVxjViBPz977UfUDXkMlEpyTJLsbw6dVUsKI0iuNRIq1atmD59esqKi4uLK5Rp9MkntOnePfkG2aRvDnP79u3Ur1+/9mOogseVmdjGVVISz7hier4gvrFVFldRs2asreL9Ly5ymahWEwwtXeYA4GOCkTyTLQdYJ2m/sDW1H8Hw1qnqqsDM7gPuA+jRo4cNHDgwZZDTp08naZlTTkm5XbZVGleOeVyZ8bgyE9e4IL6xpYrr4NoNpdpy2T39aeCssPffYcCX4WW9WUAHSe3C0R9PCcuWbXN2+Phs4KnI8lMkNQwH5OoAzKytA3HOOZc9WWtRSXoUGAjsI2k1cANQH8DMxgJTgOEEHR+2AOeG60okjSYY/bEuMM7MFoXV/gn4j6TzgQ+Bk8JtFkn6D/AuUAJcYmal2To255xztSdricrMTq1ivQGXVLJuCkEiS1y+ARhcyTa3ArdmHqlzzrk48ztTOOecizVPVM4552LtOz1wYnVtKilhVlFRWmXNqupZHymbQQzzge2fp/o9dWb11dT284GvEuJK9xxksr9MY3sH2LJhQ9bqL9+uimNNXLsAKPrss2ruLT2VRZQq0gXAlzUUV03+DywEvli/Pq2yuyrT+hcCn336aZXldnU/mVoErE8S1w8aNuSw5s2zvPea4YmqGpZs2cKR8+fnOgx4551cR5BcXONasCDXESS3MOntMHMvrnEtWlR1mVx5991cR5BckrhObtmSCZ6ovr06NmnCjPz8tMsn+zVypWWVXum58+bRvVu3Gt13TWxfWVzp1pPu8WdSJ8CcuXMpyPBH2tU9d1VtFz3G2XPm0KOgoJp72pmZVXr+KoupsuU1GVeq/SQtm+I1MGv2bHr26FGteqsjk/rLYqtOTJm87jM1c9YsevXsWWF5s7q7z+1QPVFVw5716tG/RYucxrAd6BfDT0NfAX1iGNcWoFezZrkOo4IioGDPPXMdRgVfAt1iGNcXQNemTXMdRlIbgENjGNt6oPMee+Q6jF3inSmcc87Fmicq55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrWU1UkoZJWiJpuaSrk6zfS9JkSe9ImikpL7LuckkLJS2S9MvI8sckFYbTKkmF4fK2krZG1o3N5rE555yrHVm7e7qkusA9wBBgNTBL0tNmFh0Y5Rqg0MyOl9QxLD84TFgXAr2Ar4HnJT1nZsvM7OTIPm4nuNFzmffNLD9bx+Scc672ZbNF1QtYbmYrzOxrYAIwIqFMJ+BlADNbDLSV1Ao4BHjLzLaYWQnwP+D46IYKBnD5GfBoFo/BOedcjmUzUbUGPorMrw6XRc0HRgJI6gUcCBxAMKrzAEl7S2oCDAd+kLBtf2CdmS2LLGsnaZ6k/0nqX3OH4pxzLldkZtmpWDoJGGpmF4TzZwK9zOzSSJlmwF1AN2AB0BG4wMzmSzofuAQoBt4FtprZryLb/o2gxXZ7ON8QaGpmGyQVAE8Cnc1sU0Jco4BRAK1atSqYMGFCyuMoLi6maQwHQ/O4MuNxZcbjylxcY8tGXIMGDZpjZj2qLllDzCwrE9AHmBqZHwOMSVFewCqgWZJ1fwAujszXA9YBB6SobzrQI1WMBQUFVpVp06ZVWSYXPK7MeFyZ8bgyF9fYshEXMNuylDuSTdm89DcL6CCpnaQGwCnA09ECklqE6wAuAGZY2AKStG/4tw3B5cHod1FHAovNbHWkrpZhBw4ktQc6ACuycmTOOedqTdZ6/ZlZiaTRwFSgLjDOzBZJuihcP5ag08R4SaUEl/fOj1QxSdLewHbgEjP7IrLuFCp2ohgA3CSpBCgFLjKzz7NxbM4552pP1hIVgJlNAaYkLBsbefwmQcsn2baVdoYws3OSLJsETKpurM455+LJ70zhnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552Itq4lK0jBJSyQtl3R1kvV7SZos6R1JMyXlRdZdLmmhpEWSfhlZfqOkNZIKw2l4ZN2YcF9LJA3N5rE555yrHVlLVJLqAvcAPwE6AadK6pRQ7Bqg0My6AGcBd4Xb5gEXAr2ArsAxkjpEtrvDzPLDaUq4TSfgFKAzMAy4N4zBOefcbiybLapewHIzW2FmXwMTgBEJZToBLwOY2WKgraRWwCHAW2a2xcxKgP8Bx1exvxHABDP7ysxWAsvDGJxzzu3G6mWx7tbAR5H51UDvhDLzgZHAa5J6AQcCBwALgVsl7Q1sBYYDsyPbjZZ0VrjsCjP7ItzfWwn7a50YlKRRwCiAVq1aMX369JQHUVxcXGWZXPC4MuNxZcbjylxcY4trXJnIZqJSkmWWMP8n4C5JhcACYB5QYmbvSfoz8CJQTJDQSsJt/gbcHNZ1M3A7cF6a+8PM7gPuA+jRo4cNHDgw5UFMnz6dqsrkgseVGY8rMx5X5uIaW1zjykQ2E9Vq4AeR+QOAj6MFzGwTcC6AJAErwwkzux+4P1z3h7A+zGxd2faS/gE8m+7+nHPO7X6y+R3VLKCDpHaSGhB0dHg6WkBSi3AdwAXAjDB5IWnf8G8bgsuDj4bz+0WqOJ7gMiFh3adIaiipHdABmJmVI3POOVdrstaiMrMSSaOBqUBdYJyZLZJ0Ubh+LEGnifGSSoF3gfMjVUwKv6PaDlwSfg8F8P8k5RNc1lsF/Dysb5Gk/4T1lITblGbr+JxzztWObF76I+w6PiVh2djI4zcJWj7Jtu1fyfIzU+zvVuDWagXrnHMulvzOFM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1rI6HpVzrvq2b9/O6tWr2bZtW63vu3nz5rz33nu1vt+qxDUuiG9sNR1Xo0aNaNmyZa3mDk9UzsXU6tWr2XPPPWnbti2SanXfRUVF7LnnnrW6z3TENS6Ib2w1GZeZsWHDBm699da2NVJhmvzSn3MxtW3bNvbee+9aT1LOVUYSe++9N23btm1cm/vNaqKSNEzSEknLJV2dZP1ekiZLekfSTEl5kXWXS1ooaZGkX0aW3yZpcbjNZEktwuVtJW2VVBhOYxP359zuxpOUixtJtf66zFqiklQXuAf4CdAJOFVSp4Ri1wCFZtYFOAu4K9w2D7gQ6AV0BY6R1CHc5kUgL9xmKTAmUt/7ZpYfThdl6dCc+86oW7cu+fn55dOqVauYPn06xxxzTI3t45xzzmHixIm7XM/w4cPZuHHjrgfkYieb31H1Apab2QoASROAEcC7kTKdgD8CmNnisFXUCjgEeMvMtoTb/g84Hvh/ZvZCZPu3gBOzeAzOfac1btyYwsLCnZatWrUqJ7FUZcqUKbkOwWVJNi/9tQY+isyvDpdFzQdGAkjqBRwIHAAsBAZI2ltSE2A48IMk+zgP+G9kvp2keZL+J6l/zRyGc64yN954I3/5y1/K5/Py8li1ahWbN2/m6KOPpmvXruTl5fHYY48BcPXVV9OpUye6dOnCb37zm/LtXnrpJfr3789BBx3Es88+CwQJsX///nTv3p3u3bvzxhtvALB27VoGDBhAfn4+eXl5vPrqqwC0bduWzz77rNJ9u91XNltUyS5iWsL8n4C7JBUCC4B5QImZvSfpzwSX+YoJElrJTpVL14bLHgkXrQXamNkGSQXAk5I6m9mmhO1GAaMAWrVqxfTp01MeRHFxcZVlcsHjyszuGFfz5s0pKioC4KppV7Fg/YIa3fehLQ/lz4P+nHRdaWkpRUVFbN26lS5dugBw4IEH8u9//5stW7ZQUlJCUVERX331FfXr1y+Pc8eOHRQXF/Paa6/RsmVLJkyYAMCXX37JBx98wKRJk5gzZw6S2LhxI0VFReXd8J999llWrFjBMcccQ2FhIY0bN+aJJ56gUaNGLF++nPPPP59XXnmFBx54gIEDB3LllVdSWlrKli1bKCoqwswoLi7m+eefr7DvsviyqeycxU1c48pEWolK0mjgETP7IoO6V7NzK+gA4ONogTCJnBvuQ8DKcMLM7gfuD9f9IayvLJ6zgWOAwWZmYfmvgK/Cx3MkvQ8cBMxO2Od9wH0APXr0sIEDB6Y8iOnTp1NVmVzwuDKzO8b13nvvlXcrbtCgAXXr1q3RfTdo0KDSbstlXZobN27MO++8s9O6Jk2aUK9ePfbcc08aNmxIw4YNy+upU6cOTZs2pVevXlx//fXccsstHHPMMfTv35+SkhKaNGnCr371K44++miOOeYYGjRoQP369TnttNNo3rw53bp144c//CFr1qyhXbt2jB49msLCQurWrcvSpUupW7cuhx9+OOeddx516tThuOOOIz8/Hwi+5K9s37Xhu9A9PVfSbVF9H5glaS4wDphaliBSmAV0kNQOWAOcApwWLRD22NtiZl8DFwAzylpAkvY1s08ltSG4PNgnXD4MuAo4ouw7rHB5S+BzMyuV1B7oAKxI8/ici7U7h92Z6xCSqlevHjt27CifL/tx8kEHHcScOXOYMmUKY8aM4aijjuJ3v/sdM2fO5OWXX2bChAncfffdvPLKK0DF3o2SuOOOO2jVqhXz589nx44dNGrUCIABAwYwY8YMnnvuOc4880yuvPJKzjrrrPJtK9u3232llajM7DpJ1wNHEbSA7pb0H+B+M3u/km1KwpbYVKAuMM7MFkm6KFw/lqDTxHhJpQSdLM6PVDFJ0t7AduCSSGvubqAh8GL44n4r7OE3ALhJUglQClxkZp+nfSaccxlr27Zt+XdKc+fOZeXKlQB8/PHHfO973+OMM86gadOmPPjggxQXF7NlyxaGDx/OYYcdxo9+9KPyeh5//HHOPvtsVq5cyYoVKzj44IP58ssvOeCAA6hTpw4PPfQQpaWlAHzwwQe0bt2aCy+8kM2bNzN37tydElWyfbvdW9rfUZmZSfoE+ITgu6G9gImSXjSz31ayzRRgSsKysZHHbxK0fJJtm7S9bmY/qmT5JGBSGofinKshJ5xwAuPHjyc/P5+ePXty0EEHAbBgwQKuvPJK6tSpQ/369fnb3/5GUVERI0aMYNu2bZgZd9xxR3k9Bx98MEcccQTr1q1j7NixNGrUiIsvvpgTTjiBxx9/nEGDBrHHHnsAweXS2267jfr169O0aVPGjx+/U0zJ9u12c2ZW5QRcBswhaB2dBNQPl9ch+O1SWvXEbSooKLCqTJs2rcoyueBxZWZ3jOvdd9+tvUASbNq0KWf7TiWucZnFN7ZsxPXiiy9+ZbX4Xp1ui2ofYKSZfZCQ5HZIqrlf/jnnnHMJ0v0dVbvEJCXpXwBmFr/bBTvnnPvWSDdRdY7OhLdHKqj5cJxzzrmdpUxUksZIKgK6SNoUTkXAp8BTtRKhc86577SUicrM/mhmewK3mVmzcNrTzPY2szGptnXOOedqQsrOFJI6mtli4HFJ3RPXm9ncrEXmnHPOUfV3VFeEf29PMv2lso2cc98Oq1evZsSIEXTo0IH27dszevRovvrqKwBefPFFCgoKOPTQQykoKCi/y0SigQMHcvDBB5cPFXLiidkf8OB3v/sdL730UsoyAwcOZPbs2SnLpKNv374ZlT/xxBNZsSK4aU7Tpk13ef/J3H333TzwwANZqTsXUraozOzC8O+g2gnHORcXZsbIkSP5xS9+wVNPPUVpaSmjRo3it7/9LXfddRf77LMPzzzzDPvvvz8LFy5k6NChrFmzJmldjzzyCD169KjR2MyMOnWSf9a+6aabamxfVSm7q3s6Fi1aRGlpKe3bt9/l/ZaUlFCvXvK38PPOO49+/fpx7rnn7vJ+4qCqzhQjU021FaRzrva98sorNGrUqPzNrm7dutxxxx2MHz+e4uJiunXrxv777w9A586d2bZtW3lrKx3nnHMOl112GX379qV9+/Y7DZ5422230bNnT7p06cINN9wABMN+9OjRg4svvpju3bvz0UcfcfPNN9OxY0eGDBnCqaeeWj7kSHQwxjlz5nDEEUdQUFDA0KFDWbt2bfl+Hn74Yfr27UteXh4zZ84EYObMmfTt25du3brRt29flixZAgRJplevXuTn59OlSxeWLVsGfNMq+uSTT5IOPxL1yCOPMGLEiJ2WXXHFFXTv3p3Bgwezfv16AP7xj3/Qs2dPunbtygknnMCWLVvKj+vXv/41gwYN4qqrruL9999n2LBhFBQU0L9/fxYvXgwENw5u27Zt+THt7qr6we9PU6wz4IkajMU5V4lfLltGYXFxjdaZ37Qpd3ZIegczIHhjLijY+VcozZo1o23btixfvrz8ruUAkyZNolu3bjRs2DBpXaeffjqNGzcGYMiQIdx2221AMLbUa6+9xuLFizn22GM58cQTeeGFF1i2bBkzZ87EzDj22GOZMWMGbdq0YdmyZTz00EPce++9zJ49m0mTJjFv3jxKSkro3r17hXi3b9/OpZdeylNPPUXLli157LHHuPbaaxk3bhwAmzdv5o033mDGjBmcd955LFy4kI4dOzJjxgzq1avHSy+9xDXXXMOkSZMYO3Ysl19+Oaeffjpff/11+b0Hyzz++OMMHTqUa6+9tnz4kUSvv/46p556avn85s2b6d69O7fffjs33XQTv//977n77rsZOXIkF154IQDXXXcd999/P5deeikAS5cu5aWXXqJu3boMHjyYsWPH0qFDB95++20uvvji8kuwPXr04NVXX+WQQw6p9DneXVR16e/b0W50zmXMzCrc1bxsedSiRYu46qqreOGFFyqULVPZpb/jjjuOOnXq0KlTJ9atWwfACy+8wAsvvEC3bt2AYMyuZcuW0aZNG9q0acNhhx0GwGuvvcaIESPKE+BPf1rxc/WSJUtYuHAhQ4YMAYKxmfbbb7/y9WVJY8CAAWzatKl8jKyzzz6bZcuWIYnt27cD0KdPH2699VZWr17NyJEj6ZCQ5Lt3787o0aPZvn37TsOPRK1du5aWLVuWz9epU4eTTz4ZgDPOOIORI4MLVQsXLuS6665j48aNFBcXM3To0PJtTjrpJOrWrUtxcTFvvPEGJ510Uvm6aIt23333LW9h7e7SHY+qFfAHYH8z+4mkTkAfC8aMcs5lWaqWT7Z07tyZSZN2vs/zpk2bWLduHQcffDAQdLY4/vjjGT9+PD/84Q8z3ke0BVaWAM2MMWPG8POf/3ynsqtWraJJkyYVyqdiZnTu3Jk333wz6fpkw4tcf/31DBo0iMmTJ7Nq1ary8cJOO+00evfuzXPPPcfQoUP55z//yY9//OPybfv165dy+BGAxo0blw+Fkiqec845hyeffJKuXbvy4IMP7jS4ZtnNeXfs2EGLFi0oLCxMWte2bdvKk/juLt07UzxIcEPa/cP5pcAvsxCPcy4mBg8ezJYtW8rvTl5aWsoVV1zB6NGjady4MRs3buToo4/mj3/8I/369aux/Q4dOpRx48ZRHF7qXLNmDZ9++mmFcocffjjPPPMM27Zto7i4mOeee65CmYMPPpj169eXJ6rt27ezaNGi8vVlw9S/9tprNG/enObNm/Pll1/SunVrgJ2GCFmxYgXt27fnsssu49hjj60woOSHH37Ivvvuy4UXXsj555/P3LkVf71zyCGHsHz58vL5HTt2lH+X9u9//5vDDz8cCAY73G+//di+fTuPPPJIhXoguAzbrl07Hn/8cSBIyvPnzy9fv3TpUvLy8pJuu7tJN1HtY2b/AXZAMNYUwZhPzrlvKUlMnjyZiRMn0qFDB/bee2/q1KnDtddeCwRdoJcvX87NN99c3vU8WUKB4DuqsjJHHnlkyv0eddRRnHbaafTp04dDDz2UE088MelQ6j179uTYY4+la9eujBw5kh49etC8efOdyjRo0ICJEydy1VVX0bVrV/Lz83fqpbfXXnvRt29fLrroIu6/P7hA9Nvf/pYxY8bQr1+/nb6Heuyxx8jLyyM/P5/FixdXaC29+uqr5Ofn061bNyZNmsTll19eIeajjz66Quuo7LvAV155pXyAx5tvvpnevXszZMgQOnbsWOm5euSRR7j//vvp2rUrnTt35qmnvrlh0Ouvv17lud5tpHOLdWA6sDcwN5w/DPhfbd7mPRuTD/NR8zyuzOxOw3y8/vrr1qZNG5s9e3YOIgokxlVUVGRmZps3b7aCggKbM2dOLsIys/SG09iyZYv17t3bSkpKshrL3Llz7Ywzzkg7rkzFdZiPXwNPAz+U9DrQEsj+r/acc7HRt29fPvjgg6oL1qJRo0bx7rvvsm3bNs4++2y6d69wA51Yady4Mb///e9Zs2YNbdq0ydp+PvvsM26++eas1V/b0h2Kfq6kI4CDAQFLzGx7ViNzzrkq/Pvf/851CBmL9uDLlrJejt8Waf/gFziWIFEdBPw0nR/8ShomaYmk5ZKuTrJ+L0mTJb0jaaakvMi6yyUtlLRI0i8jy78n6UVJy8K/e0XWjQn3tURS9l8Nzjnnsq6qzhQ/DafzgfuB08Ppn8AZqTYMx6y6B/gJ0Ak4NezWHnUNUGhmXYCzgLvCbfOAC4FeQFfgGEll/XOvBl42sw7Ay+E8Yd2nEIydNQy4N4zBOefcbqyqYT7OteBHvwZ0MrMTzOwEEgZSrEQvYLmZrTCzr4EJwIiEMp0Ikg0W3KW9bfibrUOAt8xsiwU9DP8HHB9uMwJ4KHz8EHBcZPkEM/vKzFYCy8MYnHPO7cbS7Z7e1szWRubXEVwCTKU18FFkfnW4LGo+MBJAUi/gQOAAYCEwQNLekpoAw4EfhNu0Kosl/LtvBvtzzjm3m0m31990SVOBRwlaV6cA06rYpuK9V4Jto/4E3CWpEFgAzANKzOw9SX8GXgSKCRJaSQ3sD0mjgFEArVq12uk3DckUFxdXWSYXPK7M7I5xNW/ePOnvh2pDaWkpRUVFrFmzhiuuuILFixezY8cOhgwZwh/+8AcaNmzIK6+8wo033sjXX39NgwYNuPnmmzniiCMq1DV8+HA++eST8rsktG/fnn/961+7FFdVbrnlFvr168egQZUP/DB8+HBuueWWXe4peOSRR/LSSy+lHduZZ57JTTfdRLt27XZa/sgjjzB37lxuv/32XYonUbpxJcbw97//nT322IMzzkj5LU/tSLcfO0HL545wOj6N8n2AqZH5McCYFOUFrAKaJVn3B+Di8PESYL/w8X4EPRAr1E9wJ40+qWL031HVPI8rM3H+HdWOHTusZ8+eNm7cODMzKykpsfPOO88uu+wyMwt+q7NmzRozM1uwYIHtv//+Ses64ogjbNasWTUWl5nZjh07rLS0dJfqqsm4zNL7vdLChQvtuOOOS7rugQcesEsuuaTC8u3bt2c9rmQxbN682fLz85OWq+3fUaV76Q8ze8LMfhVOk9PYZBbQQVI7SQ0IWmFPRwtIahGuA7gAmGFmm8J1+4Z/24RJ8tGw3NPA2eHjs4GnIstPkdRQUjugA/DtuMe9czngw3xkf5iPBx54gIMOOogjjjiC119/fadzk85wHo8//jh5eXl07dqVAQMGJI2z7JZNDz/8cPnyn//85+V33agshjgNFVLVUPSvmdnhkorY+TKaADOzZpVta2YlkkYTtGzqAuPMbJGki8L1Ywk6TYyXVAq8S9C7sMwkSXsD24FLzOyLcPmfgP9IOh/4EDgprG+RpP+E9ZSE2/htnty3wy9/CZXcfLTa8vPhzjsrXe3DfGR3mI+1a9dyww03MGfOHJo3b86gQYPK7xgP6Q3ncdNNNzF16lRat27Nxo0bASrEuXHjRt577z0ee+wxXn/9derXr8/FF1/MI488wpAhQ1LGUDZUSK9eue2XVtV3VKcDmNme1anczKYAUxKWjY08fpOg5ZNs2/6VLN8ADK5k3a3ArdWJ1Tm3MzMf5iObw3y8/fbbDBw4sHz+5JNPZunSpeVl0xnOo1+/fpxzzjn87Gc/Kx8iJDHO73//+7z88svMmTOHnj17ArB161b23XffKmOIy1AhVSWqyUB3AEmTLOia7pyrbSlaPtniw3xkf5iPZB8EyqQznMfYsWN5++23ee6558jPz6ewsLBCnH/9618xM84++2z++Mc/7rT9k08+mTKGuAwVUtV3VNEjaJ/NQJxz8eLDfGR3mI/evXszffp0NmzYwPbt28uH60iUajiP999/n969e3PTTTexzz778NFHH1WIc+HChQwePJiJEyeWn8fPP/+cDz74oMoY4jJUSFWJyip57Jz7lvNhPrI7zMd+++3HjTfeSJ8+fTjyyCNTdpOvbDiPK6+8kkMPPZS8vDwGDBhA165dK8R56qmn0qlTJ2655RaOOuoounTpwpAhQ1i7dm2VMcRmqJBUXQIJxpzaBBQRdFDYFJnfVJvdE7Mxeff0mudxZSbO3dMT+TAfqcVpmI+o6g7zER0qJFGshvkwM79XnnMO8GE+akJtDfNRE+I0VEi6d6ZwzrnY8WE+sidOQ4Wk/YNf55xzLhc8UTkXY5ZGF2znalPZ90a1yROVczHVqFEjNmzY4MnKxYaZsWHDBlatWrW1Nvfr31E5F1MHHHAAq1evZv369bW+723bttGoUaNa329V4hoXxDe2mo6rUaNGXHvttasuvPDCGquzKp6onIup+vXrVxgKorZMnz59p3u+xUVc44L4xpaNuNavX1/VsEs1yi/9OeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1rKaqCQNk7RE0nJJVydZv5ekyZLekTRTUl5k3a8kLZK0UNKjkhqFyx+TVBhOqyQVhsvbStoaWTc2m8fmnHOudmTtzhSS6gL3AEOA1cAsSU+b2buRYtcAhWZ2vKSOYfnBkloDlwGdzGyrpP8ApwAPmtnJkX3cDnwZqe99M8vP1jE555yrfdlsUfUClpvZCjP7GpgAjEgo0wl4GcDMFgNtJbUK19UDGkuqBzQBPo5uKEnAz4BHs3cIzjnnci2biao18FFkfnW4LGo+MBJAUi/gQOAAM1sD/AX4EFgLfGlmLyRs2x9YZ2bLIsvaSZon6X+S+tfcoTjnnMsVZWsIAUknAUPN7IJw/kygl5ldGinTDLgL6AYsADoCFxAkqEnAycBG4HFgopk9HNn2bwQtttvD+YZAUzPbIKkAeBLobGabEuIaBYwCaNWqVcGECRNSHkdxcTFNmzat5lnIHo8rMx5XZjyuzMU1tmzENWjQoDlm1qNGK02lbBCsmp6APsDUyPwYYEyK8gJWAc2Ak4D7I+vOAu6NzNcD1hG0viqrbzrQI1WMBQUFVpVp06ZVWSYXPK7MeFyZ8bgyF9fYshEXMNuylDuSTdm89DcL6CCpnaQGBJ0hno4WkNQiXAdBS2qGBS2gD4HDJDUJv4saDLwX2fRIYLGZrY7U1TLswIGk9kAHYEWWjs0551wtyVqvPzMrkTQamArUBcaZ2SJJF4XrxwKHAOMllQLvAueH696WNBGYC5QA84D7ItWfQsVOFAOAmySVAKXARWb2ebaOzznnXO3I6sCJZjYFmJKwbGzk8ZsELZ9k294A3FDJunOSLJtE8L2Wc865bxG/M4VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1jxROeecizVPVM4552LNE5VzzrlY80TlnHMu1rKaqCQNk7RE0nJJVydZv5ekyZLekTRTUl5k3a8kLZK0UNKjkhqFy2+UtEZSYTgNj2wzJtzXEklDs3lszjnnakfWEpWkusA9wE+ATsCpkjolFLsGKDSzLsBZwF3htq2By4AeZpYH1AVOiWx3h5nlh9OUcJtOYZnOwDDg3jAG55xzu7Fstqh6AcvNbIWZfQ1MAEYklOkEvAxgZouBtpJahevqAY0l1QOaAB9Xsb8RwAQz+8rMVgLLwxicc87txrKZqFoDH0XmV4fLouYDIwEk9QIOBA4wszXAX4APgbXAl2b2QmS70eHlwnGS9spgf84553YzMrPsVCydBAw1swvC+TOBXmZ2aaRMM4LLfd2ABUBH4AKCBDUJOBnYCDwOTDSzh8MW12eAATcD+5nZeZLuAd40s4fDuu8HppjZpIS4RgGjAFq1alUwYcKElMdRXFxM06ZNd+VUZIXHlRmPKzMeV+biGls24ho0aNAcM+tRo5WmYmZZmYA+wNTI/BhgTIryAlYBzYCTgPsj684C7k2yTVtgYbL6galAn1QxFhQUWFWmTZtWZZlc8Lgy43FlxuPKXFxjy0ZcwGzLUu5INmXz0t8soIOkdpIaEHR0eDpaQFKLcB0ELakZZraJoEV1mKQmkgQMBt4Lt9kvUsXxwMLw8dPAKZIaSmoHdABmZunYnHPO1ZJ62arYzEokjSZo2dQFxpnZIkkXhevHAocA4yWVAu8C54fr3pY0EZgLlADzgPvCqv+fpHyCS3+rgJ+H2yyS9J+wnhLgEjMrzdbxOeecqx1ZS1QAFnQdn5KwbGzk8ZsELZ9k294A3JBk+Zkp9ncrcGt143XOORc/fmcK55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrWU1UkoZJWiJpuaSrk6zfS9JkSe9ImikpL7LuV5IWSVoo6VFJjcLlt0laHG4zWVKLcHlbSVslFYbT2Gwem3POudqRtUQlqS5wD/AToBNwqqROCcWuAQrNrAtwFnBXuG1r4DKgh5nlAXWBU8JtXgTywm2WAmMi9b1vZvnhdFGWDs0551wtymaLqhew3MxWmNnXwARgREKZTsDLAGa2GGgrqVW4rh7QWFI9oAnwcVjuBTMrCcu8BRyQxWNwzjmXYzKz7FQsnQgMM7MLwvkzgd5mNjpS5g9AIzP7taRewBthmTmSLgduBbYCL5jZ6Un28QzwmJk9LKktsIiglbUJuM7MXk2yzShgFECrVq0KJkyYkPI4iouLadq0aeYnIMs8rsx4XJnxuDIX19iyEdegQYPmmFmPGq00FTPLygScBPwzMn8m8H8JZZoBDwCFwL+AWUBXYC/gFaAlUB94EjgjYdtrgcl8k2wbAnuHjwuAj4BmqWIsKCiwqkybNq3KMrngcWXG48qMx5W5uMaWjbiA2Zal3JFsqpfFHLga+EFk/gDCy3dlzGwTcC6AJAErw2kosNLM1ofrngD6Ag+H82cDxwCDw5OGmX0FfBU+niPpfeAgYHaWjs8551wtyOZ3VLOADpLaSWpA0Bni6WgBSS3CdQAXADPC5PUhcJikJmECGwy8F24zDLgKONbMtkTqahl24EBSe6ADsCKLx+ecc64WZK1FZWYlkkYDUwl67Y0zs0WSLgrXjwUOAcZLKgXeBc4P170taSIwFygB5gH3hVXfTXCZ78Ugh/GWBT38BgA3SSoBSoGLzOzzbB2fc8652pHNS3+Y2RRgSsKysZHHbxK0fJJtewNwQ5LlP6qk/CRg0q7Em65NX21i1ppZAEhCiDBpIrTTcgAjuM66w3aUP44q27aMmWFY+eNoubJ9zf9iPqwK9ldWZ7K/0TqS1ZkoMZbo8SSbT4x7/ufz2f7+9vJ9Je4vuryqdakkHkOqegEWfLaAoiVFSetKdizwzbFmItlxp1q28LOFfPHeFxnvp6p9J+4vkzIAi9YvYv2i9Un3s6vnqzpxlq1f9Oki1i1ct1OZyl5Dqc5/Jtuna/Eni1kxL/OLOJnuJ1OL1y7m/bnvV1jefq/2DGo3KKv7rilZTVTfVks+W8KR/zoy12HAO7kOoBILch1AJRblOoBKxDWud3MdQCXey3UAKSzJdQCVWFpx0cmdT/ZE9W3WcZ+OzDhnRsqWS/SxEHVUZ6cWUbS1VcbMdmq5RB8ntpbmFc6ja9eu5fUn1p2qpRedj6rsU2xVLbPoJ+x58+bRvVv3Csuj+6us1ZZsXSqJx5Cq3tlzZtOjoGJv2spacbvyKTfZcVe2bPbs2fTo0aNarbeq9p24v0zKzJw1k149e1UoV53zVfYa3dU4hZg5cya9evWqUKay11Cq85/J9ul486036XNYn4xew9XZT6befPNN+vTpU2F54/qNs7bPmuaJqhr2bLgn/Q/sn9MYbJUxsN3AnMaQTMmKEvq16ZfrMCooWlpEwf4FuQ6jgo1NN5L//fxch1HB+j3W03nfzrkOo4J1e6zjkJaH5DqMpFY2WsmBLQ7MdRgVvN/ofX7Q/AdVF4wxvymtc865WPNE5ZxzLtY8UTnnnIs1T1TOOedizROVc865WPNE5ZxzLtY8UTnnnIu1rI1HtTuQtB74oIpi+wCf1UI4mfK4MuNxZcbjylxcY8tGXAeaWcsarrNS3+lElQ5Js602BwhLk8eVGY8rMx5X5uIaW1zjyoRf+nPOORdrnqicc87Fmieqqt1XdZGc8Lgy43FlxuPKXFxji2tcafPvqJxzzsWat6icc87Fmicq55xzseaJCpA0TNISScslXZ1k/QhJ70gqlDRb0uFxiS1SrqekUkknxiEuSQMlfRmes0JJv4tDXJHYCiUtkvS/OMQl6crIuVoYPpffi0FczSU9I2l+eL7OzXZMaca1l6TJ4f/lTEl5tRTXOEmfSlpYyXpJ+msY9zuSusckro6S3pT0laTf1EZMNcrMvtMTUBd4H2gPNADmA50SyjTlm+/zugCL4xJbpNwrwBTgxDjEBQwEno3hc9mCYJD1NuH8vnGIK6H8T4FX4hAXcA3w5/BxS+BzoEEM4roNuCF83BF4uZZeYwOA7sDCStYPB/4LCDgMeDsmce0L9ARuBX5TGzHV5OQtKugFLDezFWb2NTABGBEtYGbFFj7bwB5QyXjcOYgtdCkwCfg0ZnHVtnTiOg14wsw+BDCz2jhnmZ6vU4FHYxKXAXsqGF+9KUGiKolBXJ2AlwHMbDHQVlKrLMeFmc0gOAeVGQGMt8BbQAtJ++U6LjP71MxmAduzHUs2eKKC1sBHkfnV4bKdSDpe0mLgOeC8uMQmqTVwPDC2lmJKK65Qn/CS0X8l1ca45unEdRCwl6TpkuZIOismcQEgqQkwjOCDRxziuhs4BPgYWABcbmY7YhDXfGAkgKRewIHAAVmOKx1pP9cufZ6ogiZ6ogotJjObbGYdgeOAm7MdVCid2O4ErjKz0uyHUy6duOYS3A+sK/B/wJPZDor04qoHFABHA0OB6yUdFIO4yvwUeN3MUn1qrynpxDUUKAT2B/KBuyU1y25YacX1J4IPHIUEVxTmkf2WXjoyea5dmurlOoAYWA38IDJ/AMGnx6TMbIakH0rax8yyfQPKdGLrAUwIrsywDzBcUomZPZnLuMxsU+TxFEn31sI5S+d8rQY+M7PNwGZJM4CuwNIcx1XmFGrnsh+kF9e5wJ/CS9/LJa0k+E5oZi7jCl9f50LQgQFYGU65ltH7iUuPt6hgFtBBUjtJDQjeKJ6OFpD0o/CfgbAXTwNgQxxiM7N2ZtbWzNoCE4GLs5yk0opL0vcj56wXwWst2+esyriAp4D+kuqFl9l6A+/FIC4kNQeOCGOsDenE9SEwOIyvFXAwsCLXcUlqEa4DuACYEf1wlENPA2eFvf8OA740s7W5Dmp3951vUZlZiaTRwFSC3kbjzGyRpIvC9WOBEwhefNuBrcDJkc4VuY6t1qUZ14nALySVEJyzU7J9ztKJy8zek/Q88A6wA/inmSXt0lubcYVFjwdeCFt7WZdmXDcDD0paQHBZ66psX0lIM65DgPGSSgl6cZ6fzZjKSHqUoEfrPpJWAzcA9SNxTSHo+bcc2ELY6st1XJK+D8wGmgE7JP2SoCdlHJJ7lfwWSs4552LNL/0555yLNU9UzjnnYs0TlXPOuVjzROWccy7WPFE559y3RFU3p61mnc0krZF0d03VmSlPVM459+3xIMEtuGrSzUCtjDJQGU9UzuWQpL9L6pfrONy3Q7Kb04Z30nk+vLflq5I6plufpAKgFfBCDYeaEU9UzuVWb+CtXAfhvtXuAy41swLgN8C96WwkqQ5wO3BlFmNLiycq57JI0h7h9f0/hPM9FQyO2EjSIcBSMyuVdKykiQnb/kLSX3MSuPtWkNQU6As8Ht7A9+/AfuG6kQoG6UycpoabXwxMMbOPklZei77zt1ByLpvMbLOkLsBsSbcA44AzzWybpJ8Az4dFbyUYhyrqfYLbdzlXXXWAjWaWn7jCzJ4AnkixbR+C+2JeTDAWWQNJxWZW6Ujj2eItKueyzMw2ENz37X7gX2ZWGK4aCjwvqStQx8wWSjpQ0i/C9fVJMUSEpDGS/pLJdw7uuyW8l99KSSdBcKf58PWWzranm1mb8IbXvyEYELLWkxR4onKutrxDcMnlL1A+QGILM/uYYJynOWG5IUCH8HEnggECkdRA0t2S/iTpTUm9CVpgK4HPJc2V9EdJT4TfLbjvoPDmtG8CB0taLel84HTgfEnzgUXEYzTujPilP+eyTFJLYBBwS2R03EHAtPBxHaCppLoEo9aukdQYOAc4MywzCnjQzGZLeoZg/KzpZnaPpKOBR83sNkljgb2B9bVxbC5ezCzx8nGZXeqybmYPEnR9zwn/5OVc9t0PvEIwQGOZ6PdTU4D2BCPpjgU6EwzJcJ+ZzQ3L9AAWKBhddx1BK2x+uK5n5HFzM/Mk5b5VfJgP57JI0s+BHxNc4/+vmeWFy+cCvc1se5r1nAocTfAbmdXA18CrZjYnvNzzGcEVkolm9nLNH4lzueOJyrkskdQBeBY4zMy+kPQiYGZ21C7UeRrwiZm9Eln2LzM7M8Vmzu3WPFE555yLNf+OyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKx5onLOORdrnqicc87Fmicq55xzseaJyjnnXKz9/wuSu0qtkZGOAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "#ax.plot(rdg_list, [f[0] for f in F_rdgzz], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'c', label='Q2 Energiebasis (bare)')\n",
    "ax.plot(chi_list, [f[2] for f in F_rdg], 'r', label='Q2 Energiebasis (dressed)')\n",
    "\n",
    "ax.set_xlabel(r\"$\\chi/\\omega_{qfp}$\")\n",
    "#ax.set_xlim(.0001, .0004)\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0))\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s, \\alpha=%s$ und $t_m = \\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "lgd = ax.legend(handles, labels, borderaxespad=0.)\n",
    "text = ax.text(1.02,1.05, \" \", transform=ax.transAxes)\n",
    "ax.grid()\n",
    "plt.savefig('o_chi_fq2_5.png', bbox_extra_artists=(lgd, text), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "#ax.plot(chi_list, [f[0] for f in F_rdg], 'g', label='Flussbasis')\n",
    "#ax.plot(rdg_list, [f[0] for f in F_rdgzz], 'm', label='Q1 und Q2 Eigenbasis')\n",
    "\n",
    "ax.plot(chi_list, [f[1] for f in F_rdg], 'c', label='Q2 Energiebasis (bare)')\n",
    "ax.plot(chi_list, [f[2] for f in F_rdg], 'r', label='Q2 Energiebasis (dressed)')\n",
    "\n",
    "ax.set_xlabel(r\"$\\chi/\\omega_{qfp}$\")\n",
    "#ax.set_xlim(.0001, .0004)\n",
    "ax.ticklabel_format(style='sci', axis='x', scilimits=(0,0))\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.set_title(r'Fidelity und $\\chi/\\omega_{qfp}$ mit $n =%s, \\Delta_{q2}/\\epsilon_{q2}=%s, \\alpha=%s$ und $t_m =\\pi/2\\chi$'\\\n",
    "             %(N, rde2, alpha))\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "lgd = ax.legend(handles, labels, borderaxespad=0.)\n",
    "text = ax.text(1.02,1.05, \" \", transform=ax.transAxes)\n",
    "ax.grid()\n",
    "plt.savefig('o_chi_q2_5.png', bbox_extra_artists=(lgd, text), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "rdg_list = np.linspace(5, 50, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, alpha, rtc) =(.3, 2, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2, rdg, alpha)\n",
    "    chi_list.append(C[0]/omega_qfp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chi_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qo_chidelta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "chixx_list = []\n",
    "for rdg in rdg_list:\n",
    "    C = Hamilton(rde2xx, rdg, alpha)\n",
    "    chixx_list.append(C[0]/omega_qfp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rdg_list, chixx_list, 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$\\delta/g$')\n",
    "ax.set_ylabel(r'$\\chi/\\omega_{qfp}$')\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "ax.grid(True)\n",
    "plt.savefig('2qo_chideltaxx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qo_alpha4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha_list = np.arange(.1, 3, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2, rdg, rtc) =(1, 8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 52min 8s, sys: 1min 22s, total: 53min 30s\n",
      "Wall time: 29min 3s\n"
     ]
    }
   ],
   "source": [
    "%time F_alp = [main(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 37min 7s, sys: 58.1 s, total: 38min 6s\n",
      "Wall time: 20min 36s\n"
     ]
    }
   ],
   "source": [
    "%time F_alpzz = [mainzz(rde2, rdg, alpha, rtc) for alpha in alpha_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpzz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alpzz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alpha_list, [f[0] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(alpha_list, [f[1] for f in F_alpzz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "rde2xx=10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "alphaxx_list = np.arange(.1, 3, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rdg, rtc) =(8, np.pi/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 4h 53min, sys: 8min 33s, total: 5h 1min 33s\n",
      "Wall time: 2h 32min 45s\n"
     ]
    }
   ],
   "source": [
    "%time F_alpxx = [mainxx(rde2xx, rdg, alpha, rtc) for alpha in alphaxx_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(alpha_list, [f[0] for f in F_alp], label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(alpha_list, [f[1] for f in F_alp], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "#ax.plot(alpha_list, [f[2] for f in F_alp], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(alphaxx_list, [f[0] for f in F_alpxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(alphaxx_list, [f[1] for f in F_alpxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "ax.set_xlim(0, 3)\n",
    "ax.set_xlabel(r'$\\alpha$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_alpha_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/2qo_chit4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Messung von Q2 ohne QFP1 Annealing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "import cmath\n",
    "from scipy.special import gamma, factorial\n",
    "from qiskit.quantum_info.states.utils import (_funm_svd)\n",
    "#import multiprocessing as mp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "N = 27\n",
    "xi = .39 # 10^10 Hz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "omega_r = 1.2 * omega_qfp\n",
    "delta = omega_r-omega_qfp\n",
    "\n",
    "toq1 = 0.09; toqfp1 = 1/toq1\n",
    "toq2 = 0.12; toqfp2 = 1/toq2\n",
    "\n",
    "eps1 = toq1*omega_qfp\n",
    "eps2 = toq2*omega_qfp\n",
    "\n",
    "eta = m*omega_qfp\n",
    "\n",
    "def parameter(rde2, rdg):\n",
    "    \n",
    "    rde1 = rde2\n",
    "    \n",
    "    rde2_eff = rde2 * np.exp(-eta)\n",
    "    \n",
    "    Del1 = eps1 * rde1\n",
    "    Del2 = eps2 * rde2\n",
    "    \n",
    "    Del2_eff = eps2 * rde2_eff\n",
    "    \n",
    "    omega_q1 = eps1 * cmath.sqrt(1+rde1**2)\n",
    "    omega_q2 = eps2 * cmath.sqrt(1+rde2**2)\n",
    "    \n",
    "    J = (omega_q2-omega_q1)/20\n",
    "    \n",
    "    omega_eff2 = toqfp2 * eps2 * cmath.sqrt(1+rde2_eff**2)\n",
    "    \n",
    "    delta_eff2 = omega_r - omega_eff2\n",
    "    theta1 = np.arctan(rde1)\n",
    "    theta_eff2 = np.arctan(rde2_eff)\n",
    "    \n",
    "    g = delta/rdg\n",
    "    g2 = g*np.sin(theta_eff2)\n",
    "    \n",
    "    chi2 = g2**2/delta_eff2\n",
    "    \n",
    "    return (J, g2, chi2, theta1, theta_eff2, delta_eff2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "z1 = tensor(sigmaz(), qeye(2), identity(N))\n",
    "z2 = tensor(qeye(2), sigmaz(), identity(N))\n",
    "x1 = tensor(sigmax(), qeye(2), identity(N))\n",
    "x2 = tensor(qeye(2), sigmax(), identity(N))\n",
    "zz = tensor(sigmaz(), sigmaz(), identity(N))\n",
    "xz = tensor(sigmax(), sigmaz(), identity(N))\n",
    "zx = tensor(sigmaz(), sigmax(), identity(N))\n",
    "xx = tensor(sigmax(), sigmax(), identity(N))\n",
    "yy = tensor(sigmay(), sigmay(), identity(N))\n",
    "a = tensor(qeye(2), qeye(2), destroy(N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Hamilton(rde2, rdg, alpha):\n",
    "    \n",
    "    (J, g2, chi2, theta1, theta_eff2, delta_eff2) = parameter(rde2, rdg)\n",
    "    \n",
    "    J *=toqfp2\n",
    "    \n",
    "    #HQ1 = -(eps1*z1 + Del1*x1 )/2\n",
    "    #He2 = -(epsqfp2*z2 + Delqfp2_eff*x2 )/2\n",
    "    #Hint = g*z2*(a.dag()+a) + omega_r*a.dag()*a + J*z1*z2\n",
    "    \n",
    "    #################################################\n",
    "    # Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    delta2_n = ((delta_eff2  + chi2) + 2*chi2*a.dag()*a)\n",
    "    delta2_0 = delta_eff2 + chi2\n",
    "    \n",
    "    #omega2_n = ((omegaqfp2_eff + chi) + 2*chi*a.dag()*a)\n",
    "    #omega2_0 = omegaqfp2_eff + chi\n",
    "    \n",
    "    J2zz = J * np.cos(theta_eff2)\n",
    "    J2zx = J* np.sin(theta_eff2)\n",
    "    \n",
    "    Hf = - delta2_n/2 *(np.cos(theta_eff2)*z2+np.sin(theta_eff2)*x2) + J*zz # Fluss Basis\n",
    "    \n",
    "    H2b = - delta2_n/2 *z2 + J2zz*zz- J2zx*zx #Q2 Energieeigenbasis\n",
    "    \n",
    "    omega20_pm = lambda S: cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    cos20_pm = lambda S: (delta2_0/2 + np.sign(S)*J2zz)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    sin20_pm = lambda S: (-np.sign(S)*J2zx)/ cmath.sqrt((delta2_0/2 + np.sign(S)*J2zz)**2 + J2zx**2)\n",
    "    \n",
    "    H2d = -1/2 * ((delta2_n/2 - J2zz)*cos20_pm(-1)+J2zx*sin20_pm(-1)) *(z2+zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(-1)+J2zx*cos20_pm(-1))*(x2+zx)\\\n",
    "    -1/2 * ((delta2_n/2 + J2zz)*cos20_pm(1)-J2zx*sin20_pm(1))*(z2-zz)\\\n",
    "    -1/2 * (-(delta2_n/2 - J2zz)*sin20_pm(1)-J2zx*cos20_pm(1))*(x2-zx)# dressed Basis\n",
    "    \n",
    "    #######################################################\n",
    "    # Q1 und Q2 Eigenbasis\n",
    "    #################################################\n",
    "    \n",
    "    H3 = - delta2_n/2 * z2+ J*(np.cos(theta1)*np.cos(theta_eff2)*zz\\\n",
    "                               -np.cos(theta1)*np.sin(theta_eff2)*zx\\\n",
    "                               -np.sin(theta1)*np.cos(theta_eff2)*xz\\\n",
    "                               +np.sin(theta1)*np.sin(theta_eff2)*xx) # Q1 und Q2 Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # >> |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1 < pi/10; theta2 < pi/4\n",
    "    \n",
    "    J3xx = J*np.sin(theta1)*np.sin(theta_eff2)\n",
    "    J3zz = J*np.cos(theta1)*np.cos(theta_eff2)\n",
    "    \n",
    "    H3zz = - delta2_n/2 *z2 + J3zz*zz # bare und dressed Basis\n",
    "    \n",
    "    # unter der Bedingung $|\\cos(\\theta_{\\text{eff,2}})|, |\\cos(\\theta_1)| \n",
    "    # << |\\sin(\\theta_{\\text{eff,2}})|, |\\sin(\\theta_1)|$:\n",
    "    # theta1: (pi/2.5, pi/2); theta2: (pi/2.1, pi/2)\n",
    "    \n",
    "    H3xxb = - delta2_n/2 *z2 + J3xx*xx\n",
    "    \n",
    "    omega30 = cmath.sqrt((delta2_0/2)**2 + J3xx**2)\n",
    "    sin30 = J3xx/ omega30\n",
    "    cos30_pm = lambda S: (np.sign(S)* delta2_0/2)/ omega30\n",
    "    \n",
    "    H3xxd = 1/2*((delta2_n/2 * cos30_pm(-1) - J3xx*sin30)*(z1+z2)\\\n",
    "                 -(delta2_n/2 * sin30 + J3xx*cos30_pm(-1)) *(xx-yy)\\\n",
    "                 +(delta2_n/2 * cos30_pm(1) + J3xx*sin30)*(z1-z2)\\\n",
    "                 +(-delta2_n/2 * sin30 + J3xx*cos30_pm(1))*(xx+yy)) # dressed Basis\n",
    "    \n",
    "    return (chi2, Hf, H2b, H2d, H3, H3zz, H3xxb, H3xxd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def odd (n):\n",
    "    if (n % 2) == 0:\n",
    "        return 0\n",
    "    else:\n",
    "        return 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid_norm(opr1, opr2):\n",
    "    \n",
    "    s1sq = _funm_svd(opr1, np.sqrt)\n",
    "    s2sq = _funm_svd(opr2, np.sqrt)\n",
    "    fid = np.linalg.norm(s1sq.dot(s2sq), ord='nuc')**2\n",
    "    \n",
    "    return float(np.real(fid))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "zus00 = ket(\"00\")\n",
    "zus01 = ket(\"01\")\n",
    "zus10 = ket(\"10\")\n",
    "zus11 = ket(\"11\")\n",
    "\n",
    "#psi0q1 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "#psi0q2 = (basis(2, 0) + basis(2, 1)).unit()\n",
    "psi0_q = (zus00+zus01+zus10+zus11).unit()\n",
    "\n",
    "rho0_q = ket2dm(psi0_q)\n",
    "rho0_q1 = psi0_q.ptrace(0)\n",
    "rho0_q2 = psi0_q.ptrace(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal_pm(S):\n",
    "    \n",
    "    if np.sign(S) == 1:\n",
    "            \n",
    "        Mid = (zus00 * zus00.dag()+zus10 * zus10.dag()) * rho0_q * (zus00 * zus00.dag()+zus10 * zus10.dag())\n",
    "        \n",
    "    elif np.sign(S) == -1:\n",
    "        Mid = (zus01 * zus01.dag()+zus11 * zus11.dag()) * rho0_q * (zus01 * zus01.dag()+zus11 * zus11.dag())\n",
    "    \n",
    "    return Mid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ideal():\n",
    "      \n",
    "    ideal_p = ideal_pm(1)\n",
    "    ideal_m = ideal_pm(-1)\n",
    "    \n",
    "    Fid = (ideal_p+ideal_m).ptrace(1)\n",
    "    \n",
    "    return Fid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess_pm(H, t, alpha, S):\n",
    "    \n",
    "    nsteps = 1000\n",
    "    while not 'U' in locals():\n",
    "        try:\n",
    "            U = propagator(H, t, options = Options(num_cpus=5, rtol = 1e-08, nsteps=nsteps))\n",
    "        except:\n",
    "            nsteps *= 10\n",
    "            if nsteps>10000000:\n",
    "                raise SystemExit('nsteps too large')\n",
    "    \n",
    "    #U = propagator(H, t, options = Options(atol=1e-10, rtol = 1e-08, nsteps=1000000))\n",
    "    \n",
    "    F = 0\n",
    "    \n",
    "    for l in range(0, N):\n",
    "        for k in range(0, N):\n",
    "            fcl = tensor(qeye(2), qeye(2), fock(N, l))\n",
    "            fck = tensor(qeye(2), qeye(2), fock(N, k))\n",
    " \n",
    "            if l == k:\n",
    "        \n",
    "                e = np.exp(-alpha**2)* alpha **(2*l)/(2 * factorial(l))\\\n",
    "                * (fcl.dag()* U * fcl) * rho0_q * (fcl.dag() * U * fcl)\n",
    "                    \n",
    "            else:\n",
    "                e = (-np.sign(S) * np.exp(-alpha**2)) * (1j/np.pi) * alpha **(l+k) \\\n",
    "                * gamma((l+k)/2 + 1)* odd(k-l)/(factorial(k) * factorial(l)*(k-l)) \\\n",
    "                * (fcl.dag() * U * fcl) * rho0_q * (fck.dag() * U * fck)\n",
    "                     \n",
    "            F += e\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Mess(H, t, alpha):\n",
    "    \n",
    "    M_p = Mess_pm(H, t, alpha, 1)\n",
    "    M_m = Mess_pm(H, t, alpha, -1)\n",
    "    \n",
    "    M = (M_p+M_m).ptrace(1)\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(H, t, alpha):\n",
    "    \n",
    "    M = Mess(H, t, alpha)\n",
    "    M_id = ideal()\n",
    "    \n",
    "    F = fid_norm(M, M_id)\n",
    "    \n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def main(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(1, 4)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainzz(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(4, 6)]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mainxx(rde2, rdg, alpha, rtc):\n",
    "    \n",
    "    oper = Hamilton(rde2, rdg, alpha)\n",
    "    \n",
    "    t = rtc/np.absolute(oper[0])\n",
    "    \n",
    "    F = [fid(oper[i], t, alpha) for i in range(len(oper)-2, len(oper))]\n",
    "\n",
    "    return F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtc_list = np.arange(.1, np.pi/2, .1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 16min 18s, sys: 24.2 s, total: 16min 42s\n",
      "Wall time: 9min 33s\n"
     ]
    }
   ],
   "source": [
    "(rde2, rdg, alpha) =(1, 8, 1)\n",
    "\n",
    "#pool = mp.Pool(mp.cpu_count())\n",
    "#F_rtc = pool.starmap(main, [(rde2, rdg, alpha, rtc) for rtc in rtc_list])\n",
    "#pool.close()\n",
    "\n",
    "%time F_rtc = [main(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 11min 1s, sys: 16.2 s, total: 11min 17s\n",
      "Wall time: 6min 25s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtczz = [mainzz(rde2, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Eigenbasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq2q1q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_q2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtc], label='Flussbasis', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtc], label='FQ2 Energiebasis (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[2] for f in F_rtc], label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "#ax.plot(rtc_list, [f[0] for f in F_rtc], 'g', label='Flussbasis', linewidth=3)\n",
    "\n",
    "#ax.plot(rtc_list, [f[1] for f in F_rtc], 'b', label='FQ2 Energiebasis', linewidth=3)\n",
    "#ax.plot(rtc_list, [f[2] for f in F_rtc], 'r', label='FQ2 Energiebasis (dressed)', linewidth=3)\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtczz], 'r', label='FQ1 und FQ2 Energiebasis', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtczz], 'b', label='FQ1 und FQ2 Energiebasis zz-WW', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2zz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "(rde2xx, rdg, alpha) =(10, 8, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shiji/anaconda3/envs/qutip-env/lib/python3.7/site-packages/scipy/integrate/_ode.py:1012: UserWarning: zvode: Excess work done on this call. (Perhaps wrong MF.)\n",
      "  self.messages.get(istate, unexpected_istate_msg)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1h 21min 13s, sys: 2min 14s, total: 1h 23min 27s\n",
      "Wall time: 42min 31s\n"
     ]
    }
   ],
   "source": [
    "%time F_rtcxx = [mainxx(rde2xx, rdg, alpha, rtc) for rtc in rtc_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "\n",
    "ax.plot(rtc_list, [f[0] for f in F_rtcxx], 'b', label='FQ1 und FQ2 Energiebasis xx-WW (bare)', linewidth=3)\n",
    "ax.plot(rtc_list, [f[1] for f in F_rtcxx], 'r', label='FQ1 und FQ2 Energiebasis xx-WW (dressed)', linewidth=3)\n",
    "\n",
    "#ax.set_xlim(0,1.6)\n",
    "ax.set_xlabel(r\"$ \\chi t$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend()\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('2qo_chit_fq1q2xx.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/an_betamax.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "#tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 1  \n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F, Ftilde)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "b_list = np.linspace(.001, 3, 100)\n",
    "(rde, rop, rtm)=(1, 1, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "F_b = [fid(beta_max, rde, rop, rtm) for beta_max in b_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(b_list, [f[0] for f in F_b], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(b_list, [f[1] for f in F_b], 'r', label='Energiebasis', linewidth=3)\n",
    "ax.set_xlim(0,3)\n",
    "ax.set_xlabel(r'$\\beta_{max}$')\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "\n",
    "plt.savefig('an_beta.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/an_t.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ziel: die Beziehung zwischen der Fidelity und der \n",
    "# Geschwindigkeit von QFP-Annealing zu untersuchen.\n",
    "# 3.1 (S.25ff) in der Masterarbeit_071020\n",
    "\n",
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import fsolve\n",
    "from scipy.stats import norm\n",
    "import matplotlib.cm as cm\n",
    "import random\n",
    "import cmath"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameter\n",
    "\n",
    "xi = .4 #GHz\n",
    "m = 1/(4 * xi**2)\n",
    "omega_qfp = 2 * xi\n",
    "\n",
    "#tqfp = np.pi/(2*omega_qfp)\n",
    "varphi_c = np.pi/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def varphi_p(beta_max, varphi_x, lamb):\n",
    "    \n",
    "    func = lambda varphi: varphi - beta_max*np.sin(varphi_x/2)*np.sin(varphi) - lamb\n",
    "    varphi_0 = 1\n",
    "    varphip, = fsolve(func, varphi_0)\n",
    "    \n",
    "    return varphip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fid(beta_max, rde, rop, rtm):\n",
    "    \n",
    "    omega=rop*omega_qfp\n",
    "    tqfp = np.pi/(2*omega)\n",
    "    \n",
    "    v = beta_max/tqfp\n",
    "    \n",
    "    t = rtm*tqfp\n",
    "    \n",
    "    theta_q = np.arctan(rde)\n",
    "    \n",
    "    varphi_x = np.heaviside(tqfp-t, 0.5) * v * t + np.heaviside(t-tqfp, 0.5)* varphi_c\n",
    "    \n",
    "    lamb = 0.1*omega_qfp*t*np.heaviside(tqfp-t, 0.5) + np.heaviside(t-tqfp, 0.5)* 0.1*omega_qfp\n",
    "    vp = varphi_p(beta_max, varphi_x, lamb)\n",
    "    vptilde = complex(np.cos(theta_q), -np.sin(theta_q))*varphi_p(beta_max, varphi_x, lamb)\n",
    "    \n",
    "    sigma = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vp)))\n",
    "    sigmatilde = 1/ cmath.sqrt(2*m*omega_qfp * cmath.sqrt(1-beta_max*np.sin(varphi_x/2)*np.cos(vptilde)))\n",
    "        \n",
    "    F = norm.cdf(np.abs(vp/sigma))\n",
    "    Ftilde = norm.cdf(np.abs(vptilde/sigmatilde)) # hier ist np.abs benutzt.\n",
    "    \n",
    "    F_r = norm.cdf((vp/sigma).real)  \n",
    "    Ftilde_r = norm.cdf((vptilde/sigmatilde).real) # hier ist Realteil.\n",
    "    \n",
    "    F_i = norm.cdf((vp/sigma).imag)\n",
    "    Ftilde_i = norm.cdf((vptilde/sigmatilde).imag) # hier ist Imaginärteil.\n",
    "\n",
    "    return (F, Ftilde)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "rtm_list = np.linspace(.01, 1, 50)\n",
    "(beta_max, rde, rop) = (2.5, 1, 1)\n",
    "F_rtm = [fid(beta_max, rde, rop, rtm) for rtm in rtm_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 15})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(rtm_list, [f[0] for f in F_rtm], 'b', label='Flussbasis', linewidth=3)\n",
    "ax.plot(rtm_list, [f[1] for f in F_rtm], 'r', label='Energiebasis', linewidth=3)\n",
    "#ax.set_xlim(0,1)\n",
    "ax.set_xlabel(r\"$ t/t_{qfp}$\")\n",
    "ax.set_ylabel('Fidelity')\n",
    "ax.legend(loc=4)\n",
    "ax.grid(True)\n",
    "#ax.set_title(r'Fidelity und $t/t_{qfp}$ mit $t_{qfp}=\\pi/(2\\omega)$ dem Endzeitpunkt ' '\\n' ' von QFP-Annealing, wobei $\\omega$ die Geschwindigkeit ' '\\n' ' von QFP Annealing ist')\n",
    "\n",
    "plt.savefig('an_t.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plot_0112/bare_dressed.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "from qutip import *\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import math\n",
    "import scipy\n",
    "from scipy.special import gamma, factorial\n",
    "from scipy.linalg import norm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "N=49"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def F(g_omg, theta, N):\n",
    "    \n",
    "    #g=delta/rdg\n",
    "    #g_omg=g/omega_r\n",
    "    f=fock(N).unit()\n",
    "    D_p=(displace(N, -g_omg)*f).unit()\n",
    "    D_m=(displace(N, g_omg)*f).unit()\n",
    "    \n",
    "    theta_q=np.arctan(np.tan(theta)*(D_m.dag()*D_p))\n",
    "    d_theta=theta-theta_q\n",
    "    \n",
    "    L_g=scipy.special.eval_hermite(N, np.abs(g_omg)**2)\n",
    "    #out=np.exp(-.5*np.abs(g_omg)**2)*L_g*np.cos(d_theta*.5)\n",
    "    out=np.cos(d_theta*.5)*(f.dag()*D_p)\n",
    "\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_omg_list=np.linspace(.005, 5, 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "theta=np.pi/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "F_g=[F(rdg, theta, N) for rdg in g_omg_list]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yanju\\.conda\\envs\\qutip-env\\lib\\site-packages\\numpy\\core\\_asarray.py:83: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from pylab import rcParams\n",
    "rcParams.update({'font.size': 18})\n",
    "rcParams['figure.figsize'] = 8, 6\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.plot(g_omg_list, [f[0][0] for f in F_g], 'b', linewidth=3)\n",
    "\n",
    "ax.set_xlabel(r'$g/\\omega_{r}$')\n",
    "ax.set_ylabel(r'$<\\varphi_{\\pm,N}|\\phi_{\\pm,N}>$')\n",
    "\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0),useOffset=False)\n",
    "ax.grid(True)\n",
    "plt.savefig('bare_dressed.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

